Real-time detection and resolution of atom bumping in crystallographic models

A basic principle in crystal structure determination is that there should be proper distances between adjacent atoms. Therefore, detection of atom bumping is of fundamental significance in structure determination, especially in the direct space method where crystallographic models are just randomly generated. Presented in this article is an algorithm that detects atom bonding in a unit cell based on the sweep and prune algorithm of axis-aligned bounding boxes (AABBs) and running in $O(n \log n)$ time bound, where $n$ is the total number of atoms in the unit cell. This algorithm only needs the positions of individual atoms in the unit cell and does not require any prior knowledge of existing bonds, and is thus suitable for modelling of inorganic crystals where the bonding relations are often unknown a priori. With this algorithm, computation routines requiring bonding information, eg. anti-bumping and computation of coordination numbers and valences, can be performed efficiently. As an example application, an evaluation function for atom bumping is proposed, which can be used for real-time elimination of crystallographic models with unreasonably short bonds during the procedure of global optimisation in the direct space method.

==> anc/distrib/0.00.txt <==
0.0467122 0.452495
0.0529987 1
0.0550187 1
0.0552178 1
0.0537743 1
0.0556992 1
0.0559708 0.377026
0.0618712 0.922715
0.0469888 0.473752
0.0470627 0.476769
0.0471307 0.469488
0.0543684 1
0.0467353 0.471346
0.0537321 1
0.0467834 0.447094
0.0625455 0.908965
0.0574844 1
0.0468609 0.49906
0.0515294 0.666667
0.0482687 0.336899
0.0534259 0.502972
0.0474819 0.472825
0.0534809 1
0.0528911 1
0.0533524 1
0.0539937 1
0.0519908 0.666667
0.0473524 0.485895
0.0531473 0.491972
0.0469052 0.449997
0.0471829 0.510851
0.0544918 0.666667
0.04682 0.457745
0.0468332 0.473902
0.0470137 0.48929
0.0525772 0.666667
0.0468835 0.470193
0.0558708 1
0.0467744 0.47742
0.0568066 0.666667
0.0468834 0.482954
0.0469731 0.510787
0.0467624 0.462314
0.048082 0.416406
0.0474745 0.507645
0.0549479 1
0.0470556 0.435801
0.0478158 0.408328
0.0524017 0.667784
0.0541711 1
0.0526559 0.373709
0.0469292 0.445895
0.0548466 0.666667
0.0469055 0.438919
0.0534034 0.481732
0.0519147 0.666667
0.0470517 0.453778
0.0469695 0.41944
0.0545389 1
0.0545798 1
0.0545189 1
0.0529889 1
0.0539806 1
0.0543324 1
0.0473171 0.423987
0.0467236 0.449339
0.0523887 0.497011
0.0656466 0.841555
0.0515793 0.666667
0.0545625 1
0.0470045 0.474041
0.0542805 1
0.0469227 0.477412
0.0542095 1
0.053242 1
0.0474234 0.480965
0.0558033 1
0.0532058 0.483012
0.0469033 0.429075
0.0473434 0.41714
0.0551085 1
0.0614837 0.942049
0.0470226 0.506511
0.0485719 0.17903
0.0524312 0.464041
0.0520324 0.666667
0.0471305 0.46731
0.0528594 0.528879
0.0469438 0.463737
0.0525749 0.666667
0.0468524 0.469636
0.0536421 1
0.0470511 0.422034
0.0478499 0.415508
0.0469526 0.487224
0.0562521 0.666667
0.0539934 1
0.0624313 0.931836
0.0491298 0.485214
0.0537123 1
0.0468055 0.468486
0.0533537 1
0.046852 0.445251
0.0468463 0.481551
0.0542458 1
0.0467379 0.485776
0.0469308 0.436451
0.0472373 0.454253
0.0556335 0.378649
0.0475016 0.401512
0.0469536 0.491453
0.0536858 1
0.0543342 1
0.0535427 1
0.0471285 0.436497
0.0530965 1
0.0528776 1
0.0618781 0.942044
0.0469217 0.509486
0.0470408 0.489282
0.047794 0.423352
0.0472651 0.46059
0.0517382 0.666667
0.0468578 0.501826
0.0470514 0.467749
0.051825 0.666667
0.0472274 0.472977
0.0517022 0.666667
0.0467882 0.489431
0.0477723 0.514984
0.047284 0.467157
0.0534065 1
0.0516347 0.666667
0.0534865 1
0.0473021 0.432435
0.0480949 0.448893
0.0558642 1
0.0470212 0.413065
0.054422 1
0.0479975 0.460813
0.0466923 0.478094
0.0469567 0.468231
0.0528552 1
0.0527307 1
0.0536327 1
0.0522239 0.666667
0.0472288 0.488167
0.0520532 0.675311
0.0527746 1
0.0554343 1
0.0534131 1
0.0467415 0.495724
0.0561032 0.736982
0.0516524 0.666667
0.0653269 1
0.0494634 0.224498
0.0470716 0.450291
0.0469556 0.455699
0.0617952 0.929905
0.0535095 1
0.0529401 0.484335
0.0473952 0.419408
0.0474809 0.393239
0.0620854 0.911283
0.0467338 0.452345
0.0532379 1
0.062302 0.868605
0.0467274 0.493678
0.0527922 1
0.0468329 0.504766
0.0533449 1
0.0486042 0.474936
0.0469906 0.46201
0.0518382 0.666667
0.0520871 0.666667
0.0471564 0.465581
0.0526527 1
0.0533014 0.487716
0.0533762 1
0.0537978 1
0.0533804 1
0.0535319 1
0.0530621 0.488209
0.0527606 1
0.0469699 0.475662
0.0467865 0.47985
0.0520737 0.666667
0.052571 0.39283
0.0468053 0.486608
0.0537618 1
0.0516013 0.666667
0.0471046 0.457288
0.0469277 0.441966
0.0516528 0.666667
0.0549213 0.394584
0.0470294 0.443164
0.0623726 0.928372
0.0517908 0.666667
0.0529598 1
0.0515013 0.666667
0.0470607 0.451778
0.0528725 0.491798
0.0561946 1
0.0469866 0.466052
0.0517999 0.666667
0.0473231 0.423719
0.0552602 0.666667
0.0553349 0.362847
0.0470084 0.474229
0.0477831 0.48054
0.0623478 0.927082
0.0532982 1
0.0468894 0.474229
0.052167 0.676297
0.047353 0.449513
0.0552062 0.666667
0.0549919 1
0.0467566 0.450733
0.0468885 0.436858
0.0480042 0.389987
0.0531314 1
0.0534283 0.534515
0.074803 1
0.0616874 0.962769
0.0515689 0.666667
0.0554312 1
0.0522794 0.666667
0.0549933 1
0.0472015 0.462887
0.05194 0.371169
0.0531132 0.474467
0.0525764 0.666667
0.0468887 0.451891
0.0661927 0.859534
0.0582203 0.498136
0.0488511 0.563104
0.0466442 0.474982
0.0475502 0.376776
0.0539527 1
0.0472457 0.395516
0.0471868 0.484023
0.0470786 0.464526
0.0618014 0.920445
0.0469308 0.505479
0.0466659 0.463911
0.0467939 0.479649
0.0470222 0.460427
0.0470078 0.495713
0.0621139 0.918913
0.052901 1
0.0538576 1
0.0533938 0.666667
0.0471036 0.430102
0.0534528 1
0.053282 1
0.0557737 1
0.0528612 1
0.0467987 0.510698
0.0553799 1
0.056737 1
0.0529152 1
0.053058 1
0.0471515 0.433896
0.0485931 0.166667
0.0475653 0.461807
0.0526735 1
0.0472566 0.470826
0.0537109 1
0.0652761 0.615703
0.0526952 1
0.0515188 0.666667
0.0546367 1
0.0518685 0.666667
0.0529494 0.495489
0.0520917 0.666667
0.0540428 1
0.0518075 0.666667
0.0521213 0.666667
0.0470469 0.477751
0.0533482 1
0.0473187 0.522515
0.0535421 1
0.0468071 0.479547
0.0534957 1
0.0519532 0.666667
0.0469672 0.463752
0.0618363 0.905558
0.0539635 1
0.0468506 0.458807
0.0471222 0.49836
0.0532016 1
0.0488764 0.166667
0.0648649 1
0.0573619 1
0.0517817 0.666667
0.0534402 1
0.0469104 0.439535
0.0474663 0.514764
0.0467956 0.451017
0.0530623 0.512142
0.0517464 0.666667
0.0467588 0.492328
0.0553936 0.375931
0.0476617 0.379392
0.0472656 0.456306
0.053339 1
0.0524087 0.666667
0.052323 0.672206
0.0522981 0.666667
0.0523792 0.666667
0.0518363 0.666667
0.0469585 0.458701
0.0515181 0.666667
0.0649159 1
0.0472155 0.497054
0.0470213 0.438752
0.0469273 0.478899
0.0534817 1
0.0517026 0.666667
0.051837 0.666667
0.0473702 0.463002
0.0469632 0.479714
0.0541672 1
0.0476498 0.505462
0.0471211 0.501892
0.0551126 1
0.0524484 0.666667
0.0553722 1
0.0523642 0.666667
0.0527755 0.516113
0.0519601 0.666667
0.052882 0.515134
0.0531263 1
0.0538277 1
0.0514762 0.666667
0.0542753 1
0.0519114 0.666667
0.053247 1
0.0536687 1
0.0471361 0.454643
0.0554735 1
0.0481162 0.371788
0.0468735 0.47437
0.0473567 0.431967
0.0470179 0.46381
0.0529762 0.492163
0.0521251 0.666667
0.052865 1
0.0527693 0.503484
0.0541982 1
0.0471323 0.481367
0.0617304 0.90897
0.0468395 0.443943
0.0527918 1
0.0533389 1
0.0479928 0.423185
0.053372 1
0.0551572 1
0.0468908 0.428498
0.0550452 1
0.0533281 1
0.0528953 1
0.0521785 0.666667
0.0529042 0.503257
0.0554849 0.666667
0.0517403 0.666667
0.0470752 0.474184
0.0468575 0.412583
0.0534382 1
0.0535248 1
0.04695 0.466945
0.0523031 0.666667
0.0540219 1
0.0474354 0.485083
0.0526269 1
0.0551454 1
0.0472534 0.503644
0.0470428 0.434733
0.0529515 0.511612
0.0545347 0.666667
0.0555604 1
0.0536894 1
0.0517664 0.666667
0.0522097 0.666667
0.0467315 0.474003
0.046977 0.435698
0.0474257 0.447762
0.0472498 0.425676
0.0472722 0.517032
0.0525816 1
0.0468268 0.474637
0.0562132 1
0.0519622 0.666667
0.0533202 1
0.0528494 0.507529
0.0471849 0.461566
0.0523803 0.666667
0.065167 1
0.0468789 0.493264
0.0655663 0.833333
0.0515987 0.666667
0.0526261 0.435925
0.0471555 0.491018
0.0553874 0.666667
0.0516471 0.666667
0.0531295 1
0.0467524 0.46907
0.0594176 0.724502
0.0469892 0.438489
0.0469345 0.430763
0.0525585 1
0.0518783 0.666667
0.0564545 1
0.0555383 1
0.0474262 0.500511
0.0468047 0.438086
0.0551102 0.413738
0.0466649 0.479633
0.0474257 0.477373
0.0469609 0.444397
0.0619444 0.911966
0.0651131 0.496471
0.0530562 0.492943
0.0472049 0.501863
0.0471641 0.425705
0.0536955 1
0.0468873 0.517376
0.0481604 0.490973
0.0544333 1
0.064813 1
0.0554833 1
0.0649876 1
0.0531177 1
0.0543186 0.531214
0.0469103 0.530713
0.0534898 1
0.0518894 0.666667
0.0529459 1
0.0541789 0.442715
0.0524718 0.666667
0.0475698 0.42669
0.0540195 1
0.052017 0.666667
0.0533567 1
0.0535684 1
0.0469895 0.501834
0.0515625 0.666667
0.063443 0.975861
0.0534561 1
0.051635 0.666667
0.046992 0.511587
0.0560942 0.388099
0.0527493 0.666667
0.0521265 0.666667
0.0476358 0.458729
0.0469542 0.467912
0.054543 0.666667
0.0516662 0.666667
0.0472753 0.428957
0.0546975 1
0.0472651 0.4881
0.0530914 0.493969
0.046909 0.473966
0.0530022 0.514977
0.052702 0.513624
0.046995 0.423275
0.0530349 0.478529
0.0621695 0.90244
0.0468801 0.441325
0.0534926 1
0.0469252 0.48575
0.0656014 1
0.0466606 0.489845
0.0657572 0.838691
0.0561473 0.46374
0.061577 0.949982
0.0473638 0.377356
0.0469633 0.510864
0.0472114 0.456827
0.0468153 0.497963
0.0628427 0.878845
0.0562969 0.666667
0.053936 1
0.0469445 0.472883
0.0485067 0.169727
0.04701 0.44939
0.0467334 0.464877
0.0519084 0.471702
0.0470793 0.4431
0.055046 0.425095
0.0658164 1
0.0474804 0.463264
0.0520015 0.666667
0.0647869 1
0.0521508 0.468794
0.0469473 0.476839
0.0541663 1
0.0532348 1
0.0537214 1
0.0534886 1
0.0477391 0.540106
0.0468143 0.461381
0.0517357 0.666667
0.0467753 0.45579
0.0576074 0.5182
0.0481397 0.5422
0.04719 0.489389
0.0470787 0.463358
0.0468265 0.502199
0.0469095 0.480337
0.0536442 1
0.0553256 1
0.051625 0.666667
0.0551933 1
0.0619879 0.91397
0.0467758 0.463835
0.0476132 0.493779
0.0586606 0.943968
0.0472256 0.430271
0.0551661 1
0.0518293 0.666667
0.0534999 1
0.056367 1
0.053255 1
0.0553698 0.666667
0.0623963 0.872707
0.0469029 0.426914
0.0469822 0.505965
0.0468709 0.460382
0.0548812 1
0.0469757 0.453286
0.054423 1
0.0620714 0.912709
0.0534041 0.666667
0.0467629 0.479542
0.0544652 1
0.0531515 1
0.0529099 0.490126
0.0472063 0.463728
0.0621036 0.922919
0.0543689 0.411744
0.0525578 1
0.0625461 0.882821
0.0468149 0.437186
0.0547755 0.444182
0.0553538 0.666667
0.0551623 1
0.0537453 0.473951
0.0538688 1
0.0588037 1
0.0528821 0.504426
0.0619136 0.913806
0.0471004 0.433181
0.0518773 0.666667
0.0470991 0.471046
0.0469474 0.452404
0.0467104 0.473135
0.0532889 1
0.0514624 0.666667
0.0542775 1
0.0528887 1
0.0471712 0.501319
0.051623 0.666667
0.0470921 0.437868
0.0620042 0.89422
0.0468402 0.498538
0.0470862 0.45708
0.0471788 0.506324
0.0541331 1
0.0622978 0.88723
0.0521745 0.666667
0.0470004 0.493279
0.0567394 1
0.0468039 0.494579
0.0617496 0.913335
0.0467805 0.498059
0.052563 0.45984
0.0518454 0.666667
0.0468226 0.480421
0.053056 1
0.0520406 0.467664
0.0527399 1
0.0518743 0.666667
0.0519598 0.666667
0.047094 0.436453
0.0535391 1
0.0468291 0.448468
0.0519818 0.486823
0.0534844 1
0.048797 0.540007
0.055236 1
0.0556921 0.469453
0.0533403 1
0.0474758 0.411499
0.0499069 0.223077
0.0469057 0.480032
0.0472979 0.519809
0.0554513 1
0.0530996 1
0.0467652 0.471085
0.0517065 0.666667
0.0471095 0.45242
0.0533046 1
0.0470851 0.465429
0.0469379 0.522572
0.062853 0.947246
0.046998 0.468062
0.0516096 0.666667
0.0528568 0.492108
0.0550211 1
0.0541078 1
0.0549191 1
0.0470178 0.383055
0.0469325 0.459413
0.0470051 0.50894
0.0466547 0.471174
0.0534005 1
0.0469559 0.506977
0.0673278 0.145346
0.0532281 1
0.0469005 0.490612
0.0540042 1
0.0467665 0.501291
0.0468969 0.473068
0.0528689 1
0.0466334 0.46911
0.0524637 0.490684
0.0537436 1
0.0470445 0.469057
0.0523625 0.428706
0.052915 1
0.0481644 0.434414
0.0473503 0.480148
0.0546052 0.666667
0.0469196 0.493237
0.0519789 0.666667
0.046869 0.446344
0.0484729 0.540314
0.0532198 1
0.0628047 0.954382
0.051855 0.469202
0.0535063 1
0.0469363 0.44327
0.0529581 1
0.0520204 0.666667
0.052774 0.512521
0.0533916 1
0.0470211 0.500002
0.0525665 1
0.0483517 0.415901
0.0470509 0.506481
0.0518788 0.666667
0.0478271 0.511033
0.0526679 1
0.047087 0.482696
0.0534783 1
0.0478207 0.38573
0.0533286 1
0.047429 0.427123
0.0471195 0.519036
0.0467165 0.483656
0.0468279 0.483878
0.0534193 1
0.046956 0.462406
0.0616403 0.9055
0.0534607 1
0.0474934 0.541162
0.0531748 0.474844
0.0467502 0.480422
0.047239 0.445156
0.0470135 0.442878
0.047171 0.483978
0.062158 0.960652
0.0551659 1
0.052821 0.505478
0.047169 0.443241
0.0528589 0.486376
0.0542606 1
0.0547316 0.666667
0.0468663 0.463129
0.0470326 0.452719
0.0534848 1
0.0547914 0.666667
0.0526655 1
0.0471661 0.411401
0.0470225 0.456339
0.0469518 0.456141
0.0550121 1
0.0466897 0.450539
0.0535057 1
0.0537605 1
0.0467515 0.466873
0.0471101 0.520864
0.0533737 1
0.0470663 0.473865
0.0557646 1
0.0528387 0.507243
0.0472422 0.398344
0.0556169 1
0.0518206 0.666667
0.0534319 1
0.0467052 0.477396
0.0534775 1
0.047499 0.446291
0.0522773 0.666667
0.0469466 0.487961
0.0536206 1
0.0480405 0.509308
0.0482309 0.538441
0.0553434 0.455073
0.0484895 0.245271
0.0516969 0.666667
0.0466783 0.462839
0.0528921 1
0.0494593 0.184382
0.0470649 0.483265
0.0470228 0.507144
0.0533079 1
0.0539423 1
0.0623208 0.89546
0.046938 0.48304
0.0471084 0.369799
0.0536687 1
0.0532204 1
0.047124 0.426597
0.0468139 0.428801
0.0470786 0.478021
0.046671 0.461665
0.0471965 0.477151
0.0531751 1
0.0541818 1
0.0471495 0.463651
0.0535195 1
0.053584 1
0.0521131 0.666667
0.0516851 0.666667
0.0468446 0.491646
0.0650249 1
0.0621469 0.920306
0.0467163 0.464507
0.0533646 1
0.0554311 0.666667
0.0471788 0.472563
0.0470348 0.509051
0.0469942 0.487825
0.0471093 0.486847
0.0473042 0.426716
0.0621627 0.896754
0.0515757 0.666667
0.0534067 1
0.0472328 0.410049
0.0532708 0.503326
0.0542386 1
0.0469954 0.511149
0.0532688 1
0.0531719 1
0.0468593 0.465223
0.0617052 0.90911
0.0471146 0.394808
0.0517309 0.666667
0.0535846 1
0.0476003 0.458129
0.0534319 1
0.0474741 0.461992
0.0543992 0.666667
0.053766 0.441538
0.0527139 1
0.0527522 1
0.0527753 0.498029
0.0515552 0.666667
0.0475004 0.439428
0.0473581 0.401202
0.0475382 0.462367
0.0468533 0.487585
0.0475944 0.440299
0.0468954 0.505331
0.0537872 1
0.0541659 1
0.0477441 0.553621
0.0469578 0.476424
0.0517257 0.666667
0.0481887 0.457366
0.0553127 1
0.0469929 0.436914
0.0517237 0.666667
0.0476861 0.419587
0.0468202 0.498813
0.0516557 0.666667
0.0468997 0.415491
0.0539807 0.666667
0.0540658 1
0.0473558 0.527048
0.054178 1
0.0528343 0.395789
0.0529408 0.666667
0.0520167 0.666667
0.0475108 0.478105
0.0523143 0.482061
0.0559364 0.666667
0.0618624 0.916841
0.0472964 0.387338
0.0620665 0.93496
0.0473891 0.423598
0.0468711 0.473765
0.0467645 0.466729
0.0468894 0.498312
0.0527271 1
0.0467891 0.479752
0.0471743 0.483833
0.0533741 1
0.0541083 0.432076
0.0519094 0.666667
0.0529797 1
0.0548053 0.666667
0.0656191 0.833333
0.0522843 0.666667
0.0532539 1
0.0526387 1
0.0536752 1
0.0470833 0.457748
0.053532 1
0.0470584 0.402051
0.055011 0.666667
0.0467716 0.459679
0.0550602 1
0.0518377 0.666667
0.0469163 0.476822
0.0536345 1
0.0468826 0.45804
0.0473554 0.498034
0.0527006 1
0.0529857 1
0.0517087 0.666667
0.0470404 0.480867
0.0522064 0.666667
0.0469517 0.473989
0.0468341 0.455309
0.0470748 0.448134
0.0470416 0.469298
0.0527345 0.656085
0.0484376 0.166667
0.0549794 1
0.0519649 0.666667
0.0475212 0.444456
0.0472481 0.402833
0.0535108 1
0.0521199 0.666667
0.0625996 0.875224
0.0539562 1
0.0468187 0.479699
0.0553452 0.666667
0.0476548 0.483337
0.0578336 1
0.0498818 0.173167
0.0468174 0.480718
0.0475338 0.49374
0.0467467 0.480014
0.0526677 1
0.0617853 0.910041
0.0469476 0.509679
0.0541604 1
0.047834 0.450125
0.0616898 0.958454
0.0526777 1
0.0531884 0.500849
0.0470885 0.46852
0.0469934 0.462088
0.0560033 1
0.0616792 0.927825
0.0528303 1
0.0528018 1
0.0527795 0.434455
0.0478141 0.490669
0.0474445 0.403734
0.0576352 0.598617
0.0541442 1
0.0615238 0.932225
0.0565905 0.666667
0.054853 1
0.0543931 1
0.0617852 0.925137
0.0622179 0.915849
0.0539318 1
0.0570949 0.614982
0.0469662 0.50152
0.055476 0.374512
0.051801 0.666667
0.0468612 0.457944
0.0533628 1
0.05338 1
0.0523064 0.448107
0.0621194 0.892555
0.0546857 0.666667
0.0533066 1
0.047323 0.496837
0.0518591 0.666667
0.0547555 1
0.0468266 0.485905
0.0544255 1
0.0550878 0.666667
0.0539879 1
0.053356 1
0.0468916 0.467802
0.0547368 1
0.052252 0.666667
0.046736 0.451812
0.0485167 0.180864
0.0474286 0.408204
0.0472689 0.430174
0.0529521 1
0.0546816 0.407596
0.0522312 0.68419
0.0471378 0.421268
0.0468571 0.478107
0.0517012 0.666667
0.052091 0.459194
0.0466596 0.440868
0.04685 0.474429
0.0541031 1
0.0534995 1
0.0471132 0.43039
0.0528448 1
0.0533445 1
0.0470361 0.440895
0.0597992 0.709271
0.0554451 1
0.0519018 0.666667
0.0481651 0.372013
0.0514659 0.666667
0.0473068 0.441063
0.0521135 0.666667
0.0528661 0.51252
0.0533492 1
0.0489112 0.426735
0.0532657 1
0.0527907 1
0.0467525 0.452337
0.0522352 0.666667
0.0468762 0.452387
0.0467287 0.449717
0.0470649 0.42871
0.0475125 0.502114
0.0548735 0.666667
0.0532698 1
0.046816 0.45638
0.0477022 0.481792
0.0466494 0.483918
0.0468785 0.458762
0.046778 0.471797
0.0527239 1
0.0542928 1
0.048175 0.388517
0.0518809 0.666667
0.0469088 0.442085
0.0525517 1
0.047332 0.493456
0.047207 0.484899
0.0532262 1
0.0474449 0.449034
0.0472775 0.444205
0.0469258 0.455984
0.0522603 0.666667
0.0550715 1
0.0516004 0.666667
0.0572162 0.591309
0.06214 0.929539
0.055211 1
0.0470547 0.480289
0.0541685 1
0.0546032 0.666667
0.0467624 0.467559
0.0531589 0.666667
0.0531273 0.516272
0.0469656 0.454308
0.0468661 0.462852
0.054774 0.666667
0.047356 0.40415
0.0467847 0.478536
0.0516411 0.666667
0.0474903 0.483585
0.0476224 0.517495
0.0536391 1
0.0515085 0.666667
0.0469004 0.509813
0.0479869 0.356239
0.0480204 0.333029
0.0527239 1
0.0529686 0.505915
0.0551962 0.666667
0.053236 1
0.0525176 0.409932
0.0533556 1
0.0527076 1
0.0530541 0.524273
0.047212 0.41834
0.0516671 0.666667
0.046847 0.452308
0.0472523 0.436668
0.0529308 0.522854
0.047228 0.451826


==> anc/distrib/0.01.txt <==
0.0481934 0.170328
0.0533134 1
0.0531808 1
0.0482669 0.168716
0.0648791 1
0.0550977 1
0.0543047 0.170811
0.0480931 0.177397
0.0525836 0.352692
0.0485477 0.242475
0.053072 0.347514
0.0480995 0.173719
0.0481535 0.170164
0.053977 0.288833
0.0493233 0.166667
0.0643618 0.695935
0.0549104 0.166667
0.0486394 0.166667
0.0484975 0.177471
0.0561794 1
0.0540981 0.227727
0.0481074 0.166667
0.0526842 1
0.0482584 0.176967
0.0551356 1
0.048034 0.166667
0.0486445 0.166667
0.0479573 0.211705
0.0482426 0.166667
0.0480515 0.174414
0.0485112 0.166667
0.053449 0.275859
0.0548779 0.166667
0.0620678 0.87314
0.0558077 0.336962
0.0550601 1
0.0587262 0.00842745
0.0586513 0.0278444
0.0479962 0.234281
0.0543542 1
0.0481559 0.166667
0.0495567 0.166667
0.0542964 0.178293
0.0480154 0.170047
0.0533284 0.286908
0.0481071 0.170891
0.0545951 0.264053
0.0543774 0.19162
0.0571078 0.68684
0.053587 1
0.0545201 0.174767
0.0485141 0.168674
0.053056 0.367276
0.0487794 0.166667
0.0527263 0.376617
0.0481794 0.166667
0.0588721 0
0.0562268 0.736836
0.0644905 0.645626
0.0542141 0.175465
0.0532464 1
0.0485044 0.166667
0.0534175 1
0.0483432 0.166667
0.0550159 1
0.048575 0.166667
0.0482651 0.166667
0.0488176 0.166667
0.0562988 0.751299
0.0482733 0.166667
0.05793 0.691285
0.0487726 0.166667
0.0487323 0.166667
0.0490995 0.166667
0.0489817 0.166667
0.0552599 0.666667
0.0540998 0.172713
0.0535683 0.293941
0.0507288 0.199794
0.0563729 0.727655
0.0482972 0.166667
0.0524982 0.359263
0.0619304 0.881117
0.0488338 0.197591
0.0542257 1
0.0543705 0.167064
0.0481778 0.166667
0.0571677 0.729739
0.0565939 0.704416
0.0529377 0.356274
0.0541045 0.205453
0.0641958 0
0.0545068 0.200628
0.053824 0.401997
0.0484368 0.179992
0.054389 1
0.0490799 0.166667
0.0563683 0.712025
0.0584212 0.805597
0.0574298 0.342725
0.0523444 0.429173
0.0482948 0.17375
0.0553939 1
0.0488838 0.166667
0.0481232 0.175112
0.0483969 0.168306
0.0557086 1
0.0541121 0.188032
0.055838 0.339532
0.0481723 0.166667
0.0483248 0.166667
0.0486214 0.166667
0.0528707 1
0.0480992 0.190013
0.0537019 0.343794
0.0479243 0.191857
0.05604 0.738028
0.0587066 0.174431
0.0485617 0.166667
0.0478781 0.195219
0.0529066 1
0.048168 0.168026
0.0482145 0.170234
0.0489635 0.207218
0.0582248 0.774064
0.0536398 0.277987
0.0532167 0.327315
0.0484897 0.168003
0.0485206 0.166667
0.0481764 0.166667
0.0531809 0.323495
0.0496645 0.182471
0.0482802 0.166667
0.0593387 0
0.0489181 0.166667
0.0636672 0.760477
0.0530687 1
0.0617657 0.907462
0.0481369 0.167363
0.0531611 1
0.0542665 0.193135
0.0479525 0.194949
0.0482724 0.166667
0.0526687 1
0.0483123 0.166667
0.0480611 0.170569
0.0588045 0.00784213
0.0528718 1
0.0486757 0.166667
0.0483096 0.178343
0.0574148 0.67353
0.0496609 0.166667
0.0485731 0.166667
0.0620435 0.88021
0.0531668 0.337162
0.0537743 0.340786
0.0482792 0.172052
0.0534916 1
0.0541833 0.305844
0.0590369 0.00690765
0.0481088 0.166667
0.05655 0.723482
0.05445 1
0.0533164 1
0.0481813 0.166667
0.0529882 1
0.053039 1
0.0569998 0.683759
0.0525312 0.350877
0.0542527 1
0.054073 0.189867
0.0532823 0.298938
0.0543912 0.29799
0.0532608 0.345495
0.048442 0.166667
0.064109 0.701986
0.0538429 1
0.0488932 0.179336
0.0549644 1
0.0485668 0.172685
0.0584998 0.571696
0.0556333 0.348531
0.0482362 0.175198
0.0480929 0.176596
0.0546412 0.17624
0.04885 0.166667
0.0541097 1
0.0480374 0.182912
0.053531 1
0.0483905 0.166667
0.0481543 0.18903
0.0537246 0.255218
0.0541606 0.167228
0.055236 1
0.0638795 0.711104
0.0538573 0.263396
0.0481326 0.168418
0.0481383 0.166667
0.0553998 1
0.05685 0.698762
0.0550426 1
0.0625437 0.877467
0.0481371 0.169128
0.0482081 0.176655
0.0481704 0.166667
0.0482338 0.166667
0.0486856 0.166667
0.0483272 0.186641
0.0564348 0.707704
0.0485497 0.1685
0.0537039 1
0.0482548 0.166667
0.0486397 0.166667
0.0493371 0.166667
0.0485037 0.166667
0.0481694 0.177356
0.0543582 1
0.0500324 0.166667
0.0552072 1
0.0633746 0.7664
0.0480343 0.166667
0.0543523 0.166667
0.0483001 0.167857
0.0534991 0.301235
0.0480914 0.171537
0.0482069 0.168073
0.0564032 0.726702
0.0524858 0.347014
0.0527261 0.395658
0.0481366 0.166667
0.0554218 0.166667
0.0485636 0.166667
0.0484859 0.172058
0.0478394 0.232745
0.048309 0.188081
0.0557171 0.333333
0.0567225 0.706919
0.0532788 1
0.0541209 1
0.0480239 0.17422
0.0482151 0.167088
0.0542615 0.218339
0.0533789 0.277335
0.0482918 0.166667
0.0489165 0.166667
0.0485221 0.166667
0.0537798 0.254397
0.0484928 0.166667
0.0487899 0.166667
0.0562508 0.727103
0.0492587 0.166667
0.0488387 0.179844
0.0540051 1
0.0619554 0.869327
0.0541993 1
0.0479209 0.166667
0.0552516 0.166667
0.0532108 1
0.0546915 0.167242
0.0538899 0.257917
0.0493471 0.166667
0.0562571 0.727025
0.0488148 0.166667
0.0547135 0.300709
0.0577247 0.666667
0.0541151 1
0.0481194 0.180055
0.0485661 0.166667
0.053471 0.279467
0.0621828 0.861993
0.0653884 0
0.0487965 0.171498
0.0487332 0.166667
0.0527175 1
0.0492648 0.166667
0.0533853 0.339567
0.0554345 0.342917
0.0483004 0.166667
0.0479563 0.17009
0.047977 0.169851
0.0480768 0.166667
0.0534728 1
0.0534563 1
0.0480768 0.218745
0.0494859 0.166667
0.0482869 0.198249
0.0481557 0.176276
0.0484576 0.168019
0.0481587 0.177213
0.0491652 0.166667
0.0593899 0.0117472
0.0482301 0.168377
0.0548174 0.166667
0.053027 1
0.052753 0.353381
0.0561379 0.736148
0.0555275 1
0.0481282 0.166732
0.0481629 0.166667
0.0483713 0.166667
0.0627769 0.822339
0.0542001 1
0.0502136 0.166667
0.05735 0.682704
0.0484681 0.166667
0.0637798 0.83607
0.0481549 0.172196
0.0480662 0.171088
0.048222 0.166852
0.0525877 0.370275
0.0637706 0.725239
0.0538422 0.299919
0.0484602 0.166667
0.0481571 0.16785
0.0481161 0.171338
0.0527492 1
0.0543873 0.176068
0.0577188 0.676184
0.0544263 0.166667
0.0484128 0.166667
0.0530676 1
0.0570655 0.686659
0.0568936 0.694703
0.053459 1
0.0532251 1
0.0485195 0.166667
0.0481694 0.177054
0.048545 0.166667
0.048046 0.173784
0.0481407 0.166667
0.0526537 0.372539
0.054107 1
0.0482052 0.197709
0.0488782 0.166667
0.055063 0.166667
0.0521851 0.449227
0.0484288 0.198861
0.0543235 1
0.0494691 0.166667
0.056364 0.714121
0.0553882 0.180985
0.0526384 0.366398
0.0535303 0.265395
0.0537349 1
0.0485459 0.166667
0.0532406 0.308975
0.0482143 0.166667
0.0533514 1
0.0481385 0.166667
0.0483418 0.166667
0.0530239 0.349053
0.0547213 0.166667
0.0524766 0.365566
0.0480994 0.166667
0.0481711 0.176765
0.0490863 0.166667
0.0549368 0.314822
0.0479651 0.175562
0.0558151 0.333333
0.0537201 1
0.0532319 0.365244
0.0535902 0.275706
0.0484219 0.177398
0.0481637 0.167695
0.059958 0.0285176
0.0535578 0.281821
0.0485517 0.166667
0.0536138 1
0.0482145 0.177669
0.0543622 1
0.0528401 1
0.0482362 0.166667
0.0486147 0.168911
0.0529294 1
0.0481214 0.16747
0.0545074 0.166667
0.0478516 0.175484
0.0494099 0.166667
0.0548482 0.178742
0.0486846 0.178719
0.0533211 0.288169
0.0515477 0.666667
0.0528471 1
0.0556938 1
0.0531962 1
0.0575929 0.44416
0.05876 0.127699
0.0482644 0.166667
0.0500191 0.166667
0.047949 0.193858
0.0483746 0.167948
0.0529127 0.356457
0.0486236 0.183534
0.0651515 1
0.0639065 0.00441455
0.0481532 0.167113
0.0485542 0.166667
0.0540534 0.293515
0.0530347 0.362359
0.052669 0.334439
0.0553398 1
0.0584507 0.719046
0.0548143 0.166667
0.0550018 0.236826
0.0480874 0.179386
0.0539498 0.188891
0.0534924 0.354706
0.0549977 0.223333
0.0480668 0.166667
0.0559952 1
0.0558152 0.346202
0.0542733 1
0.0534719 0.290774
0.0478 0.196732
0.0535015 1
0.0480708 0.17369
0.048245 0.166667
0.0547148 1
0.0536621 0.280987
0.0491907 0.184015
0.0638645 1
0.0488463 0.166667
0.0488834 0.170268
0.0480902 0.191894
0.049149 0.166667
0.0485074 0.166667
0.0547684 0.219098
0.0493614 0.166667
0.0484116 0.166667
0.0592034 0
0.0481025 0.169337
0.0485781 0.166667
0.0527115 0.347527
0.0524577 0.379083
0.0482258 0.166667
0.053306 1
0.0484337 0.174109
0.0490104 0.18175
0.0485295 0.166667
0.0562424 0.723439
0.0492516 0.166667
0.0480733 0.166667
0.0485807 0.166667
0.048321 0.166667
0.0481284 0.175538
0.0483034 0.174047
0.0563425 0.714568
0.0482849 0.166667
0.0526159 0.376608
0.0591 0.325519
0.0485157 0.166667
0.0485493 0.166667
0.0481112 0.166941
0.0533026 1
0.0526462 1
0.0489008 0.166667
0.0480408 0.204835
0.0527587 0.334687
0.0543389 0.197096
0.0659835 1
0.0480188 0.18658
0.0555436 1
0.0581542 0.430077
0.054358 0.166667
0.0479162 0.2038
0.053388 0.334308
0.0483493 0.17446
0.0493953 0.166667
0.048108 0.167753
0.0533441 0.288287
0.0485175 0.166667
0.0491343 0.166667
0.047974 0.173301
0.0651254 0.604173
0.0484106 0.166667
0.0557811 1
0.0567743 0.714836
0.0536971 1
0.054172 0.169752
0.0556563 0.205417
0.0535981 0.292528
0.0491459 0.166667
0.0548845 0.666667
0.0541277 0.168201
0.0541223 1
0.0528474 0.389499
0.0555174 0.166667
0.0538472 0.325186
0.0532425 1
0.0487324 0.171949
0.0538144 0.274019
0.048366 0.177917
0.0487542 0.166667
0.0481849 0.17919
0.0482312 0.166667
0.0485407 0.166667
0.0531336 0.334629
0.0482532 0.166667
0.0547034 0.188155
0.0484967 0.168072
0.0488772 0.169519
0.0515106 0.242906
0.0535447 0.36702
0.0493313 0.166667
0.0542846 1
0.0583398 0.763221
0.0499189 0.166667
0.048714 0.18151
0.0566888 0.728266
0.0560765 1
0.0483607 0.166667
0.0485894 0.166667
0.0589546 0.0164897
0.0490247 0.166667
0.0483739 0.166667
0.0484796 0.166667
0.0540651 0.284987
0.0493647 0.166667
0.0552599 0.398743
0.0481874 0.185602
0.0485293 0.238766
0.0497695 0.166667
0.0641037 0.688525
0.0530354 1
0.0491238 0.168025
0.0621785 0.866504
0.0480034 0.252778
0.0643205 0
0.0480442 0.166667
0.0573328 0.685541
0.0534982 0.337148
0.0479803 0.171912
0.0484631 0.166667
0.0483579 0.166667
0.0482969 0.166667
0.0483514 0.166667
0.0576537 0.666667
0.056416 0.736456
0.0492596 0.166667
0.0486817 0.166667
0.0481965 0.17536
0.0535611 0.278583
0.0484368 0.166667
0.0539324 0.330594
0.0479517 0.185982
0.0482782 0.166667
0.0528987 0.352947
0.0484233 0.166667
0.0481674 0.188494
0.0528558 1
0.0527934 0.336175
0.0482298 0.172716
0.0528485 1
0.0568046 0.696453
0.0487691 0.166667
0.048141 0.166667
0.0530154 1
0.0486976 0.172618
0.0480995 0.166667
0.0551508 1
0.0489103 0.166667
0.0481927 0.167656
0.0565186 0.731387
0.0487855 0.166667
0.0567772 0.692176
0.0481526 0.171287
0.0548654 0.219007
0.0482493 0.166667
0.0538383 1
0.058662 0.033538
0.0527893 1
0.0487756 0.166667
0.0482627 0.166811
0.0545471 0.166667
0.0529048 0.423693
0.0491672 0.166667
0.054368 0.184517
0.0488562 0.166667
0.0481291 0.166963
0.056233 0.754338
0.0486874 0.168873
0.0539655 0.236486
0.0542168 1
0.0559074 1
0.0544355 0.205493
0.053879 0.270247
0.0480592 0.176622
0.0535949 0.305814
0.0528343 1
0.0484392 0.181524
0.0485438 0.166667
0.048282 0.166667
0.0486075 0.166667
0.0485716 0.166667
0.0485266 0.166667
0.0532195 1
0.0484517 0.170088
0.0534692 1
0.0480976 0.175298
0.0479475 0.171041
0.0482324 0.169944
0.0537249 0.256048
0.0488933 0.166667
0.0481703 0.168544
0.0486849 0.166667
0.0482786 0.181191
0.0482007 0.166667
0.0483135 0.166667
0.0483013 0.168264
0.0484847 0.166667
0.0483231 0.166667
0.0478982 0.20867
0.0550433 0.210245
0.0525571 1
0.0482361 0.172303
0.059197 0.0107671
0.064415 1
0.0527074 1
0.0485392 0.166667
0.0589993 0.00696944
0.0649901 1
0.0561634 0.758422
0.0547356 1
0.0483432 0.172408
0.0554847 0.371215
0.0538085 1
0.0531251 0.31595
0.0545727 0.183573
0.0533967 1
0.0533591 0.293881
0.0487265 0.166667
0.0493145 0.20144
0.0766505 0.719579
0.0482321 0.166667
0.0526048 0.34143
0.0483253 0.166667
0.0510701 0.166667
0.0534635 1
0.0482585 0.179721
0.0541759 0.181487
0.0488542 0.169549
0.0570581 0.67469
0.0488488 0.166667
0.0486706 0.166667
0.05298 1
0.0486393 0.166667
0.0536458 1
0.0481148 0.166667
0.049484 0.17517
0.0480788 0.207469
0.055372 0.343878
0.0544531 0.189704
0.0488751 0.167597
0.0655723 0.833333
0.0534446 0.280476
0.0480008 0.182679
0.0483945 0.170445
0.0481038 0.177295
0.0479977 0.192023
0.0484959 0.166667
0.0531913 0.297986
0.0568342 0.730534
0.0489353 0.166667
0.0481694 0.174032
0.0541681 0.168714
0.0555369 1
0.0530469 0.329485
0.0482691 0.171474
0.0482161 0.166667
0.050214 0.166667
0.0549193 1
0.0485804 0.174406
0.0480902 0.189002
0.0487041 0.178269
0.0487021 0.166897
0.0484036 0.166667
0.048019 0.176994
0.0479981 0.166667
0.0480999 0.166667
0.0495392 0.166667
0.0482301 0.168397
0.053349 0.279283
0.0483503 0.168172
0.0484343 0.166667
0.0486097 0.166667
0.0545178 0.166667
0.0527074 0.374658
0.0480934 0.166667
0.0484074 0.169163
0.0480139 0.206842
0.0542373 0.166667
0.0525164 0.382283
0.0536872 1
0.0563641 0.728943
0.0481915 0.178394
0.0560431 0.764252
0.0558124 0.666667
0.0534156 1
0.0482401 0.170154
0.048363 0.167324
0.0566724 0.688045
0.0485499 0.166667
0.0539898 1
0.053745 0.253005
0.0548187 1
0.0541981 0.180113
0.0541907 0.166667
0.0482313 0.166667
0.0527532 0.371899
0.0484325 0.168676
0.0535467 0.300366
0.0621531 0.892002
0.0481804 0.183351
0.0489383 0.166667
0.0486567 0.166667
0.0528856 1
0.0486127 0.166667
0.0502172 0.166667
0.0483366 0.174628
0.0481592 0.166667
0.0532554 1
0.0499003 0.166667
0.048621 0.166667
0.0483042 0.169019
0.0482308 0.166667
0.0483618 0.169586
0.0549425 1
0.055045 1
0.0532209 1
0.0535312 1
0.0481887 0.166667
0.0479947 0.169432
0.0518942 0.666667
0.0484214 0.166667
0.0540952 1
0.0534472 1
0.0488061 0.166667
0.0485717 0.166667
0.0482882 0.166667
0.0534869 1
0.0616574 0.690199
0.0529825 0.353468
0.0528364 1
0.048309 0.17948
0.0554664 0.344285
0.0532999 0.298636
0.0535444 0.302956
0.0484956 0.168446
0.0484584 0.166667
0.054306 0.166667
0.0535521 1
0.0486648 0.180053
0.0554445 0.351024
0.0480874 0.166667
0.0528239 1
0.055653 0.173235
0.048514 0.166667
0.0543179 0.208425
0.0543661 0.223666
0.0640156 0.00208322
0.0483708 0.172121
0.0491005 0.166667
0.0533026 0.296037
0.0481144 0.168973
0.0483995 0.171302
0.0537592 0.300516
0.0499053 0.166851
0.0481023 0.166667
0.0483323 0.175792
0.0485803 0.166667
0.053538 0.278586
0.0532892 1
0.0479369 0.181421
0.0536544 0.257721
0.0481071 0.176997
0.0528358 1
0.0563836 0.333333
0.0552801 0.175938
0.0484965 0.166667
0.0545855 1
0.0484429 0.166667
0.0572368 0.715634
0.0530422 0.666667
0.0528502 1
0.0532366 0.28127
0.0511765 0.166667
0.0618061 0.879418
0.05417 1
0.0647251 0.704991
0.0533826 1
0.0541982 1
0.0487924 0.166667
0.0490118 0.166667
0.052831 0.341157
0.0482935 0.169517
0.0534795 1
0.049017 0.166667
0.0534077 1
0.0538867 0.396627
0.048684 0.166667
0.0588283 0.77524
0.0542214 0.166667
0.0481483 0.166667
0.0480656 0.166667
0.0552469 0.357399
0.0544015 0.166667
0.0545927 0.174211
0.0482818 0.198784
0.0482065 0.166667
0.0485794 0.167589
0.056528 0.711724
0.0543879 0.170432
0.0484749 0.166667
0.0481093 0.167523
0.0483204 0.170465
0.0557113 1
0.0489329 0.166667
0.0485472 0.168508
0.0481063 0.17092
0.0545032 1
0.0486086 0.166667
0.048671 0.171541
0.0565179 0.723629
0.0482584 0.166667
0.0541215 0.255482
0.0570582 0.684003
0.058729 0.817208
0.0481462 0.166806
0.0639768 1
0.0486834 0.16758
0.0481642 0.166667
0.0539667 0.313092
0.0533945 0.295546
0.0515886 0.666667
0.0482413 0.166667
0.0556644 1
0.0481373 0.178842
0.0533664 0.297975
0.0533276 1
0.0530681 1
0.0482025 0.177178
0.0482728 0.183364
0.0488792 0.166667
0.0483245 0.166667
0.0481258 0.169264
0.0550826 1
0.0550393 0.174029
0.0571283 0.69656
0.0541722 0.166667
0.0485227 0.166667
0.0532524 1
0.0483357 0.166667
0.0480182 0.166667
0.0534576 0.271513
0.0542894 1
0.0566505 0.719472
0.0484368 0.166667
0.0540516 1
0.0533843 0.304558
0.0503649 0.177867
0.0487537 0.170261
0.0479656 0.167035
0.0541111 0.171387
0.0486617 0.166667
0.0484681 0.166667
0.0483858 0.166667
0.0550181 0.666667
0.0483419 0.17093
0.0481173 0.181702
0.0483734 0.166667
0.0567114 0.703951
0.049733 0.175483
0.0481843 0.166667
0.0481824 0.166667
0.0567322 0.689785
0.0557381 1
0.048106 0.166667
0.0484066 0.166667
0.0480028 0.166667
0.0541136 0.205137
0.0478992 0.190667
0.0534616 0.294517
0.0483221 0.166667
0.049064 0.166667
0.0543089 0.166667
0.0480464 0.16836
0.0546489 0.166667
0.0542151 0.168312
0.0482532 0.166667
0.0486403 0.166667
0.0486497 0.172884
0.0485238 0.166667
0.0496131 0.166667
0.0481194 0.166667
0.0572496 0.666667
0.0533434 0.307731
0.0483796 0.166667
0.0480281 0.17432
0.0531453 0.371367
0.0487689 0.166667
0.0544463 1
0.056242 0.333333
0.0544745 0.166667
0.0480235 0.17474
0.0530731 0.309089
0.0502988 0.166667
0.0481698 0.166667
0.0486794 0.169694
0.0480695 0.171742
0.0619656 0.897196
0.0569223 0.703967
0.0531564 0.43783
0.0567129 1
0.0481538 0.166667
0.0538494 0.263333
0.0479854 0.166982
0.0479369 0.224143
0.0484734 0.166667
0.0589246 0.014587
0.04865 0.166667
0.048136 0.175192
0.0545446 0.666667
0.049724 0.199814
0.0488742 0.166667
0.0526687 0.3651
0.0493251 0.335123
0.0551959 1
0.0565184 0.713282
0.0577591 1
0.0529646 1
0.0564527 0.706954
0.048389 0.166667
0.0488734 0.166667
0.0484781 0.166667
0.0481333 0.166667
0.0547786 1
0.0485496 0.166667
0.0483981 0.173499
0.0525512 0.342213
0.0480736 0.171916
0.0492391 0.166667
0.0536627 0.277885
0.0533387 1
0.0485047 0.166667
0.0481905 0.166667
0.0538068 0.261786
0.0550124 1
0.0489232 0.166667
0.053951 0.287342
0.0594685 0.736066
0.0484583 0.166667
0.0482766 0.166667
0.0530038 0.370433
0.0537095 1
0.0498657 0.166667
0.0480706 0.166667
0.0562859 0.720383
0.0549916 1
0.0536512 1
0.0492021 0.166667
0.0493604 0.166667
0.0532382 1
0.0549043 0.243522
0.0482855 0.166703
0.0542635 1
0.0481451 0.166667
0.0483058 0.202273
0.0482736 0.166667
0.063853 0.0101433
0.0770817 0.209016
0.048095 0.166667
0.0533686 0.290166
0.0487867 0.166667
0.0548033 0.168507
0.0527703 0.353579
0.0483503 0.166667
0.0480846 0.166667
0.0483393 0.168067
0.0483243 0.167245
0.0483485 0.166667
0.0480164 0.166977
0.0535639 1
0.0487592 0.192732
0.0529849 0.322263
0.054447 1
0.0525731 0.338973
0.0480873 0.166667
0.0480985 0.166667
0.0480524 0.166667
0.0485116 0.166667
0.0482649 0.174161
0.0482665 0.174974
0.054464 0.1839
0.0482107 0.166708
0.0483054 0.171846
0.0481754 0.198357
0.0525668 0.359076
0.057028 0.683904
0.0480396 0.181578
0.054084 0.284393


==> anc/distrib/0.02.txt <==
0.0491365 0.166667
0.0558316 0.333333
0.0482648 0.166667
0.0590838 0.0163671
0.0580917 0.666667
0.0484464 0.166667
0.0547726 0.194853
0.0570735 0.666667
0.0486948 0.166667
0.0551153 0.166667
0.0484616 0.166667
0.0541905 0.166667
0.0548441 0.166667
0.0548638 0.166696
0.0568177 0.334048
0.0541298 0.170294
0.064097 0
0.0551585 0.166667
0.0481559 0.166667
0.0556458 0.333333
0.0486569 0.166667
0.059216 0.00504549
0.0482531 0.166667
0.0555311 0.209537
0.0544902 0.166667
0.0597115 0.670259
0.0587298 0.0152597
0.0572129 0.676533
0.0484256 0.166667
0.0546478 0.166667
0.048787 0.166667
0.0534081 1
0.0550535 0.167332
0.048303 0.170364
0.0546502 0.166667
0.0640727 0
0.0482904 0.166667
0.0545495 0.169385
0.0485361 0.167068
0.0485046 0.166667
0.0480286 0.166667
0.0480672 0.167373
0.0480231 0.168927
0.0489386 0.166667
0.0483098 0.166667
0.0570084 0.667042
0.0589739 0.00434791
0.049256 0.166667
0.0543493 0.166667
0.0495818 0.166667
0.0487278 0.16828
0.0497936 0.166667
0.0576861 0.683621
0.0492809 0.166667
0.0549916 0.16776
0.059219 0
0.0556207 0.334101
0.0486388 0.166667
0.0556462 0.166667
0.0545445 0.166667
0.0550638 0.166667
0.0555132 0.334949
0.0484166 0.166667
0.0553775 0.166667
0.0483377 0.166667
0.0593277 0.00173402
0.0484536 0.166667
0.0642725 0
0.0488763 0.166667
0.0553422 0.170328
0.0572308 0.666667
0.0544159 0.166667
0.0484023 0.166667
0.0572525 0.668982
0.0572137 0.677582
0.0571875 0.668051
0.0483409 0.166667
0.0548656 0.166667
0.0480615 0.166667
0.0481698 0.166667
0.0546406 0.166667
0.0486153 0.166667
0.0569854 0.667481
0.0484426 0.166667
0.058773 0.724905
0.0481171 0.166667
0.0597195 0
0.0552844 0.206738
0.0485509 0.166667
0.0480584 0.166667
0.0481485 0.166667
0.0480557 0.17074
0.0571686 0.669722
0.0485066 0.170114
0.0481378 0.166667
0.0485427 0.166667
0.0549578 0.166667
0.0552674 0.166667
0.048426 0.166667
0.048455 0.166667
0.0589579 0.00506464
0.0483938 0.166667
0.0480733 0.172254
0.0487537 0.166667
0.0555388 0.166667
0.0483832 0.166667
0.0563501 0.181047
0.0548477 0.166667
0.0543045 0.166667
0.0557057 0.200108
0.0483848 0.166667
0.0556012 0.171006
0.0543825 0.166667
0.0483667 0.166667
0.0543737 0.166695
0.0484186 0.166667
0.0558498 0.166667
0.0553065 0.166667
0.0589934 0.000755535
0.0482286 0.166667
0.0488718 0.166667
0.0544332 0.166667
0.0551472 0.166667
0.0562957 0.335085
0.0496985 0.181584
0.0590762 0.0129847
0.0488916 0.166667
0.0570233 0.668103
0.0485142 0.166667
0.0551243 0.166667
0.048266 0.168696
0.04841 0.166667
0.0570573 0.667749
0.0568778 0.348746
0.0544697 0.166667
0.0481899 0.166667
0.0663039 0.510079
0.0553351 0.174594
0.0571262 0.672512
0.0651671 1
0.0481169 0.166667
0.0481745 0.166667
0.0489953 0.166667
0.0545055 0.174275
0.0712727 0.166667
0.0549285 0.184836
0.048191 0.166667
0.0484997 0.166667
0.0573715 0.684995
0.04948 0.166667
0.0571063 0.666667
0.0482766 0.177682
0.0553958 0.166667
0.0484884 0.166667
0.0557915 1
0.0555089 0.177786
0.0481764 0.166667
0.0544819 0.167638
0.0595423 0.0157651
0.0545853 0.166667
0.0552504 0.187357
0.048476 0.166667
0.0638247 0
0.0546513 0.166667
0.0543556 0.171183
0.0484215 0.166667
0.0480362 0.166667
0.0488302 0.166667
0.064023 0
0.0542978 0.176243
0.0649339 1
0.0586462 0.666667
0.0486039 0.166667
0.0488122 0.166667
0.0481079 0.169913
0.0483738 0.166667
0.0565755 0.166667
0.0484542 0.168247
0.0527256 1
0.0486166 0.166667
0.0555717 0.333368
0.0486476 0.166667
0.048661 0.166667
0.0497253 0.166667
0.0540759 1
0.048329 0.166667
0.0549869 0.166667
0.0602882 0.014857
0.0556065 1
0.0590745 0.00335887
0.0571797 0.666667
0.0541569 0.166667
0.0482099 0.17202
0.0483737 0.166667
0.0549594 0.167862
0.0487104 0.166667
0.0482194 0.166667
0.0552253 0.169706
0.0642197 0.00191943
0.0488213 0.166667
0.0484471 0.166667
0.0481642 0.166667
0.0548664 0.16728
0.0571322 0.666667
0.0486073 0.166667
0.05727 0.666667
0.0482111 0.166667
0.0532382 1
0.0576548 0.675309
0.0483015 0.166667
0.0482211 0.166667
0.0486539 0.166667
0.0572701 0.666667
0.0569511 0.166667
0.0492332 0.166667
0.0480395 0.166667
0.0553903 0.166667
0.0554154 0.166667
0.0482701 0.166667
0.0481497 0.168732
0.0558635 0.333333
0.0481313 0.166667
0.0528513 1
0.0559254 0.333333
0.0482107 0.166667
0.059282 0
0.0485846 0.166667
0.0531951 1
0.0501246 0.166667
0.0549783 0.168403
0.0482672 0.166667
0.0553783 0.166667
0.0551878 0.166667
0.0483246 0.166667
0.0483527 0.166667
0.0541614 0.173001
0.0546671 0.167872
0.0546137 0.166667
0.0570594 0.666667
0.0546061 0.166667
0.048192 0.17287
0.0487651 0.166667
0.0600219 0
0.0480184 0.166667
0.0481755 0.16814
0.0482646 0.166667
0.0552261 0.167155
0.048377 0.169015
0.0640481 0
0.0484327 0.166667
0.0664085 0.527831
0.0548447 0.17244
0.0480725 0.166667
0.0569801 0.671029
0.0549613 0.166667
0.0552186 0.166667
0.0482948 0.166667
0.0554483 0.335834
0.0485987 0.166667
0.0571518 0.720728
0.0550352 0.166667
0.0571694 0.669199
0.0485912 0.166667
0.0532868 1
0.0571907 0.666914
0.0482864 0.166667
0.0572373 0.666667
0.0587811 0.00758468
0.059125 0.0028051
0.0553839 0.166667
0.04824 0.166667
0.0594126 0.00300876
0.0482424 0.166667
0.048254 0.166667
0.0484883 0.173126
0.0480174 0.166667
0.0486666 0.166667
0.0492573 0.166667
0.0481419 0.166774
0.0571179 0.66799
0.0550893 0.17366
0.0484042 0.166667
0.0549315 0.166667
0.0591463 0.00381627
0.0483402 0.166667
0.0480194 0.171584
0.0600672 0.676819
0.0590706 0.0226114
0.0592925 0.0103753
0.0545917 0.166667
0.0480229 0.166667
0.0482986 0.166667
0.0567369 0.333333
0.0480399 0.167624
0.0555501 0.179847
0.0587551 0.00571353
0.0551389 0.167373
0.0572417 0.67409
0.0493544 0.166667
0.056304 0.333333
0.0558005 0.333394
0.0489321 0.166667
0.0547625 0.168444
0.051103 0.168496
0.0539122 1
0.0482186 0.169239
0.0639693 0.0087374
0.0480171 0.168148
0.0550524 0.166667
0.048286 0.166667
0.048197 0.166667
0.055211 0.170043
0.0485961 0.166667
0.054226 0.166667
0.0553624 0.169847
0.0572083 0.666667
0.0572378 0.668482
0.0481719 0.166667
0.0481348 0.166667
0.0593041 0.00985252
0.0660841 0.5708
0.0481684 0.166667
0.0480838 0.166667
0.0550136 0.170597
0.059289 0.0021094
0.0499412 0.166667
0.0482907 0.166667
0.0589506 0.000795125
0.0575006 0.333333
0.0547632 0.168523
0.0549047 0.170277
0.0483511 0.166667
0.0482145 0.166667
0.0589991 0.0064706
0.056904 0.679977
0.0641828 0
0.048254 0.169248
0.0590062 0
0.0571734 0.670767
0.054891 0.166667
0.0485961 0.166667
0.0672266 0.19665
0.0480509 0.166667
0.0481822 0.166667
0.0481601 0.169979
0.0556402 0.333333
0.0543325 0.166667
0.048571 0.166667
0.0571074 0.691785
0.0547526 0.167956
0.049138 0.166667
0.0488012 0.166667
0.0621535 0
0.0485897 0.166667
0.0550742 0.166667
0.0483859 0.166667
0.0482374 0.166667
0.0483682 0.166667
0.0482477 0.167939
0.0568549 0.687968
0.0488349 0.166667
0.0482458 0.166667
0.0493772 0.170693
0.049589 0.166667
0.0481853 0.166667
0.0485888 0.166667
0.0543924 0.170299
0.0550056 0.166667
0.0486724 0.166667
0.0581826 0.666667
0.0487734 0.166667
0.0592509 0
0.0485354 0.167019
0.0640447 0
0.0482392 0.166667
0.0553386 0.166667
0.058948 0.0067036
0.0543133 0.166667
0.048171 0.166667
0.0482345 0.166667
0.0543871 0.166789
0.0481184 0.166667
0.0571961 0.674915
0.0483157 0.166667
0.048177 0.166667
0.0591851 0.00448743
0.0542314 0.1684
0.0482929 0.166667
0.0549104 0.166667
0.0482907 0.166667
0.0542656 0.176952
0.0571935 0.667312
0.0487107 0.173499
0.0544378 0.166667
0.0591104 0.00615342
0.0541766 0.166667
0.0480092 0.167931
0.0600756 0.0187089
0.0555052 0.166667
0.064443 0
0.0482939 0.166667
0.0547235 0.166667
0.0576107 0.674148
0.0543007 0.167111
0.0482986 0.170585
0.0480451 0.166667
0.0551857 0.168964
0.04923 0.166667
0.0480522 0.166667
0.0580989 0.666667
0.0543562 0.169945
0.0480104 0.168415
0.0483285 0.166667
0.0549089 0.171078
0.0595067 0.0127521
0.0485229 0.166667
0.0480405 0.169133
0.0485078 0.166667
0.0484264 0.166667
0.0483582 0.166667
0.0488055 0.166667
0.0484487 0.166667
0.0484158 0.167582
0.064091 0
0.0488369 0.166667
0.0565255 0.71299
0.0492776 0.166667
0.0483719 0.172597
0.0562497 0.354098
0.0481919 0.166667
0.0542548 0.166667
0.0560252 0.187419
0.0573601 0.722817
0.0502101 0.166667
0.0486369 0.166667
0.0480935 0.166667
0.0484895 0.166667
0.0481162 0.166784
0.0481726 0.166667
0.054622 0.173001
0.0569282 0.720846
0.0570607 0.666667
0.0570536 0.666667
0.0484923 0.166667
0.0570742 0.67101
0.0483749 0.166667
0.0490315 0.177714
0.0541921 0.167794
0.0480878 0.166911
0.0592681 0.685342
0.0549507 0.171423
0.0592871 0.00204848
0.0590587 0.0184414
0.048138 0.166667
0.0585228 0.333333
0.0480551 0.166667
0.0487265 0.166667
0.0570585 0.66856
0.048674 0.166667
0.0542063 0.166667
0.0483326 0.166667
0.0592817 0
0.0550941 0.173088
0.0480069 0.166667
0.0549191 0.167889
0.0663882 0.504972
0.0576092 0.666667
0.0502764 0.166667
0.0482521 0.166667
0.0482133 0.166667
0.0550858 0.180158
0.0572308 0.666667
0.054773 0.167884
0.0485302 0.166667
0.0484236 0.166667
0.0480806 0.168883
0.0570857 0.672393
0.0555406 0.166667
0.0540465 1
0.0671442 0.504162
0.0484605 0.170169
0.0587247 0.00796094
0.0558001 0.166667
0.0483649 0.166667
0.0482246 0.166667
0.0482684 0.169649
0.057064 0.67136
0.0589034 0.000869269
0.0483172 0.166667
0.0495886 0.166667
0.0571808 0.666667
0.0483644 0.166667
0.0482045 0.166667
0.0479767 0.166747
0.0481379 0.168423
0.0482745 0.166667
0.048166 0.166667
0.0483879 0.166667
0.0670297 0.511837
0.0531065 1
0.0485662 0.166667
0.0527366 1
0.0483642 0.166667
0.0668833 0.5
0.0527362 1
0.0540794 0.166667
0.055151 0.166667
0.0598011 0.668645
0.0642179 0
0.0569799 0.666667
0.0486752 0.172559
0.0485437 0.172561
0.0546853 0.166667
0.0550428 0.167369
0.048489 0.166667
0.0483755 0.166667
0.0560268 0.166667
0.0481759 0.167483
0.0485263 0.166667
0.0481648 0.168109
0.0485135 0.166667
0.055193 0.167714
0.0552993 0.166667
0.0497997 0.166667
0.0561001 0.173596
0.0495833 0.166667
0.0572046 0.666667
0.0685607 0.44494
0.0482225 0.166667
0.059118 0.0175369
0.0482989 0.166667
0.0548366 0.166667
0.0546935 0.166667
0.0482122 0.166667
0.0488525 0.188354
0.05521 0.173837
0.0555346 0.342266
0.057125 0.666667
0.0484007 0.166667
0.0590785 0.00781917
0.0483462 0.166667
0.0483494 0.166667
0.0483474 0.166667
0.0481059 0.166667
0.0549676 0.173583
0.0572304 0.667368
0.0665849 0.524486
0.0479101 0.166667
0.0548851 0.173009
0.0494001 0.166667
0.0547525 0.174165
0.0486292 0.166667
0.0481775 0.166667
0.0486865 0.166744
0.0481009 0.166667
0.0482187 0.167764
0.0487292 0.167481
0.0551408 0.166667
0.0592101 0.000946512
0.0485914 0.166667
0.0540905 0.166667
0.0543965 0.168484
0.0480534 0.166667
0.0550411 0.167748
0.0487946 0.166667
0.0556913 0.166667
0.0483617 0.166667
0.0547172 0.166667
0.0483664 0.166667
0.0483736 0.166667
0.0555884 0.166667
0.0480332 0.166667
0.0546938 0.166667
0.0541861 0.166667
0.055121 0.167509
0.0548568 0.167333
0.0542791 0.166667
0.0483124 0.166667
0.0549516 0.176081
0.0486143 0.166667
0.0483147 0.166667
0.0543481 0.208242
0.0484571 0.166667
0.0488099 0.166667
0.0484298 0.169289
0.0554365 0.172834
0.0486896 0.166667
0.05409 0.175732
0.0548553 0.170119
0.0571485 0.670371
0.05463 0.16846
0.0641678 0.00594052
0.0482164 0.167275
0.0483884 0.17393
0.0484929 0.166667
0.0551012 0.211501
0.0560387 0.333333
0.0480639 0.166667
0.0481505 0.166667
0.0485873 0.166667
0.0499921 0.166667
0.0532981 1
0.048837 0.170195
0.0482358 0.166667
0.0483211 0.166667
0.0615544 0.666667
0.0550839 0.188797
0.0485571 0.166667
0.0482792 0.166667
0.0484307 0.166667
0.0573092 0.666667
0.0491324 0.168758
0.0486757 0.166667
0.0482496 0.170468
0.0483759 0.166667
0.048099 0.166667
0.0486955 0.166667
0.049291 0.166667
0.0481537 0.166667
0.0480214 0.166667
0.048297 0.174617
0.0485023 0.166667
0.0482557 0.166667
0.0483658 0.170014
0.0652417 0.00369469
0.0485438 0.166667
0.0571425 0.333333
0.0535116 1
0.0484959 0.166667
0.0548867 0.167673
0.0561662 0.166667
0.0485668 0.166667
0.0648644 0.00158261
0.0596112 0
0.0482148 0.166667
0.0571063 0.166667
0.048742 0.166667
0.0549771 0.166667
0.0483517 0.166667
0.0594267 0
0.0635858 0.516803
0.0571535 0.669314
0.0591317 0
0.0486581 0.172924
0.0480293 0.166667
0.0590592 0.013453
0.0484781 0.168259
0.0484773 0.168012
0.0481474 0.166667
0.0498866 0.166667
0.0486602 0.166667
0.0485025 0.166667
0.0485858 0.166667
0.0550452 0.166667
0.0550328 0.171617
0.049254 0.166667
0.048002 0.181236
0.0580067 0.683553
0.0572435 0.671353
0.0549818 0.166891
0.04909 0.166667
0.0571761 0.66772
0.0554604 0.177952
0.0544145 0.166667
0.057053 0.674936
0.0486634 0.166667
0.0558815 0.351072
0.0483379 0.166667
0.0550339 0.166667
0.048198 0.166667
0.0555616 0.167438
0.0484642 0.166667
0.0542946 0.169722
0.0491248 0.166667
0.0550016 0.167971
0.048159 0.166667
0.055686 0.335944
0.0551915 0.179174
0.0488927 0.166667
0.0594257 0.00152556
0.0649512 0
0.0487169 0.166667
0.0479373 0.166667
0.0551535 0.166667
0.048223 0.166667
0.0484476 0.17132
0.0484205 0.166667
0.0485219 0.166667
0.0572318 0.666667
0.0550958 0.206313
0.0544226 0.166667
0.0534488 1
0.0486925 0.166667
0.0484099 0.166667
0.0550915 0.166667
0.0487411 0.166667
0.0482984 0.166667
0.0551037 0.166667
0.0484264 0.17562
0.0591333 0.00631781
0.0605598 0.666667
0.0482398 0.168844
0.0482222 0.16954
0.0482976 0.166667
0.0573873 0.666667
0.0483893 0.166667
0.0486633 0.166667
0.0544326 0.166667
0.0482941 0.166667
0.0640961 0
0.0485786 0.166667
0.0574075 0.666667
0.0482766 0.166667
0.0486245 0.166667
0.0542102 0.167359
0.048497 0.166667
0.0542909 0.166667
0.04837 0.166667
0.0482786 0.166667
0.0482587 0.166814
0.0483584 0.166667
0.0555102 0.336996
0.0482373 0.166667
0.04913 0.166667
0.0480619 0.167216
0.0481478 0.166667
0.0574424 0.720884
0.0490379 0.166667
0.0484598 0.167985
0.0556223 0.333333
0.048652 0.166667
0.0651779 1
0.0482525 0.166667
0.0482014 0.167361
0.0558059 0.333333
0.0607201 0.672799
0.0481739 0.177979
0.048191 0.166667
0.0488959 0.166667
0.0479124 0.167334
0.0513294 0.166667
0.0481559 0.166667
0.048815 0.166667
0.0545839 0.185562
0.0548741 0.167252
0.057191 0.670765
0.0489192 0.168664
0.0606322 0.67813
0.048609 0.172699
0.0546526 0.166667
0.0482518 0.170583
0.0489124 0.166667
0.0489639 0.166667
0.0482076 0.166667
0.0483851 0.166667
0.0486344 0.166667
0.04913 0.166667
0.0482419 0.166667
0.0542856 1
0.0483744 0.166667
0.0483479 0.166667
0.0485453 0.166667
0.0549232 0.177603
0.049298 0.166667
0.05648 0.190799
0.0487009 0.166667
0.052658 1
0.0483358 0.166667
0.0481921 0.169306
0.0480926 0.170159
0.0481101 0.166667
0.0590727 0
0.0501576 0.166667
0.0484359 0.166667
0.0492134 0.166667
0.0664247 0.539411
0.0570159 0.666667
0.0486811 0.166667
0.0483622 0.166667
0.0488665 0.166667
0.0480764 0.166667
0.0542801 0.174626
0.0482794 0.166667
0.0576086 0.690969
0.048534 0.166667
0.0553466 0.167461
0.0553657 0.179315
0.0595396 4.44203e-05
0.0483703 0.166667
0.0479109 0.17602
0.0480612 0.166667
0.0641464 0.00454369
0.0479276 0.174515
0.0483684 0.167191
0.0555451 0.177296
0.0482849 0.166667
0.0544845 0.166667
0.0484002 0.183281
0.0479173 0.168204
0.0492486 0.166667
0.0485571 0.166667
0.0481077 0.166667
0.0570262 0.666667
0.0590601 0
0.0575172 0.666667
0.0482525 0.166667
0.0482291 0.166667
0.0544884 0.166667
0.0496118 0.166667
0.048081 0.166667
0.0482641 0.16992
0.0490968 0.166667
0.0590797 0
0.0483946 0.166667
0.0542229 0.166667
0.0699392 0.671438
0.0545147 0.166667
0.0486152 0.167228
0.0543136 0.166667
0.0482203 0.166667
0.048434 0.166667
0.0487117 0.166667
0.0480802 0.166798
0.057248 0.671562
0.0482466 0.168862
0.0480053 0.166667
0.0551434 0.166667
0.0546506 0.227096
0.0483874 0.167511
0.0573074 0.68735
0.0632309 0.527952
0.0590744 0.00112978
0.0483496 0.166667
0.0481285 0.169249
0.0482792 0.166667
0.0482503 0.166667
0.0486926 0.166667
0.0565119 0.166667
0.0642868 0.0016516
0.0551484 0.168638
0.048543 0.170048
0.048262 0.166667
0.0571867 0.666667
0.0642488 0
0.0542649 0.166667
0.0485905 0.166667
0.0484593 0.166667
0.0486085 0.166667
0.048301 0.166667
0.0484113 0.166667
0.0551524 0.18213
0.0541814 0.166667
0.0483687 0.166667
0.0551974 0.168189
0.048145 0.166667
0.0494255 0.166667
0.0555153 0.33457
0.0548453 1
0.0505197 0.166667
0.0481124 0.168101
0.0482879 0.168333
0.0591657 0.00548712
0.0495143 0.166667
0.0485577 0.166667
0.060185 0.0793663
0.0526898 1
0.0480866 0.166667
0.0482829 0.166667
0.0528163 1
0.0572674 0.671083
0.0486313 0.166667
0.0672233 0.00106994
0.0547397 0.166667
0.0486141 0.166667
0.0483603 0.166667
0.0482745 0.166667
0.0482278 0.175134
0.0485445 0.171867
0.0591088 0.0016117
0.0543774 0.167117
0.0536065 1
0.0570007 0.667487
0.0663547 0.501764
0.0559883 0.166667
0.0587555 0.00173795
0.0551139 0.171108
0.0584526 0.717058
0.0553285 0.174962
0.0545852 0.166667
0.0555138 0.166667
0.0535589 1
0.0485712 0.166667
0.0571442 0.670502
0.0551982 0.166667
0.0502557 0.169063
0.0563543 0.166667
0.0492807 0.166667
0.0484486 0.166667
0.0482966 0.166667
0.0573263 0.666667
0.0550165 1
0.0574121 0.668462
0.048365 0.166667
0.0486327 0.178147
0.0486759 0.166667
0.0552986 0.176451
0.0598486 0.0147552
0.0483327 0.166667
0.0482454 0.169054
0.0483623 0.166667
0.0480482 0.166667
0.0532121 1
0.0691867 0.251769
0.048244 0.166667
0.0483703 0.166667
0.0560055 0.333333
0.0552607 0.166667
0.0551906 0.167574
0.0591329 0.00100008
0.0640199 0.00638334
0.0486871 0.166667
0.0489674 0.166667
0.0484162 0.166667
0.0486848 0.166667
0.0570945 0.668858
0.0481886 0.168372
0.0549262 0.167395
0.0645634 0
0.0485979 0.166667
0.0483687 0.166667
0.0559769 0.333333
0.0490048 0.166667
0.0543723 0.166667
0.0483362 0.166667
0.0555058 0.167843
0.065367 0.209239
0.0589319 0
0.0485948 0.166667
0.0542784 0.166667
0.0521374 0.166667
0.0644085 0
0.0569452 0.673194
0.0590284 0.00541296
0.0548717 0.166667
0.0487877 0.166667
0.0546926 0.196853
0.0483826 0.17004
0.0485034 0.167515
0.0482455 0.166667
0.0541157 0.171197
0.0494149 0.183559
0.048358 0.166667
0.0590632 0.00512416
0.0558968 0.333333
0.0483596 0.166667
0.0643923 0
0.0482442 0.166667
0.0483272 0.166667
0.0543641 0.166667
0.0491244 0.166667
0.0481556 0.166667
0.0550066 0.168994
0.055007 0.166667
0.0500687 0.166667
0.0482744 0.168344
0.0485098 0.166667
0.0482794 0.166667
0.0543579 0.166667
0.0483414 0.166667
0.0479966 0.166667
0.0482154 0.166667
0.0553865 0.166667
0.0555609 0.338141
0.04838 0.166667
0.0640469 0
0.0491438 0.166667
0.0554505 0.166667
0.057039 0.669255
0.0572393 0.669574
0.0487009 0.168255
0.0481591 0.172699
0.048261 0.166667
0.0486694 0.166667
0.0559446 0.333436
0.0545065 0.166667
0.048536 0.166667
0.0551388 0.167364
0.0556172 0.333333
0.0490359 0.166667
0.0483171 0.166667
0.0486256 0.168044
0.055093 0.175701
0.0491406 0.166667
0.0574651 0.666667
0.0487125 0.166667
0.049219 0.166667
0.0482912 0.166667
0.0577526 0.668715
0.0554852 0.334871
0.0482223 0.166667


==> anc/distrib/0.03.txt <==
0.0486818 0.166667
0.0590952 0.000703607
0.0481662 0.166667
0.0480484 0.166667
0.0482599 0.168153
0.0481263 0.166894
0.0557694 0.333333
0.0548586 0.174082
0.05528 0.167893
0.048574 0.166667
0.0483348 0.166667
0.0481403 0.166667
0.0490152 0.166667
0.048488 0.166667
0.048142 0.167396
0.0489144 0.166667
0.0485516 0.167076
0.0483347 0.166667
0.0483302 0.167724
0.054816 0.166667
0.0484506 0.166686
0.0593745 0
0.0545263 0.169371
0.0484643 0.166667
0.0556132 0.333333
0.0591263 0.00686378
0.048365 0.166667
0.0590249 0.000757369
0.057169 0.666667
0.0481893 0.168061
0.0549605 0.166667
0.0482696 0.166667
0.0481829 0.166667
0.0483471 0.166667
0.0548785 0.166667
0.0488976 0.166667
0.0479948 0.166667
0.0594313 0.00288033
0.0480664 0.166667
0.0557791 0.333952
0.0480888 0.166667
0.0550824 0.166667
0.0548679 0.166667
0.0487011 0.166667
0.0481136 0.166667
0.0488091 0.166667
0.0550872 0.169087
0.0552591 0.166667
0.0487954 0.166667
0.0488194 0.166667
0.054596 0.167024
0.0570701 0.666667
0.0547287 0.166667
0.0497117 0.166667
0.0594042 0.000204478
0.0491552 0.166667
0.059347 0.0135391
0.0542175 0.166667
0.0548628 0.166667
0.0592665 0.00530814
0.0591608 0
0.0482023 0.166667
0.0557387 0.338315
0.0484595 0.166667
0.0572104 0.666667
0.0484949 0.166667
0.0588203 0
0.0482495 0.166667
0.0642058 0
0.0491926 0.166667
0.0482648 0.166796
0.0490059 0.166667
0.059407 0
0.0591224 0.00255823
0.0639433 0
0.0481424 0.166667
0.0482056 0.169703
0.0640365 0
0.0491876 0.166667
0.048118 0.166667
0.0596909 0
0.0550844 0.16886
0.0481569 0.166667
0.0480959 0.166667
0.0483892 0.166667
0.0644193 0
0.0487155 0.166667
0.0552148 0.168604
0.0645571 0
0.0645512 0
0.0590178 0.00200859
0.0542426 0.166667
0.0552233 0.170671
0.0546828 0.166667
0.0559168 0.166667
0.0641717 0
0.0481376 0.167943
0.0484789 0.166667
0.0551519 0.168301
0.0480977 0.166667
0.048406 0.166667
0.0482434 0.168241
0.0483496 0.166667
0.0485074 0.1672
0.0481021 0.166667
0.0544339 0.166667
0.0483586 0.166667
0.0555802 0.172849
0.0482726 0.168849
0.0484448 0.166667
0.0482694 0.166667
0.0592731 0
0.0543761 0.166667
0.0548319 0.166667
0.0553164 0.16891
0.0636994 0.503116
0.0590244 0
0.0592694 0
0.055066 0.166667
0.0541352 0.168555
0.0548998 0.166667
0.0542521 0.167516
0.0483606 0.166667
0.0480815 0.166667
0.0550204 0.166667
0.0488811 0.170689
0.0495526 0.189211
0.0555772 0.166667
0.0546131 0.166667
0.0486105 0.166667
0.0486205 0.166667
0.0551415 0.166667
0.0482647 0.166667
0.0483101 0.166667
0.0480599 0.166667
0.0639748 0
0.0486341 0.170219
0.0485027 0.166667
0.0590533 0
0.0547367 0.166686
0.0549296 0.166667
0.048189 0.166667
0.0481248 0.168186
0.048406 0.166667
0.0603664 0
0.0497678 0.166667
0.0547781 0.166667
0.0495306 0.166667
0.0558338 0.166738
0.0483898 0.166667
0.0590632 0.000102358
0.0553608 0.166667
0.048706 0.166667
0.0480985 0.166667
0.059154 0.000293249
0.064184 0
0.048799 0.169348
0.0482465 0.166667
0.0542516 0.169524
0.0550765 0.166667
0.0481531 0.166667
0.0640747 0
0.0479447 0.166667
0.0591183 0
0.0641821 0
0.0482293 0.166667
0.0597194 0
0.0547979 0.166667
0.0484729 0.166779
0.0589048 0.0023436
0.048484 0.166667
0.0480938 0.166667
0.048441 0.166667
0.0546133 0.166667
0.0483526 0.166667
0.0550191 0.168736
0.0480383 0.166667
0.0649089 0
0.0483409 0.166667
0.0483841 0.166667
0.0484367 0.166667
0.0481852 0.166667
0.0488677 0.166667
0.0559544 0.166667
0.0542764 0.166667
0.0591407 0.00121092
0.0546003 0.169165
0.0521177 0.166667
0.0481297 0.166667
0.0591775 0.000521576
0.0551216 0.169525
0.0721658 0
0.0488303 0.166667
0.0480806 0.166902
0.0490847 0.166667
0.0550882 0.166667
0.0550686 0.166667
0.059068 0
0.0594664 0.00369739
0.0499878 0.166667
0.0592146 0.0107082
0.048367 0.166667
0.0499317 0.166667
0.0482614 0.166667
0.0593039 0.00707523
0.0669999 0.166667
0.0484016 0.166667
0.048259 0.168256
0.0488377 0.168102
0.0591491 0
0.0489459 0.166667
0.0545027 0.166667
0.0482625 0.166667
0.0602018 0
0.0481248 0.166667
0.0482531 0.166667
0.0648653 0
0.0643129 0
0.0573445 0.669
0.0572576 0.66988
0.0646164 0
0.0480826 0.166667
0.048355 0.166667
0.0482539 0.166667
0.0481699 0.169789
0.0483317 0.166667
0.0483917 0.168609
0.0481389 0.166667
0.0551618 0.168491
0.0644142 0.170916
0.0481698 0.166667
0.0610249 0.203501
0.0484048 0.166667
0.0573174 0.666984
0.0596597 0
0.0484925 0.166667
0.0487129 0.166667
0.0589874 0.00829
0.0545888 0.167327
0.0589902 0.00142573
0.0481306 0.166667
0.0593028 0.0115748
0.0482628 0.166667
0.0558511 0.333333
0.0590268 0.00284894
0.0489096 0.166667
0.0497958 0.166667
0.0549373 0.167407
0.0571504 0.673514
0.0597122 0.00174602
0.0484197 0.166667
0.0493545 0.169461
0.0572476 0.666667
0.0589539 0.000396489
0.0639637 0
0.0590439 0.000181587
0.0550463 0.168717
0.0592466 0.000535083
0.0643874 0
0.061992 0.00182648
0.0488657 0.166667
0.0549471 0.173071
0.063991 0
0.0482604 0.170231
0.0482011 0.166667
0.0643866 0
0.0486065 0.166667
0.0568704 0.333333
0.0643002 0
0.0548371 0.19787
0.0555861 0.166667
0.0593399 0.00292893
0.0483613 0.166667
0.0570719 0.173263
0.0499144 0.166667
0.064564 0
0.0483931 0.168253
0.0482924 0.166667
0.0555474 0.166667
0.0589487 0
0.0589551 0.000287293
0.0642594 0
0.0483378 0.166667
0.048569 0.166969
0.0553611 0.166667
0.0591661 0
0.0492161 0.166667
0.0481283 0.166667
0.0542299 0.166667
0.0549802 0.166667
0.0641142 0
0.059172 0
0.0638458 0
0.0484044 0.166667
0.0482733 0.166667
0.0486998 0.166667
0.0482361 0.166667
0.0486623 0.166667
0.0542931 0.167312
0.0483284 0.166667
0.0589366 0.00075633
0.0481692 0.166667
0.0482499 0.166667
0.0489438 0.166667
0.0572487 0.666667
0.0489663 0.166667
0.0610157 0.00608873
0.0485194 0.166667
0.0483613 0.166667
0.0642479 0.000156077
0.0638754 0
0.0565025 0.333333
0.0483141 0.166667
0.0480767 0.169236
0.0592763 0
0.0482183 0.166667
0.0481875 0.167473
0.0484546 0.166667
0.0490741 0.166667
0.0479916 0.166667
0.058849 0.00288764
0.0486566 0.166667
0.0514566 0.166667
0.0479935 0.166667
0.0483955 0.166667
0.0664648 0.501463
0.0486927 0.166667
0.0486514 0.166667
0.0485697 0.166667
0.0492737 0.166667
0.0571242 0.666667
0.0638562 0
0.0652998 0
0.0542908 0.166667
0.0486243 0.166667
0.0502231 0.166667
0.0483415 0.166667
0.0483738 0.166667
0.0480512 0.166667
0.0481612 0.166667
0.0550041 0.167079
0.0641361 0
0.0544447 0.166667
0.0543583 0.166667
0.0591633 0
0.0588564 0.000761983
0.054622 0.166667
0.0480144 0.166667
0.0560698 0.166667
0.0485147 0.166667
0.0552793 0.169804
0.0550286 0.167458
0.0483484 0.166667
0.0484924 0.166667
0.0590165 0
0.0590577 0.00253192
0.0494093 0.166667
0.0480564 0.166667
0.0482073 0.16755
0.0482331 0.166667
0.0642359 0
0.0552163 0.166667
0.0493571 0.166667
0.0488769 0.173519
0.0553359 0.166667
0.048535 0.166667
0.0483957 0.166966
0.0589999 0.00496728
0.0543196 0.166667
0.0597708 0
0.0482308 0.166667
0.0485171 0.167327
0.0562899 0.333333
0.0509993 0.166667
0.0481082 0.166667
0.0606682 0.0136469
0.0486755 0.166667
0.0487499 0.166667
0.0570146 0.667438
0.0481642 0.166737
0.0642326 0
0.0560838 0.166667
0.0484556 0.166667
0.0549418 0.166667
0.0483708 0.166667
0.0480506 0.166667
0.0546038 0.167542
0.0483979 0.166667
0.0571817 0.66678
0.0485934 0.166667
0.0482042 0.166667
0.0482826 0.166667
0.0555872 0.333333
0.0482633 0.166667
0.0480813 0.166667
0.0480283 0.166667
0.0489452 0.166667
0.048332 0.166667
0.0556849 0.342302
0.0592045 0
0.0588961 0
0.0481381 0.167721
0.048311 0.166667
0.0482027 0.166667
0.0484628 0.166667
0.0480572 0.166667
0.0487933 0.166667
0.0489487 0.166667
0.0543231 0.166667
0.0645893 0
0.0542116 0.166667
0.0484896 0.166667
0.0489555 0.166667
0.0480128 0.166667
0.0645332 0
0.0543603 0.166667
0.049404 0.166667
0.0579153 0.666667
0.0567103 0.174851
0.0484973 0.166667
0.0549748 0.180768
0.0545852 0.169703
0.0546215 0.166667
0.0603112 0
0.0549663 0.166667
0.0589449 8.09811e-05
0.0549865 0.166667
0.048433 0.166667
0.0484342 0.166667
0.0558158 0.335401
0.0551189 0.166933
0.0593186 0
0.0487162 0.166667
0.0481367 0.166667
0.0590583 0
0.0589957 0
0.0485514 0.166667
0.0495126 0.166667
0.048687 0.166667
0.0488383 0.166667
0.0487772 0.166667
0.0489246 0.166667
0.0551746 0.166667
0.0486061 0.166667
0.0560657 0.339533
0.0626699 0.171846
0.0480993 0.166667
0.0480982 0.176668
0.0486908 0.166667
0.0553706 0.166667
0.0596523 0
0.0480549 0.166667
0.0644106 0
0.0484181 0.166667
0.0487595 0.166667
0.0592536 0
0.0590052 0.00899777
0.0639214 0.00387811
0.058979 0.00106986
0.0484833 0.166667
0.0545397 0.166667
0.0485048 0.170199
0.0479474 0.166667
0.0556039 0.166667
0.0591423 0
0.0482255 0.166667
0.0591024 0.00102221
0.0487568 0.166667
0.0482492 0.166667
0.0483339 0.169885
0.0643267 0
0.0553182 0.166667
0.0482711 0.166667
0.0545135 0.166667
0.0552526 0.170202
0.0571541 0.666667
0.0551088 0.166667
0.0499148 0.166667
0.0485461 0.166667
0.0479 0.166926
0.0483024 0.166667
0.0484531 0.166667
0.0587682 0.00123512
0.0484328 0.166667
0.0640884 0.000969409
0.0482844 0.166667
0.0486603 0.166667
0.0589356 0.000169827
0.0548975 0.166667
0.0544745 0.166667
0.0484376 0.166667
0.0589631 0
0.0640427 0
0.0596248 0.00301317
0.0549085 0.168494
0.0496811 0.166667
0.0557512 0.335628
0.0520492 0.175739
0.0483048 0.168849
0.0639052 0
0.0481523 0.166667
0.0647706 0
0.0598091 0
0.0655769 0.000577524
0.048028 0.167372
0.0481335 0.166667
0.0591764 0.00221626
0.0571823 0.669848
0.0486798 0.167957
0.063964 0
0.0569042 0.667672
0.0484431 0.166667
0.0485353 0.166667
0.0481763 0.166667
0.055225 0.166667
0.0549609 0.168617
0.0574462 0.166667
0.0589064 0
0.0551363 0.166667
0.0593419 0.00446295
0.0482032 0.166667
0.0591597 0.00973931
0.0550194 0.171362
0.0486964 0.166667
0.0551314 0.172551
0.0597313 0
0.0588947 0.000368431
0.0484481 0.168665
0.0484338 0.166667
0.0481086 0.166667
0.0573171 0.666667
0.0561476 0.333333
0.0639335 0
0.0482392 0.166667
0.057399 0.666667
0.0518789 0.166667
0.0487635 0.166667
0.0484581 0.166667
0.0593426 0
0.0489349 0.166667
0.059157 0
0.0579625 0.666942
0.0483078 0.166667
0.0646456 0
0.0582295 0.666667
0.05527 0.166667
0.0484589 0.166667
0.0566134 0.333333
0.0541659 0.169969
0.0483327 0.166667
0.0553052 0.168218
0.0486925 0.166667
0.0551548 0.166667
0.0557226 0.166698
0.0487634 0.166667
0.0608748 0
0.0482663 0.166667
0.0488837 0.166667
0.0489856 0.166667
0.0588546 4.60106e-05
0.0592601 0.0073448
0.0550561 0.16738
0.0642724 0.00573031
0.0559673 0.172038
0.0484745 0.166667
0.048253 0.166667
0.0489378 0.166667
0.0641389 0
0.0589415 0
0.0548993 0.167724
0.0639008 0
0.0488848 0.166667
0.0484238 0.166667
0.0485814 0.166667
0.0484791 0.166667
0.0590575 0
0.0640996 0
0.057028 0.666667
0.0549453 0.166667
0.0484219 0.166667
0.0497163 0.166667
0.0647972 0
0.0482631 0.166667
0.0483003 0.166667
0.0480052 0.166667
0.0495356 0.166667
0.0664042 0.500288
0.0480995 0.167382
0.0542408 0.166667
0.0484344 0.166667
0.0484897 0.166667
0.0592589 7.20775e-05
0.0642094 0
0.0480867 0.166667
0.0594699 0
0.0644043 0
0.0479068 0.166667
0.0551743 0.171986
0.0482269 0.166667
0.0615161 0.0099318
0.0481545 0.166667
0.0487017 0.16717
0.0491426 0.166667
0.0550895 0.166667
0.0537687 1
0.0650589 0
0.0482249 0.166667
0.0484502 0.166667
0.0552087 0.166667
0.0485625 0.166667
0.0553333 0.1692
0.0481117 0.166667
0.0640308 0
0.0561348 0.174225
0.048693 0.166667
0.059192 0
0.0547345 0.166667
0.0486099 0.166667
0.0598629 0
0.0483532 0.166667
0.048072 0.166667
0.0544357 0.167289
0.0482088 0.166667
0.065299 0
0.0552749 0.166667
0.0590021 0.000847021
0.0549373 0.166667
0.0600436 0.666667
0.0481133 0.166667
0.0605975 0
0.0484953 0.166667
0.0590725 0.000126591
0.0594816 0
0.0589356 0.00150005
0.0484177 0.167633
0.0571793 0.666667
0.0597135 0.00287107
0.0553295 0.166667
0.0544665 0.166667
0.0557551 0.333333
0.0615638 0.00691819
0.0480372 0.166667
0.0484314 0.166667
0.0488405 0.166667
0.05927 0
0.0546978 0.166667
0.0480051 0.166667
0.0481295 0.166667
0.0481355 0.166667
0.064545 0.000215291
0.048383 0.166969
0.0557763 0.344559
0.0597702 0
0.0485928 0.166667
0.0588078 0
0.048126 0.166667
0.0484225 0.166667
0.0481084 0.166667
0.0491002 0.166667
0.0544397 0.166667
0.0588815 0.00676444
0.0592436 0
0.0491239 0.166667
0.0480347 0.166667
0.0487214 0.166667
0.0483063 0.166667
0.0570889 0.670321
0.0489136 0.166667
0.0482683 0.166667
0.0556135 0.166667
0.0483882 0.166667
0.0482668 0.166667
0.0483378 0.166667
0.0482767 0.167873
0.0640225 0
0.0480644 0.167058
0.0544445 0.167363
0.0485744 0.166667
0.0487956 0.171186
0.0484923 0.166667
0.0516503 0.166667
0.0548258 0.166689
0.0641489 0
0.0487276 0.166667
0.0594073 0.002037
0.0595606 0
0.0573675 0.667564
0.0533907 1
0.0483928 0.166667
0.0551005 0.166788
0.0543705 0.166667
0.0481771 0.166667
0.0561398 0.333333
0.0574086 0.681034
0.055055 0.17781
0.0590498 0.000528689
0.0590525 0.00269413
0.0489312 0.166667
0.0482174 0.166667
0.060099 0.00655523
0.0486326 0.166667
0.059289 0.0115643
0.0552533 0.166667
0.0641004 0
0.049381 0.166667
0.0593479 0
0.0481062 0.166667
0.0592066 0
0.048082 0.166667
0.0494123 0.166667
0.0479372 0.166667
0.0571619 0.666667
0.0545821 0.166667
0.0573459 0.666667
0.0664081 0.5
0.0546884 0.170121
0.0549216 0.166667
0.0575396 0.666667
0.0550728 0.167461
0.0549923 0.166667
0.0641305 0
0.0543605 0.166667
0.0597225 0.00335868
0.0573241 0.666717
0.0480058 0.167924
0.0643032 0
0.0554537 0.168164
0.0485144 0.166667
0.054493 0.166667
0.0542374 0.166667
0.0481808 0.166667
0.048736 0.166667
0.0545491 0.166667
0.0499914 0.166667
0.0554927 0.166755
0.0494692 0.166667
0.0482129 0.166667
0.0590247 0
0.0485501 0.166667
0.0485149 0.166667
0.0505411 0.166667
0.0542217 0.168463
0.0484531 0.166667
0.0485529 0.166667
0.0484177 0.166667
0.0692865 0.30092
0.0490925 0.166667
0.0590318 0.00233514
0.0663479 0.500075
0.0568004 0.166667
0.0481515 0.166667
0.0483559 0.166667
0.0639371 0.00189487
0.0597414 0
0.0642341 0
0.0619082 0.0128043
0.0550873 0.166827
0.0482869 0.166667
0.0559736 0.333333
0.0479945 0.166667
0.0480475 0.166667
0.0490327 0.166667
0.0596972 0.00324129
0.0579956 0.666667
0.0482451 0.166667
0.064026 0
0.0484732 0.166667
0.0588773 0.000569296
0.063057 0.0336004
0.0561292 0.175166
0.0550965 0.166667
0.0481956 0.166667
0.0591125 0
0.0589966 0.000601687
0.048331 0.166667
0.0550819 0.167308
0.0481632 0.166667
0.059638 0.0239391
0.0589435 0
0.0588632 0.00167171
0.0549953 0.166667
0.0480311 0.167135
0.0587956 0.000561713
0.049309 0.180621
0.0551561 0.166667
0.0520696 0.166667
0.0550831 0.166667
0.0502494 0.166667
0.0489892 0.166667
0.0592438 0
0.0482921 0.166667
0.0480367 0.167235
0.0485462 0.166667
0.0547842 0.170261
0.0484175 0.166667
0.0644737 0
0.0542484 0.166667
0.0553971 0.169364
0.0592144 0.000697608
0.0639977 0.00195916
0.0484824 0.166667
0.0552338 0.166667
0.048098 0.166667
0.050131 0.166667
0.0485691 0.166886
0.0484731 0.166667
0.0590805 0
0.055085 0.169707
0.0485357 0.166667
0.0484691 0.166667
0.0482568 0.166667
0.0484499 0.166667
0.048463 0.166667
0.0589119 0
0.0482278 0.166667
0.0551424 0.166667
0.0594228 0
0.048467 0.170706
0.0570318 0.166667
0.0484041 0.166667
0.0482168 0.166667
0.0592505 0.00106923
0.0490468 0.170633
0.0593013 0.00516875
0.054993 0.166667
0.0557314 0.166667
0.055016 0.166667
0.0483719 0.166667
0.0550615 0.169104
0.0509224 0.166667
0.0493156 0.166667
0.0483305 0.166667
0.0552638 1
0.0642487 0.00624505
0.0546191 0.17047
0.0489093 0.166667
0.0557563 0.166667
0.0491279 0.166667
0.0572374 0.666667
0.0484169 0.166667
0.057264 0.67281
0.0482828 0.166667
0.0556553 0.333333
0.064304 0
0.0491233 0.166667
0.0549665 0.166667
0.0543801 0.166667
0.0483415 0.166667
0.055986 0.166667
0.0590758 0.00382669
0.0590396 0.00439448
0.0591998 0
0.0569787 0.666667
0.0484311 0.167521
0.058945 0.00194978
0.0486408 0.169581
0.0484124 0.166667
0.064518 0
0.0485099 0.166667
0.0483722 0.166667
0.0594253 0.000318759
0.0481996 0.16674
0.0485351 0.166667
0.0590807 0.00125328
0.0491226 0.166667
0.0778667 0
0.054598 0.168497
0.05572 0.333333
0.057415 0.666667
0.0570255 0.246873
0.0484157 0.166667
0.0544521 0.16718
0.0480417 0.166855
0.0482144 0.166667
0.0488381 0.166667
0.0544471 0.166667
0.0490179 0.166667
0.0607732 0.166667
0.0590981 0
0.0591571 0.00129779
0.0589493 0.000397679
0.0482325 0.166667
0.0548273 0.170165
0.0489757 0.166667
0.0641348 0
0.0481851 0.16768
0.0484149 0.166667
0.0594668 0.00374018
0.0481747 0.166667
0.0643955 0
0.0549354 0.166667
0.0479933 0.166677
0.0489444 0.166667
0.0488054 0.166667
0.0553535 0.167951
0.0575765 0.666667
0.0647448 0.000100292
0.0548981 0.166667
0.0589594 0.000967056
0.0484352 0.166667
0.0483118 0.166667
0.0487501 0.166667
0.0480593 0.166667
0.055444 0.166667
0.0481889 0.166667
0.0543766 0.166667
0.0550843 0.166667
0.0484375 0.166667
0.0482283 0.166667
0.0488857 0.166667
0.048223 0.166667
0.0480255 0.166667
0.0639326 0.00191466
0.0591261 8.24848e-05
0.0489391 0.166667
0.0483958 0.166667
0.0487064 0.166667
0.0543455 0.166667
0.0492894 0.177303
0.0642454 0.000685529
0.0490222 0.166667
0.0486815 0.166667
0.0557924 0.333333
0.0492152 0.166667
0.0640412 0
0.0483682 0.166667
0.0552711 0.167913
0.0550261 0.167692
0.0595217 0.000641736
0.0542999 0.166667
0.0642218 0
0.063865 0.000516091
0.0549323 0.168183
0.0495362 0.166667
0.0485978 0.167417
0.0554293 0.166667
0.0481719 0.166667
0.0479508 0.16727
0.0647051 0
0.0548445 0.166667
0.0565031 0.333333
0.0480869 0.166667
0.0550559 0.166667
0.0598989 0.000750375
0.0558865 0.175866
0.0572318 0.666667
0.0509313 0.166667
0.0639465 0
0.0543123 0.166667
0.0482793 0.166667
0.0573365 0.166667
0.0551965 0.166667
0.0639558 0
0.0577563 0.666667
0.0484894 0.166667
0.0482871 0.166667
0.055059 0.166961
0.0558484 0.203275
0.0657846 0
0.0481895 0.166667
0.0481074 0.166667
0.0594529 0.00908644
0.0488651 0.166667
0.0482281 0.166988
0.0484288 0.166667
0.0484439 0.167214
0.0550349 0.166667
0.0639934 0
0.0550187 0.166667
0.0489059 0.169283
0.0543609 0.166667
0.0547248 0.166667
0.0487293 0.166667
0.0554729 0.166667
0.0481829 0.167258
0.0481959 0.166667
0.0483831 0.166667
0.0555793 0.166667
0.0558083 0.166667
0.0601777 0.669567
0.0491126 0.166667
0.0492352 0.166667
0.0591054 0.000280056
0.0491319 0.166667
0.0496174 0.17275
0.0487727 0.167151
0.0556563 0.333333
0.0550719 0.166667
0.0480531 0.166667
0.0590604 0.00221124
0.0480743 0.166667
0.0489626 0.166667
0.0480901 0.166673
0.0543635 0.166667
0.0548274 0.16865
0.0541907 0.1677
0.0552243 0.166667
0.0572199 0.666667
0.0646844 0
0.0484922 0.166667


==> anc/distrib/0.04.txt <==
0.0592625 0
0.048272 0.166667
0.0481704 0.166951
0.0480917 0.166667
0.0503175 0.166667
0.0481495 0.166667
0.0486147 0.166667
0.0641629 0
0.0487986 0.166667
0.0595126 0.0121115
0.0489679 0.166667
0.0485699 0.166667
0.0526495 0.168271
0.048094 0.166667
0.0483296 0.166667
0.0487414 0.166667
0.0480319 0.166667
0.0487905 0.166667
0.0554847 0.167214
0.059285 0.00149686
0.0591752 0
0.0548177 0.166667
0.0479316 0.166667
0.0552998 0.166667
0.0481254 0.166667
0.0487117 0.166667
0.048542 0.166667
0.0591141 0.00149786
0.0545909 0.166667
0.0588926 0
0.0542943 0.166667
0.06031 0
0.0485528 0.166667
0.0484594 0.166667
0.0483492 0.166667
0.0654573 0.00222086
0.0483916 0.166667
0.0481767 0.167082
0.0643502 0
0.0542162 0.166667
0.0485 0.166667
0.0646791 0
0.0550489 0.167235
0.0589868 0.000527299
0.0592224 0.000361042
0.0549735 0.166667
0.0486054 0.166667
0.0642386 0.000479141
0.0482629 0.166667
0.0554938 0.166667
0.0588613 0.000444928
0.0544565 0.166667
0.0592801 0
0.0590883 0.00185394
0.0645798 7.36246e-05
0.0541264 0.166667
0.0594649 0.00586274
0.0487645 0.166667
0.0486005 0.166667
0.0553481 0.167103
0.0487134 0.166667
0.0643909 0
0.0490443 0.169294
0.0485879 0.166667
0.0482748 0.168992
0.0491305 0.166667
0.0593745 0.00142836
0.0486923 0.166667
0.0487777 0.167833
0.0593588 0
0.0484968 0.166667
0.055 0.168025
0.0486371 0.166667
0.048533 0.166667
0.0590726 0.00211946
0.0570956 0.666667
0.0596773 0
0.0546787 0.166667
0.0641277 0
0.0588874 0
0.0591323 0
0.0626687 0.168668
0.0483385 0.166667
0.0480023 0.166667
0.0590434 0
0.0641384 0
0.0485769 0.166667
0.0542514 0.166667
0.064115 0
0.0546213 0.175551
0.0594771 0.00111782
0.0593491 0
0.0481933 0.166667
0.0484035 0.166778
0.0483601 0.166667
0.0555896 0.166667
0.0596115 0.00348798
0.0542238 0.166667
0.0495721 0.166667
0.0641816 0
0.0497035 0.166667
0.0486318 0.166667
0.0515631 0.166667
0.0488654 0.166667
0.0590357 0
0.0639131 0
0.0613887 0.0051953
0.0558251 0.168482
0.0567777 0.166667
0.0481434 0.166667
0.0482053 0.166667
0.0548728 0.169489
0.0589242 0.00196043
0.0639363 0
0.0604155 0.000775646
0.0640197 0
0.0558173 0.166667
0.0480912 0.167078
0.059127 0.00194199
0.0553212 0.166667
0.0486339 0.166667
0.0594429 0
0.0635024 0.166667
0.0482697 0.166667
0.0631136 0.166683
0.0482024 0.166667
0.0662985 0.500015
0.0481323 0.166667
0.0480273 0.166667
0.0593545 0
0.0590009 0
0.0548865 0.167265
0.0589826 0.000240563
0.0482021 0.166667
0.0604117 0.00562794
0.0595544 0
0.0481953 0.166667
0.063902 0
0.0589785 0.00146698
0.0590824 0
0.0600281 0
0.0497245 0.166667
0.0486984 0.166667
0.0485545 0.166667
0.0547921 0.166667
0.0588982 0
0.0640403 0.166667
0.0489632 0.166667
0.06422 0
0.0482604 0.166667
0.0589816 0
0.0549564 0.166667
0.0591419 0
0.0587366 0.00120171
0.0504427 0.166667
0.0485485 0.167629
0.0544548 0.166667
0.0484309 0.166667
0.048422 0.166667
0.049494 0.166667
0.0589256 0
0.0507422 0.173769
0.0480974 0.166667
0.0597606 0
0.0544775 0.172337
0.0591045 0
0.0484696 0.166667
0.0481405 0.166667
0.0483135 0.166667
0.0482072 0.166667
0.0593919 0
0.0591961 0.00420831
0.0552767 0.166667
0.0497964 0.166667
0.0649855 0
0.0641137 0.000453869
0.0485935 0.166667
0.0645357 0
0.0549281 0.168584
0.048182 0.166667
0.0483003 0.166667
0.0484823 0.166667
0.0488592 0.166667
0.064103 0
0.0485757 0.166667
0.0489088 0.166667
0.048873 0.166667
0.0594971 0
0.0588342 0.00041349
0.0484393 0.166667
0.0590437 0
0.0543628 0.166667
0.0487289 0.166667
0.0490145 0.166667
0.059811 0
0.0483561 0.166667
0.0588951 0
0.0486821 0.166667
0.0498448 0.166667
0.0596392 0
0.0642147 0
0.0483659 0.166667
0.0482436 0.166667
0.0491558 0.166667
0.0639356 0
0.0494948 0.166667
0.064162 0
0.0594175 0
0.0484812 0.166667
0.0484584 0.166667
0.0481312 0.166667
0.0639641 0
0.0642157 0.00045315
0.0548893 0.166667
0.058842 0.00108206
0.0484517 0.166667
0.0483037 0.166667
0.0592811 0.000206783
0.0590538 0
0.0641464 0
0.0639956 0
0.0483583 0.166667
0.0481951 0.174264
0.0483414 0.166667
0.0483464 0.166667
0.0589593 0
0.0644362 0
0.0541033 0.167259
0.0512281 0.169109
0.0616857 0.0152397
0.0489895 0.166667
0.0549743 0.16961
0.0491462 0.166667
0.0550891 0.166667
0.0482625 0.166847
0.0541754 0.166667
0.0491617 0.166667
0.0592767 0.00034105
0.0551959 0.166967
0.0643623 0
0.0485706 0.166667
0.0606356 0.0064388
0.0546054 0.170625
0.0571384 0.666929
0.0482804 0.166667
0.0640702 0
0.059155 0.00150839
0.0600417 0.00825119
0.0639988 0
0.0591709 0
0.0590656 0.000981564
0.0590895 0
0.0486878 0.166667
0.059725 0.00241621
0.0592931 0
0.0644224 0
0.0482831 0.166667
0.0641334 0
0.0527889 0.166667
0.0641126 0
0.0591359 0.00307408
0.0541878 0.166667
0.0592273 0
0.0639229 0
0.0482083 0.166667
0.049424 0.166667
0.0589261 0.00101748
0.0608243 0
0.0590794 0
0.0601371 0
0.0552596 0.166667
0.0550455 0.166667
0.0484925 0.166667
0.0484309 0.166667
0.0481345 0.166667
0.0481201 0.169296
0.0482057 0.166667
0.0489789 0.166667
0.0641001 0
0.0480673 0.166667
0.0483904 0.166667
0.0484984 0.166667
0.0596956 0
0.059839 0
0.0489089 0.166667
0.0591209 0
0.0648032 0
0.059027 0
0.0640677 0
0.0546357 0.166667
0.0483055 0.166667
0.0497112 0.166667
0.0488681 0.166667
0.0551553 0.167219
0.0481239 0.166667
0.0484285 0.168003
0.0639346 0
0.0481695 0.166821
0.0484522 0.168813
0.0486039 0.166667
0.0481884 0.166667
0.0484065 0.166667
0.0589797 0
0.0594486 0.00297562
0.0552958 0.166667
0.0485344 0.166667
0.055109 0.166667
0.0482706 0.166667
0.0639869 0
0.0483117 0.166667
0.0481267 0.166667
0.0641223 0
0.0639428 0
0.0483207 0.166667
0.0627833 0.170134
0.0482677 0.166667
0.0546131 0.166667
0.04824 0.166667
0.05892 0
0.0554455 0.166667
0.0597205 0
0.0644155 0
0.0549831 0.170107
0.0482462 0.166667
0.0549815 0.166667
0.0647103 0
0.0592976 0.00664392
0.054175 0.166667
0.0480693 0.167722
0.0481422 0.166667
0.0485197 0.166667
0.0601484 0
0.048643 0.166667
0.0483361 0.166667
0.06313 0.166667
0.0487915 0.166667
0.0483492 0.166667
0.048108 0.166667
0.0484225 0.166667
0.0483407 0.166667
0.0481821 0.166667
0.0550328 0.166667
0.0591709 0.00235657
0.0555014 0.167275
0.0550936 0.169928
0.0545013 0.167025
0.0550829 0.166667
0.0484471 0.166667
0.064573 0
0.0591158 0.000330123
0.0551458 0.171866
0.0734907 0
0.0591722 0.00133713
0.0480188 0.166667
0.0604874 6.98111e-05
0.0483412 0.166667
0.0649813 0
0.0570604 0.666667
0.0589613 0
0.0591079 0.000108833
0.0481531 0.166667
0.0482359 0.166667
0.0483195 0.166667
0.0484144 0.166667
0.0481384 0.167391
0.0544883 0.166667
0.049309 0.166667
0.048559 0.166667
0.0557819 0.172608
0.0597502 0.00314831
0.0652305 0
0.0493907 0.166667
0.0553428 0.16754
0.0649976 0
0.0642996 0
0.0591606 0
0.0594545 0
0.0485325 0.166667
0.0481245 0.166667
0.0480863 0.166667
0.0552436 0.166667
0.0654749 0
0.0640983 0
0.0547074 0.166667
0.0486477 0.166667
0.0483283 0.166667
0.0494488 0.166667
0.0480748 0.166667
0.0590963 0.00237114
0.0481699 0.166667
0.0663391 0.502187
0.0543275 0.166667
0.0492986 0.166667
0.0556165 0.166667
0.0590695 0
0.0592764 0
0.0810112 0
0.0592786 0
0.0594917 0
0.0480807 0.167683
0.0590364 0
0.0485921 0.166667
0.0588709 0.00348761
0.0549348 0.166667
0.0500027 0.166667
0.0589734 0.00674184
0.0483713 0.166667
0.0502161 0.166667
0.0638508 0
0.0653017 0
0.0482673 0.166667
0.0483414 0.166667
0.0485547 0.166667
0.0548813 0.166667
0.0589322 0
0.0480826 0.166667
0.0481703 0.166667
0.0641239 0
0.05888 0.00168546
0.0484092 0.166667
0.0590886 0.000903525
0.0643303 0
0.0484433 0.166667
0.0484765 0.166926
0.0485105 0.166667
0.0483421 0.167712
0.0543904 0.166667
0.0546717 0.166667
0.0587992 0
0.0591978 0.000451798
0.0640595 2.74138e-05
0.0542197 0.166667
0.0596756 0
0.05896 0
0.0483298 0.166667
0.0492343 0.166667
0.0482878 0.166759
0.0552079 0.166667
0.0480404 0.166667
0.0640653 0
0.0489177 0.166667
0.0642649 0
0.0572531 0.667372
0.0658966 0
0.048158 0.166667
0.0483234 0.166667
0.0590603 0
0.0639153 0.00545295
0.0543407 0.166667
0.0558807 0.166667
0.0589869 0.00245142
0.049234 0.166667
0.059075 0.00456042
0.0489523 0.166667
0.0594576 0.00532539
0.0480531 0.166667
0.0640557 0
0.04883 0.166667
0.0553141 0.168558
0.0591646 0.00196731
0.0484529 0.166667
0.0484836 0.166667
0.0592518 0
0.0593768 0.00537848
0.0485449 0.166667
0.0590141 0.00200187
0.0596172 0.00277336
0.0643443 0
0.0484097 0.172554
0.063897 0
0.0482675 0.166667
0.0489692 0.166667
0.0644029 0
0.059174 0.00595854
0.0640175 0
0.0486217 0.166667
0.056964 0.671954
0.0593344 0
0.0555904 0.166667
0.0646046 0
0.0594974 0.00220941
0.059024 0
0.0543381 0.168276
0.0485605 0.166667
0.0485993 0.166667
0.0552089 0.166667
0.055368 0.166667
0.0590301 0
0.0570871 0.666667
0.059268 0.000431567
0.0589338 0
0.0483131 0.166667
0.0487237 0.166667
0.0593425 0
0.0482854 0.166667
0.063885 0
0.0641953 0
0.0588871 0
0.0556038 0.166667
0.05886 0.00115274
0.0483555 0.166667
0.0484975 0.166667
0.0481439 0.167599
0.0488313 0.166667
0.0642964 0
0.0480893 0.167523
0.048864 0.166667
0.0590826 0.00184094
0.0589849 0.00106342
0.0550916 0.170191
0.0597428 0
0.0594811 0.000109671
0.0551581 0.166667
0.0597401 0.00288053
0.0643327 0
0.0489728 0.166667
0.0505667 0.166667
0.0588428 0.00220052
0.0484499 0.166667
0.0642525 0
0.0505141 0.167885
0.0590941 0
0.0496472 0.166667
0.055338 0.166667
0.064822 0
0.0493749 0.166667
0.0589093 0.000397679
0.0640317 0
0.0489139 0.166667
0.0487012 0.166667
0.0486132 0.166667
0.0483716 0.166667
0.0517802 0.166667
0.0630276 0.170238
0.0484688 0.166667
0.0568265 0.166667
0.0495931 0.166667
0.0596064 0
0.0488486 0.166667
0.0643674 0
0.0597877 0
0.04833 0.166667
0.0627051 0.166832
0.0639547 0
0.0483523 0.166667
0.0485695 0.166667
0.0546501 0.166667
0.0485158 0.166667
0.0590094 0
0.0484767 0.166787
0.0506875 0.167125
0.0486343 0.166667
0.0598983 0
0.0496086 0.166667
0.0556239 0.16802
0.0479844 0.166667
0.0483962 0.166667
0.0549295 0.166667
0.048999 0.166667
0.05915 0
0.0485575 0.166667
0.0485436 0.166667
0.063482 0.173754
0.0591604 0.000461058
0.0599742 0
0.0550837 0.173576
0.0572891 0.169142
0.059194 0.00572943
0.0589425 0
0.0483709 0.166667
0.0489507 0.166667
0.0484882 0.166667
0.048041 0.167587
0.0643597 0
0.0592462 0
0.0480553 0.166667
0.0590557 0
0.0481153 0.166667
0.0484302 0.166667
0.0630077 0.171091
0.0650529 0
0.0544357 0.166667
0.0545833 0.166667
0.0543903 0.166667
0.0483897 0.166667
0.0482953 0.166667
0.0486791 0.166667
0.0644308 0
0.0482861 0.166667
0.0540165 0.166667
0.0590789 0
0.0547346 0.166667
0.0487042 0.166667
0.0549582 0.166745
0.0594563 0
0.048699 0.166667
0.0487729 0.166667
0.0482229 0.166667
0.0482209 0.166667
0.0497351 0.166667
0.0639449 9.25838e-05
0.0544343 0.166667
0.0482913 0.166667
0.0481907 0.166667
0.0639533 0
0.0490996 0.166667
0.0591364 0
0.0592049 0.00319123
0.0558528 0.166667
0.058962 0
0.0482361 0.166667
0.058911 0
0.0483118 0.167403
0.0484004 0.166667
0.0627943 0.167913
0.055241 0.167941
0.0485353 0.166667
0.0553087 0.166667
0.0609495 0
0.0485054 0.166667
0.0485946 0.166667
0.0488659 0.166667
0.067526 0.166667
0.0590707 0
0.0492019 0.166667
0.0639559 0
0.0640998 0
0.0598306 0
0.0481981 0.166667
0.0637896 0.0018481
0.057584 0.666667
0.0482927 0.166667
0.0647626 0
0.049483 0.166667
0.048539 0.166667
0.0482641 0.166667
0.0506606 0.166667
0.0483607 0.166667
0.0601735 0.0047125
0.0593442 0.00329383
0.0639022 0
0.0497427 0.166667
0.0552261 0.166667
0.0482059 0.166667
0.0550797 0.166667
0.0543712 0.166667
0.048336 0.166667
0.0647404 0
0.0481369 0.166667
0.068913 0.166667
0.0640702 0.00127125
0.0591684 0.00364113
0.0488656 0.166667
0.0569882 0.666667
0.0551237 0.166667
0.0544131 0.173284
0.0662754 0.166667
0.0484159 0.166667
0.0488353 0.166667
0.0643702 0
0.0482099 0.166667
0.0547915 0.166667
0.0484368 0.166667
0.0598694 0.00355394
0.0592038 0
0.0630434 0.167407
0.0490669 0.166667
0.0541635 0.167817
0.0548893 0.166667
0.0482708 0.166667
0.0558769 0.167552
0.0493419 0.166667
0.0549413 0.166667
0.0641925 0
0.0655144 0.0055751
0.0489337 0.171623
0.0643265 0
0.05918 0.00156148
0.0482886 0.166667
0.0482189 0.166667
0.0488546 0.166667
0.0553946 0.166667
0.0651327 0
0.0643092 0
0.059059 0
0.0644078 0
0.0644265 0
0.0482365 0.166667
0.0549193 0.166667
0.0591683 0
0.0548244 0.166667
0.0480673 0.166667
0.0551435 0.166667
0.0549434 0.166667
0.0646921 0
0.0482043 0.167062
0.0589332 0.000631172
0.0593216 0
0.0548362 0.166667
0.048311 0.167439
0.0546802 0.166667
0.059257 0.000310055
0.0481703 0.166667
0.0550028 0.166667
0.0488504 0.166667
0.0483405 0.166667
0.0590762 0
0.0642639 0
0.0549452 0.166667
0.0488896 0.166667
0.0558567 0.166667
0.0485208 0.166667
0.0648198 0
0.0541001 0.167215
0.0489533 0.166667
0.0481353 0.166667
0.0593228 0
0.0590538 0
0.0591087 0
0.0591755 0
0.0640585 0
0.0591293 0
0.0641206 0
0.0640857 0
0.0595862 0.00107995
0.0594601 0.00129182
0.0594413 0
0.0484692 0.166667
0.0481739 0.166667
0.060442 0
0.0591719 0
0.059209 0.000155406
0.0650022 0.00106652
0.0589238 0
0.0638601 0
0.048164 0.166667
0.0571408 0.666667
0.0482317 0.168793
0.0545347 0.166667
0.0569256 0.171441
0.0551715 0.166667
0.064305 0
0.0553519 0.172094
0.0590369 0.00563605
0.0483412 0.166667
0.0480512 0.167486
0.0481832 0.166667
0.0591944 0
0.0656036 0
0.0649929 0
0.059304 0
0.0558537 0.166667
0.0490946 0.166667
0.0601801 0
0.0483724 0.166667
0.0487905 0.166667
0.0644086 0
0.0544709 0.166667
0.0542141 0.166667
0.0594069 0
0.0646097 0
0.0591675 0.000727494
0.0640358 0.00288606
0.0489757 0.166667
0.0650121 0
0.048381 0.166667
0.0588005 0
0.0591718 0
0.0597087 0.000120636
0.064034 0
0.0589481 7.66862e-05
0.0640222 0
0.0603248 0.0227732
0.054517 0.166667
0.0646859 0
0.0484728 0.166667
0.0630798 0.166667
0.0491193 0.166667
0.0592377 0.00195963
0.0483986 0.166667
0.0549149 0.166667
0.0480667 0.16696
0.0483134 0.166667
0.0487943 0.166667
0.0488208 0.166667
0.048194 0.166667
0.0490198 0.166667
0.0554626 0.172441
0.0488852 0.166667
0.059043 3.90977e-05
0.0596649 0
0.054423 0.166667
0.0481183 0.166667
0.0480422 0.166667
0.0480816 0.167711
0.0589931 0
0.0487525 0.166667
0.0591579 0
0.0645586 0
0.0485515 0.166667
0.0591378 0
0.0641095 0
0.0671906 0.166667
0.0589405 0
0.0591525 0
0.0484033 0.166667
0.0545668 0.166667
0.0591529 0.00238831
0.0495998 0.166667
0.0558748 0.166667
0.0495181 0.166667
0.0544773 0.166667
0.0597273 0.0145904
0.0665133 0.5
0.0641778 0
0.0642078 0
0.0493637 0.166667
0.058856 0.00145558
0.0550426 0.167645
0.064264 0
0.0484653 0.166667
0.0488402 0.166667
0.0485757 0.166667
0.0590268 0.00212263
0.0491972 0.166667
0.0489653 0.166667
0.0514072 0.166667
0.0545899 0.169584
0.04819 0.166667
0.0591322 0.000669756
0.0482796 0.166667
0.0596484 0
0.0591173 0.00109211
0.0552862 0.167536
0.0641877 0
0.0486154 0.166667
0.0590787 0.00390215
0.0482066 0.167228
0.0485878 0.166667
0.0600876 0
0.0642598 0
0.0603492 0
0.0482582 0.168536
0.0481487 0.166667
0.060829 0.0110255
0.0552869 0.172883
0.0642963 0
0.0543016 0.166667
0.0590331 0
0.048568 0.166667
0.0487452 0.166667
0.048828 0.166667
0.0590101 0.00847999
0.0646856 0
0.0591748 0.00324062
0.0484064 0.166667
0.0547642 0.166667
0.0484111 0.166667
0.0482622 0.166667
0.0590179 0
0.0545174 0.166667
0.0551882 0.170288
0.0486513 0.166667
0.0623173 0.0182708
0.0486724 0.169608
0.0488337 0.166667
0.0550967 0.166975
0.0593679 0
0.0487028 0.166667
0.0649543 0
0.0549212 0.166667
0.0545507 0.166667
0.0484354 0.166667
0.0551476 0.166667
0.0589013 0.000562427
0.0483682 0.166667
0.0642162 0
0.0481098 0.166667
0.0591138 5.14955e-05
0.0481501 0.166667
0.0589283 0.00206366
0.0638672 0
0.0498178 0.166667
0.0480272 0.166667
0.0486644 0.166667
0.0642996 0
0.0550474 0.169862
0.0545482 0.166667
0.0591306 0.00127832
0.0593375 0
0.0639895 0.000299691
0.0590928 0
0.0550347 0.166667
0.0487045 0.166667
0.0542732 0.166667
0.0590267 0.000548877
0.0552344 0.166667
0.0551453 0.166667
0.048092 0.167033
0.0491063 0.166667
0.0486808 0.166667
0.0592554 0
0.0543865 0.166667
0.0551256 0.166667
0.0640522 0
0.0490542 0.166667
0.0589623 0.000729398
0.0549393 0.169483
0.0590881 0
0.0549067 0.166667
0.0484929 0.166667
0.0589012 0
0.0591736 0
0.048314 0.168147
0.0560356 0.166667
0.0576217 0.166667
0.0544783 0.166667
0.0590399 0
0.0486065 0.166667
0.0552109 0.166667
0.0592651 0.00432046
0.0592675 0
0.0549675 0.166667
0.0483744 0.166667
0.048362 0.166667
0.0543004 0.166667
0.0541749 0.166667
0.0481777 0.167968
0.0548949 0.166667
0.0639655 0.00230383
0.0641182 0.000884128
0.0483901 0.166667
0.0482495 0.168683
0.0480442 0.166814
0.0589707 0.000700069
0.0549589 0.167431
0.0589746 0.000219895
0.0482031 0.166667
0.0591237 0
0.0571854 0.666667
0.0493643 0.166667
0.0482981 0.167042
0.0590392 6.90592e-05
0.0485843 0.166667
0.0486677 0.166667
0.0484611 0.166667
0.063947 0.00299708
0.0591557 6.39746e-05
0.0542915 0.168269
0.0482498 0.166667
0.0643513 0
0.0642373 0
0.0483281 0.166667
0.0481441 0.166667
0.0486181 0.166667
0.0627966 0.16731
0.0481854 0.166667
0.0641848 0
0.0550768 0.168344
0.0484122 0.166667
0.048892 0.166667
0.0787318 0.0423208
0.0596282 0.00164723
0.0482804 0.166667
0.0483297 0.166667
0.0484978 0.166667
0.0485595 0.166994
0.0480424 0.166667
0.0599702 0
0.065495 0.00396013
0.0589012 0
0.0482398 0.166667
0.0640374 0
0.0591067 0
0.0550869 0.166667
0.0555071 0.166667
0.0482994 0.166667
0.0593232 0
0.0594239 0.00401091
0.0488201 0.166667
0.0484169 0.166667
0.0639609 0
0.0498315 0.166667
0.0603358 0
0.0589401 0.000481678
0.0640681 0
0.0482355 0.166667
0.0589631 0
0.048499 0.166667
0.0482623 0.166667
0.0603171 0
0.064141 0
0.0486762 0.166667
0.0485543 0.166667
0.0639875 0.00138537
0.0592338 0
0.0591534 0
0.0596791 0.000513944
0.0642908 0
0.0549139 0.166667


==> anc/distrib/0.05.txt <==
0.054352 0.166667
0.0501084 0.166667
0.0483194 0.166667
0.0547824 0.166667
0.0588984 3.67501e-05
0.0479721 0.166667
0.0600122 0
0.0544616 0.166667
0.0589779 0.000221566
0.0598695 0
0.0597132 0
0.0590273 0.00145481
0.0487975 0.166667
0.0593997 0
0.0543174 0.166667
0.0596476 0
0.0597912 0.000373554
0.0590034 0
0.0590469 0
0.0483819 0.167559
0.0639848 0
0.0552925 0.166667
0.0493637 0.166667
0.0641798 0
0.0589331 0
0.0589876 0.000949736
0.0493089 0.171315
0.0489864 0.166667
0.0482165 0.166667
0.0640862 0
0.0481288 0.166667
0.0628183 0.166667
0.0488314 0.166667
0.0558231 0.166667
0.0640695 0
0.0544093 0.166667
0.0591716 0
0.0591894 0.000759911
0.0481696 0.167176
0.0590501 0
0.0544325 0.166667
0.0592267 0
0.0595979 0
0.0588799 0
0.0591956 0
0.0483541 0.166667
0.0549704 0.167131
0.0491164 0.166667
0.0543295 0.166667
0.0590131 0
0.0484088 0.166667
0.0591753 0
0.0597222 0
0.0481047 0.167378
0.0483626 0.166667
0.0483862 0.166667
0.0484496 0.166667
0.0738003 0
0.0544623 0.168242
0.0594786 0.000528332
0.0640856 0.00190186
0.0588851 0
0.0588788 0
0.0560141 0.166667
0.0593594 0
0.0485038 0.166667
0.0588385 0.000201736
0.0646248 0
0.0483892 0.166667
0.0482353 0.166667
0.0589127 0.00250466
0.0483776 0.166667
0.0589652 3.27419e-05
0.0595434 0.00196329
0.0652019 0
0.0590325 0
0.0594696 0.00577155
0.0483267 0.168179
0.0592006 0.000792528
0.048157 0.166667
0.0492915 0.166667
0.0551384 0.166667
0.0643491 0
0.0485705 0.166667
0.0543925 0.166667
0.059086 0
0.0590995 0.00392492
0.0481092 0.166667
0.0485503 0.166667
0.058826 0.00217382
0.0483511 0.166667
0.0482794 0.166667
0.0590925 0
0.0644312 0
0.0604551 0
0.0591116 0
0.0641155 0
0.0654984 0
0.0594169 0
0.0641984 0
0.0628625 0.166667
0.0593701 0
0.0488894 0.166667
0.0640696 0
0.0596316 0
0.0594765 0
0.0592783 0
0.0491733 0.166667
0.0484522 0.166667
0.0593768 0
0.0480886 0.166667
0.0590249 0.00104661
0.0480851 0.166667
0.0596978 0
0.0641595 0
0.0484101 0.166667
0.0641724 0
0.0597715 0
0.0591485 0
0.0641512 0
0.0591081 0.000507069
0.0482345 0.166667
0.0592286 0
0.0483522 0.166667
0.0559707 0.166667
0.0640521 0.00432546
0.0490037 0.166667
0.0482303 0.166667
0.0590152 0.0045046
0.0548619 0.166667
0.0484905 0.166667
0.0590051 0
0.0543466 0.166667
0.0640339 0
0.0592358 0
0.0549808 0.166667
0.0601766 0
0.0589402 0.000210039
0.0641988 0.00236869
0.063342 0.166667
0.0486568 0.166677
0.0548483 0.166667
0.0589605 0
0.0483375 0.166667
0.0486363 0.166667
0.0649967 0
0.0641416 0
0.0640175 0.000518239
0.0484894 0.166667
0.0492546 0.166667
0.0590426 0.00146377
0.064274 0
0.059098 0
0.0489915 0.166667
0.054054 0.166667
0.0590493 0.00280531
0.0639822 0
0.064013 0
0.0543941 0.167373
0.0508509 0.166667
0.0604441 0.00168725
0.0590689 0
0.0544674 0.167976
0.0639566 0
0.0557346 0.169317
0.0642191 0
0.0547459 0.16838
0.0479643 0.166667
0.0592158 0
0.0485635 0.166848
0.0592838 0
0.0641651 0.0034035
0.0591887 0
0.0589288 0.00126997
0.0575687 0.666667
0.0591796 0
0.0481772 0.166733
0.0542952 0.166667
0.0598805 0.000288521
0.0650291 0
0.0483171 0.166667
0.0543203 0.16683
0.0489645 0.166667
0.048758 0.166667
0.0483281 0.166667
0.0481642 0.166667
0.0543895 0.166667
0.0663784 0
0.0601009 0
0.0590359 0
0.0640881 0
0.0553424 0.166667
0.0546838 0.166667
0.0590268 0.000271358
0.0589628 0.000701903
0.0625688 0
0.0487335 0.166667
0.0640295 0.000747313
0.0486197 0.166667
0.064265 0
0.060371 0
0.0483497 0.166667
0.0651463 0
0.0594885 0.00599352
0.0551428 0.166842
0.0482127 0.166667
0.0489907 0.166667
0.0543419 0.166667
0.0569934 0.666667
0.0545409 0.166667
0.0590165 0
0.0480516 0.166667
0.0590877 0.00256093
0.0591784 0
0.0595292 0
0.0482671 0.166667
0.0485577 0.166667
0.0590636 0
0.0482959 0.166667
0.0738383 0
0.048697 0.166667
0.0541779 0.166667
0.048985 0.166667
0.0589176 4.72007e-05
0.0544535 0.166667
0.0543406 0.166667
0.0589752 0
0.059298 0
0.0482265 0.166667
0.064196 0
0.0490629 0.166667
0.0483499 0.166667
0.0485404 0.166667
0.0493289 0.166667
0.0594717 0
0.0640171 0.00184146
0.0484621 0.166667
0.0639607 0
0.0486354 0.166667
0.0589688 0.000197008
0.0642549 0
0.0482109 0.166667
0.0481406 0.166667
0.059457 0.00763066
0.0588184 0.00155981
0.0593404 0
0.0595566 0
0.054864 0.166667
0.0488081 0.166667
0.0591499 0
0.0588505 0.00299731
0.0590983 0
0.0597801 0.00542707
0.0591026 0
0.0496441 0.166667
0.064023 0
0.059184 0
0.048523 0.166667
0.0543961 0.166667
0.0486052 0.166667
0.0486373 0.166667
0.0553803 0.166667
0.0641222 0
0.0483699 0.166667
0.0484692 0.166667
0.0484145 0.166667
0.0493308 0.166667
0.0548003 0.166667
0.0486727 0.166667
0.0591964 0.000784864
0.0590156 0.000450207
0.0606204 0
0.0491289 0.166667
0.0480782 0.166667
0.0591983 0
0.0592319 0
0.0589445 0
0.0600451 0
0.0591101 0
0.0486433 0.166667
0.0480533 0.166667
0.0543094 0.166667
0.0550931 0.167008
0.0483316 0.166667
0.0593427 0
0.0481409 0.166667
0.0590202 0
0.0591626 0.000252555
0.0639711 0
0.0599742 0.000639594
0.0591442 0
0.0485409 0.166667
0.0593655 0
0.0596502 0.00535297
0.0593931 0
0.0647786 0
0.0481367 0.166667
0.0734159 0
0.0550894 0.166667
0.0491098 0.166667
0.0486896 0.166667
0.0640359 0
0.0488029 0.166667
0.0480653 0.166667
0.0589563 0
0.0592323 0
0.0642393 0
0.0485506 0.166667
0.0540671 0.166667
0.0485603 0.166667
0.0590408 0
0.0590815 0
0.0484807 0.166667
0.057157 0.666667
0.054487 0.166667
0.0590493 0.000208492
0.0641123 0
0.0597568 0.00276445
0.0483247 0.166667
0.0547343 0.166667
0.0594747 0.00105936
0.059845 0
0.0493155 0.166667
0.0483389 0.166667
0.0559601 0.166667
0.0603677 0.000285622
0.0483773 0.166667
0.0482132 0.166698
0.0481608 0.166667
0.0663152 0
0.0487405 0.166667
0.0479644 0.168327
0.0590885 0.00467141
0.0480913 0.166667
0.0483647 0.166667
0.0644146 0
0.0597827 0
0.0589509 0
0.0484462 0.166667
0.0645824 0
0.0591889 0.0020236
0.048001 0.166667
0.0640911 0
0.0484842 0.166667
0.0591771 0
0.0646271 0
0.0595256 0
0.0594948 0.00189336
0.0590337 0
0.0595742 0.0013508
0.0483977 0.166667
0.0590763 0.000595726
0.0648407 0
0.059467 0.00293302
0.058932 0
0.0482185 0.166667
0.0590102 0
0.0646953 0
0.0593738 0
0.0481829 0.166667
0.059051 0
0.059378 0.00243505
0.0605544 0.00137813
0.0592832 0
0.0639446 0
0.0485006 0.166667
0.0589532 0.00409865
0.0646664 0
0.0588692 0.000118332
0.054912 0.166667
0.0552525 0.166667
0.0648261 0
0.0481922 0.166667
0.0589296 0.000950412
0.0484165 0.166667
0.0484915 0.166667
0.0593601 0.00103084
0.0592696 0.00141278
0.0482341 0.166667
0.0483307 0.166667
0.0546513 0.166667
0.0642882 0
0.0482551 0.166667
0.0482906 0.166667
0.0656741 0
0.0484152 0.166667
0.0554256 0.166667
0.0590372 0
0.048588 0.166667
0.0485804 0.166667
0.0482617 0.166667
0.064428 0
0.0480735 0.167605
0.0488521 0.166667
0.0590572 0.000878729
0.0503362 0.166667
0.064553 0
0.0489969 0.166667
0.0588664 0.00135298
0.0566564 0.170316
0.0588537 0
0.0627546 0.168247
0.0487464 0.166667
0.0574471 0.666667
0.0482184 0.166667
0.0639798 0
0.0483271 0.166667
0.0652215 0
0.0592626 0
0.0494503 0.166667
0.0647682 0
0.0591198 0
0.0649796 0
0.0497172 0.166667
0.0487316 0.166667
0.0639551 0
0.059022 0
0.0545358 0.166667
0.0640069 0
0.0595247 0
0.0487713 0.166667
0.0592774 0
0.0594619 0
0.0641268 0
0.0647518 0
0.0481941 0.167118
0.0480608 0.166667
0.0639763 0
0.0572403 0.666667
0.0481313 0.167971
0.0490442 0.166667
0.0490336 0.166667
0.0481377 0.166667
0.0596664 0
0.0642377 0
0.0482744 0.166667
0.0643189 0
0.0589918 0
0.0486189 0.166667
0.0628128 0.166667
0.0594638 0.000875305
0.0483024 0.166884
0.0590483 0
0.0489539 0.166667
0.0592412 0.000262817
0.048098 0.169414
0.0493383 0.166667
0.0483106 0.166667
0.0499739 0.166667
0.0590777 0
0.063902 0
0.0555121 0.166667
0.059368 0
0.0647533 0
0.0598316 0
0.0639692 0
0.0482021 0.166667
0.0485905 0.166667
0.0786014 0.0089519
0.048344 0.166667
0.0593597 0.00296425
0.0645356 0
0.0591462 0
0.0651016 0
0.0640968 0
0.0483588 0.166667
0.048449 0.166786
0.0590987 0
0.0481226 0.166667
0.0644604 0
0.0484479 0.166667
0.0593468 0
0.0643507 0
0.0592744 0
0.0492356 0.166667
0.0590992 0.00129985
0.0481785 0.166667
0.0590787 0
0.0642608 0
0.0483403 0.166667
0.0484976 0.166667
0.0494094 0.166667
0.0551726 0.166667
0.0480505 0.166667
0.0486319 0.166667
0.0483409 0.166667
0.0484182 0.166667
0.0628026 0.166667
0.0593967 1.32688e-05
0.0486629 0.166667
0.0489469 0.168376
0.0483636 0.167561
0.0489344 0.166667
0.0591537 0
0.0486259 0.166667
0.0590554 0
0.0592161 0
0.0594515 0
0.0554548 0.166667
0.0590057 4.68869e-05
0.0634949 0.166667
0.0647167 0
0.0481121 0.166667
0.0590211 0
0.055546 0.166667
0.0638827 0
0.0545998 0.166667
0.064273 0
0.0605019 0
0.0490174 0.168487
0.0638263 0
0.0652446 0
0.0643041 0
0.0591247 0
0.0736737 0.355093
0.0484728 0.166667
0.0483495 0.166667
0.0493268 0.166667
0.0543598 0.166667
0.0487652 0.166667
0.0486901 0.166667
0.0641619 0
0.0483108 0.166667
0.0598784 0
0.0482181 0.166667
0.0593739 0
0.0481043 0.166667
0.0544719 0.167273
0.0500868 0.166667
0.0549188 0.166667
0.0641 0.000848292
0.0488979 0.166667
0.0592391 0
0.0642051 0.00155409
0.0590184 0
0.0594858 0
0.0648092 0
0.0593675 0
0.0603105 0
0.0590905 0
0.0591973 0
0.0642555 0
0.0604425 0
0.0544596 0.166667
0.0546034 0.166667
0.0781402 0
0.0481448 0.167602
0.0590571 0
0.0592714 0.00139423
0.0490821 0.166667
0.0593883 0
0.0489794 0.166667
0.0641976 0
0.049148 0.166667
0.0483782 0.166667
0.0590003 0
0.0483227 0.166667
0.0487548 0.166667
0.0640445 0
0.0490159 0.166667
0.0592492 0
0.0606244 0
0.0542454 0.166667
0.0593304 0.000251046
0.0601524 0
0.0592948 0.000273062
0.055045 0.166667
0.0546075 0.166667
0.0640295 0
0.0588655 0.00160974
0.0629191 0.166667
0.0643539 0.000409206
0.0491503 0.166667
0.0605541 0.00546082
0.0564073 0.166667
0.049297 0.166667
0.0501362 0.166667
0.048199 0.166667
0.0602525 0
0.0486883 0.166667
0.0482295 0.166667
0.0591637 0.000806641
0.0596066 0.000967294
0.0483376 0.166667
0.0647443 0
0.0509326 0.166667
0.0553007 0.166667
0.0589281 0
0.0613391 0
0.0640446 0
0.0590515 0.00344462
0.059589 0
0.0640606 0
0.0590214 0.00017753
0.0589774 0
0.0600249 0.000955253
0.0613298 0
0.0589368 0
0.0595398 0
0.064175 0.000509335
0.0640431 0.00121164
0.0481986 0.167952
0.0481094 0.166667
0.0639812 0
0.0481523 0.166667
0.0640583 0
0.0590724 0.000403678
0.0483002 0.166667
0.0589525 0.00123349
0.0483403 0.166667
0.0641227 0
0.0550734 0.166667
0.0594994 0
0.0590234 0
0.0549883 0.167207
0.0591249 0.00050226
0.0552973 0.166667
0.0485212 0.166667
0.0481709 0.168694
0.0482399 0.166667
0.058929 0
0.0485593 0.166667
0.0589992 0
0.0485443 0.166667
0.0541829 0.166667
0.0497634 0.166667
0.0490314 0.166667
0.0589819 0
0.0488565 0.166667
0.0542412 0.166667
0.0590447 0
0.0588286 0.00020344
0.0594508 0
0.0481336 0.166667
0.0481862 0.166667
0.0640666 0
0.054893 0.166667
0.0591124 0
0.0640447 0
0.054686 0.166667
0.0595124 0
0.048671 0.166667
0.0551487 0.166667
0.0495663 0.166667
0.0590609 0
0.0645298 0
0.0483526 0.166667
0.0588336 0.00222983
0.0590851 0.000826515
0.0672875 0
0.0550941 0.166667
0.0639468 0
0.0592696 0
0.0593486 0
0.0482213 0.166667
0.0588746 0
0.0590206 0
0.064042 0
0.0643136 0
0.0599393 0
0.0588356 0.000488358
0.0544622 0.166667
0.0605597 0.0111549
0.0545583 0.166667
0.0641405 0
0.0483505 0.166667
0.0601666 0
0.0484927 0.166667
0.0636772 0.166667
0.0604971 0
0.0640695 0
0.0645268 0
0.0594492 0
0.0589204 0.000595087
0.0481745 0.166667
0.0494649 0.166667
0.0481819 0.166667
0.06012 0
0.0484608 0.166667
0.0498079 0.166667
0.0593508 0
0.0592741 0
0.0521065 0.166667
0.0595866 0
0.0642681 0.000695228
0.0482473 0.166667
0.0594131 0
0.0494098 0.166667
0.0649475 0
0.0590063 0
0.0599415 0.00312622
0.0551991 0.166667
0.0593527 0.00349784
0.0643907 0
0.0488963 0.166667
0.0590438 0
0.0590143 0
0.0493009 0.166667
0.0482537 0.166667
0.0639805 0
0.0546974 0.166667
0.0565859 0.166667
0.0542567 0.166667
0.0486058 0.16668
0.0546574 0.16977
0.0489049 0.168756
0.0593824 0
0.0643546 0
0.0482432 0.166871
0.0481572 0.166667
0.048231 0.166667
0.0646506 2.201e-05
0.0589723 0
0.0491507 0.166667
0.0694333 0.0281425
0.0488087 0.166667
0.0590967 0.00115601
0.0551885 0.166667
0.0485771 0.166667
0.0649906 0.00370518
0.0591271 0
0.0589058 0
0.0593374 0
0.0545486 0.166667
0.0484564 0.166667
0.0482904 0.166667
0.0590522 0
0.0493054 0.166667
0.0590379 0
0.0588686 0
0.0589779 0
0.0483672 0.166667
0.0652869 0
0.0479499 0.166667
0.048617 0.166667
0.0590904 0
0.0485581 0.166667
0.055087 0.167289
0.0589525 0
0.0663222 0
0.0642133 0
0.0594111 0
0.059243 0
0.0641127 0
0.0591048 0.000679287
0.0500603 0.166667
0.0592393 0.00216138
0.0482215 0.166667
0.064122 0
0.0491157 0.166667
0.0589761 0.000851067
0.0639871 0
0.0566522 0.166667
0.0641666 0
0.059455 0
0.0484498 0.166667
0.0487668 0.166667
0.0592358 0
0.0487207 0.166667
0.0596696 0
0.0641358 0
0.0588156 0
0.0483319 0.166667
0.0589672 0
0.0541985 0.166667
0.0640062 0
0.0483431 0.166667
0.0481562 0.166667
0.0485694 0.166667
0.0485402 0.166667
0.0641827 0
0.0484878 0.166667
0.0641662 0
0.0597375 0
0.0481901 0.166667
0.0482359 0.166667
0.0589989 0
0.0484609 0.166667
0.0592262 0
0.0484984 0.166667
0.0596488 0
0.0487159 0.166667
0.0559397 0.166667
0.0591632 0
0.0492294 0.166667
0.0483439 0.166667
0.0545468 0.166667
0.0591384 0
0.0590087 0
0.0493726 0.166667
0.0587453 0.0052032
0.0595862 9.14695e-05
0.0589994 0
0.0589427 0
0.048147 0.166667
0.0591556 0
0.0488344 0.166667
0.0589018 0.000624178
0.0490794 0.166667
0.0483555 0.166667
0.0548792 0.168066
0.0641001 0
0.054388 0.166667
0.0551814 0.166667
0.0486611 0.166667
0.0645798 0
0.0596984 0.00168943
0.0483443 0.166667
0.0596921 0.00166145
0.0593806 0
0.0591035 0
0.0481343 0.166667
0.0570985 0.666667
0.064257 0.00286289
0.06469 0
0.0641455 0
0.063952 0.000840102
0.0481101 0.166667
0.0589311 0
0.0644181 0.00299454
0.04826 0.166667
0.0483371 0.166667
0.0590584 0
0.0590676 0
0.0544512 0.166667
0.0488947 0.166667
0.0499767 0.166667
0.0595071 0
0.0590198 0.00536313
0.0482543 0.166667
0.0640613 0
0.0588358 0
0.059287 0.000960462
0.0486093 0.166667
0.0481722 0.166667
0.0640596 0
0.0548305 0.166667
0.0593527 0.00292475
0.0599623 0
0.055202 0.166667
0.0482165 0.166667
0.0492852 0.166667
0.0546218 0.166667
0.047966 0.167876
0.0589445 0
0.0591855 0
0.0639087 0
0.0481701 0.166667
0.0482342 0.166667
0.0483894 0.166667
0.0500441 0.166667
0.054486 0.166667
0.0641905 0
0.064238 0.00223033
0.0645813 0
0.0591407 0.000430496
0.048624 0.166667
0.0596871 0.00229764
0.0480293 0.166667
0.0547407 0.166667
0.0642418 0
0.0593219 0
0.0481373 0.166667
0.0590851 0.000868273
0.0596958 0.000727169
0.0482668 0.17025
0.0590691 0.00132591
0.0504319 0.166667
0.0487689 0.166667
0.0544708 0.166667
0.0604965 0
0.0590544 0
0.0590008 0.00206875
0.0545009 0.166667
0.0591415 0.000391561
0.0590133 0
0.0590588 0.000249618
0.0592607 0
0.0482573 0.166667
0.0489648 0.166667
0.0633859 0.18146
0.0592073 0.00679372
0.0487386 0.166667
0.0591993 0
0.0640882 0
0.048084 0.166667
0.0491578 0.166667
0.0484014 0.166667
0.0484203 0.166667
0.0484535 0.166667
0.0527137 0.166667
0.055548 0.167966
0.0629921 0.167329
0.0483252 0.166667
0.0639608 0
0.0493361 0.166667
0.0482551 0.166685
0.0552504 0.166667
0.0596784 0
0.0551675 0.166667
0.0485745 0.166667
0.0595191 0
0.0481572 0.166667
0.0550847 0.166667
0.0484829 0.166667
0.0482546 0.166667
0.048952 0.166667
0.0589229 0
0.0495177 0.166667
0.0591496 0
0.0593876 0
0.0642124 0
0.049327 0.166667
0.0664215 0
0.0485752 0.166667
0.0630848 0.168595
0.0482443 0.166667
0.0589813 0.00148502
0.0508356 0.166667
0.0484335 0.166667
0.0638813 0
0.0643354 0
0.048273 0.166667
0.0485556 0.166667
0.0550738 0.166667
0.0545449 0.16802
0.0483462 0.166667
0.0594262 0
0.0486783 0.166667
0.0484698 0.166667
0.0550276 0.166667
0.0641408 0
0.0480901 0.168467
0.0481911 0.166667
0.0482596 0.166667
0.0629088 0.169845
0.064155 0
0.0605695 0
0.0486143 0.166667
0.0640699 0
0.0554417 0.166667
0.0642895 0.00389369
0.0482924 0.166667
0.0590856 0.00243202
0.0593701 0
0.0481892 0.166667
0.0545067 0.166667
0.0484003 0.166667
0.0598225 0.00328675
0.048654 0.166667
0.0490036 0.166667
0.0486279 0.166667
0.0486199 0.166667
0.0480413 0.167497
0.0591303 0.000752765
0.0487119 0.166667
0.058893 3.28122e-05
0.054792 0.166667
0.0484159 0.166667
0.0495517 0.166667
0.0640927 0
0.0642568 0
0.0588666 0
0.0518125 0.172242
0.0594153 0
0.0593389 0
0.0542718 0.166667
0.0659666 0.00394236
0.0557415 0.166667
0.0640086 0
0.0542938 0.168912
0.0569739 0.666667
0.0591227 0
0.0498856 0.166667
0.0488499 0.166667
0.0646468 0
0.0591235 0
0.0486348 0.167371
0.0489612 0.17
0.0639783 0
0.0640678 0
0.059214 0
0.0612602 0
0.0485152 0.166667
0.0482265 0.166667
0.0642812 0
0.0638738 0
0.0640321 0
0.0591322 0.000578081
0.0484652 0.166667
0.0490675 0.166667
0.0480223 0.166716
0.0592682 0
0.0589118 0.00161798
0.0589777 0
0.0551173 0.166667
0.0485951 0.166667
0.0642303 0
0.0642639 0
0.0588712 0.00403455


==> anc/distrib/0.06.txt <==
0.0482078 0.166667
0.0488474 0.166667
0.0593775 0
0.0597561 0
0.0485778 0.166667
0.0492617 0.166667
0.0484037 0.166667
0.0544429 0.166667
0.0598026 0
0.0591156 0
0.0593196 0
0.0492081 0.166667
0.0590906 0
0.0543042 0.168314
0.0595396 0.00558455
0.0549001 0.166667
0.0645623 0
0.0596983 0.00160161
0.0590171 0
0.0481078 0.166667
0.0589566 0.000321739
0.0551728 0.167999
0.0558563 0.166667
0.0644653 0
0.0544927 0.166667
0.0554696 0.167049
0.0482614 0.166667
0.0590956 0.00071548
0.0589819 0
0.048137 0.166667
0.0590267 0.000474489
0.0542851 0.166667
0.0646023 0
0.0647139 0
0.0590121 0.000373597
0.0642534 0.000115941
0.0485184 0.166667
0.0589876 0
0.0550958 0.166667
0.0640006 0
0.0639897 0
0.0597463 0.000980125
0.0596106 0
0.0489215 0.167838
0.0599551 0.00162919
0.0541326 0.166822
0.0485159 0.166667
0.0639819 0
0.0485116 0.166667
0.0589931 0.000488358
0.0592552 0
0.0640647 0
0.0614512 0
0.0599062 0.00244168
0.053294 0.166667
0.0588825 0
0.0592619 0
0.0592037 6.07886e-05
0.0482911 0.166667
0.0645813 0.00144608
0.0640731 0
0.0643447 0
0.0594518 0
0.0591115 0
0.0593363 0
0.0484446 0.166667
0.0589427 0
0.05904 0
0.0590492 0.000579033
0.048801 0.166667
0.0589548 0.000931978
0.0593609 0
0.0672045 0
0.0602972 0
0.064171 0
0.0594665 0
0.0595886 0
0.0547457 0.169189
0.0592364 0.000350711
0.0591936 0
0.0642201 0
0.0487815 0.166667
0.0482975 0.166667
0.048277 0.166667
0.0589189 0
0.063948 0
0.0638889 0
0.0642346 0
0.0480565 0.166667
0.0487498 0.166667
0.0487289 0.168986
0.059175 5.01433e-05
0.0644785 0
0.0549921 0.166909
0.0640154 0
0.0642775 0
0.0593683 0.000826834
0.0590513 0.000867522
0.0594011 0.00033946
0.0642849 0
0.0589614 0
0.0595033 0.0021158
0.0482356 0.166667
0.0600778 0.00270263
0.0643316 0
0.0485901 0.166667
0.0483763 0.166667
0.059334 0
0.0491714 0.166667
0.0483394 0.166667
0.0502616 0.166667
0.0484132 0.166667
0.0484273 0.166667
0.0646615 0
0.0484661 0.166667
0.0589962 0
0.0485442 0.167262
0.0591192 0.000638875
0.0645618 0
0.0481531 0.166667
0.0588439 6.34174e-05
0.0591536 0
0.0591459 0
0.0598224 0.00117667
0.0482641 0.166667
0.0640752 0
0.0611403 0
0.064811 0
0.0497446 0.166667
0.0608386 0
0.049019 0.166667
0.0546522 0.166667
0.064012 0
0.0489581 0.166667
0.0487349 0.166667
0.0589977 0.000366322
0.0595986 0
0.0504528 0.166667
0.0483406 0.166667
0.0634072 0.166667
0.0488307 0.166667
0.0482901 0.166667
0.0600082 0
0.0590633 0.000415989
0.0592078 0
0.0639283 0
0.0648876 0
0.0482591 0.166667
0.054392 0.166667
0.0486305 0.166667
0.0589719 0.00237687
0.0542572 0.167236
0.059065 0.000874234
0.0541771 0.166667
0.058966 0
0.0590383 0
0.0592188 0.00156354
0.0481012 0.166667
0.0484492 0.166667
0.0648051 0
0.0591367 0
0.0591531 0
0.048132 0.166667
0.0641959 0
0.0592543 0.00103067
0.0543362 0.166667
0.0480432 0.166667
0.0602451 0
0.0594599 0
0.0543714 0.166667
0.0592482 0
0.0590318 0.00074152
0.0544504 0.166667
0.0593631 0
0.0594225 0.00121426
0.0641417 0
0.0594133 0
0.0546287 0.166667
0.0641085 0
0.055522 0.166667
0.0598738 0
0.059589 0
0.05464 0.167719
0.0639167 0
0.0641002 0
0.0557213 0.166667
0.0591799 0
0.0592309 0
0.0589888 0.00196767
0.0498832 0.166667
0.0594022 0
0.0486506 0.166667
0.0553527 0.166667
0.0542905 0.166667
0.0551879 0.167313
0.048546 0.166667
0.0639566 0
0.0483181 0.166667
0.0592972 0
0.0588609 9.00794e-05
0.0588449 0.000351268
0.0592538 0.000788683
0.0599615 0
0.0589739 0
0.058938 0.0011212
0.0486039 0.166667
0.0638286 0
0.0485377 0.166667
0.0640754 0
0.0592028 0.000272353
0.048213 0.166667
0.0483466 0.166667
0.0504567 0.166667
0.0509636 0.166667
0.0557178 0.166667
0.0481596 0.166667
0.0592021 0.00153859
0.0594497 0
0.059019 0
0.0593481 0
0.0498918 0.166667
0.0493961 0.166667
0.0482723 0.166667
0.0591118 0
0.0485854 0.166667
0.0541425 0.166667
0.0546812 0.166667
0.0485026 0.167198
0.0481576 0.166667
0.0593467 0.00132954
0.0590094 0
0.0646026 0
0.0641709 0
0.0643886 0
0.0589542 0
0.0597247 0.00425029
0.0484255 0.166667
0.0483357 0.166667
0.0638672 0
0.0590813 0
0.0595111 0
0.0639125 0
0.0645738 0
0.054382 0.166667
0.0497057 0.166667
0.0640352 0
0.0644188 0
0.0639676 0
0.0490521 0.166667
0.0593937 0.00136327
0.0591661 0
0.0483477 0.166667
0.0596074 0
0.0644293 0
0.0486518 0.166667
0.07756 0
0.0483491 0.166667
0.0589992 0.000263926
0.0591128 0
0.0553907 0.166667
0.0864769 0.333333
0.0485978 0.166667
0.0642659 0.000288088
0.0592241 0
0.0486314 0.166667
0.0610814 0.00170556
0.0483534 0.166946
0.0591627 0
0.0610397 0
0.0597005 0
0.0589106 0
0.0591468 0
0.050872 0.166667
0.0639894 0
0.0480082 0.166667
0.0549054 0.166667
0.0482442 0.166667
0.0542282 0.166667
0.0551457 0.166667
0.0482491 0.166667
0.0643828 0
0.0646497 0
0.0599469 0
0.048396 0.166667
0.0652249 0.00751702
0.0482828 0.166667
0.0545365 0.166667
0.0591176 0
0.0643778 0
0.0484079 0.166667
0.0481229 0.166667
0.0483689 0.166667
0.059125 0.00134566
0.0645138 0.00338642
0.0640679 0
0.0644436 0
0.0589658 0.00139939
0.0593282 0.00247415
0.0591689 0
0.0591529 0
0.0593903 0
0.0482963 0.166667
0.0483878 0.166667
0.0481782 0.166667
0.0487302 0.166667
0.0551712 0.166763
0.0592429 0.00139892
0.0481943 0.166667
0.0589458 0
0.0639676 0
0.0645511 0
0.0588646 0.000465786
0.0590949 0
0.0495188 0.166667
0.0486812 0.166667
0.0487479 0.166667
0.0641542 0.00166161
0.0483157 0.166667
0.0488913 0.166667
0.0505866 0.166667
0.0590577 0.000157424
0.0483948 0.166667
0.0486268 0.166667
0.0644315 0
0.054712 0.166667
0.0592311 0
0.0484965 0.166667
0.0589167 0.000560999
0.0595488 0
0.0482788 0.166667
0.0490196 0.166667
0.0487379 0.166667
0.0666664 0.166667
0.0645689 0
0.0506078 0.166667
0.0593785 0
0.0592158 0.000396884
0.0599408 0
0.0591425 0
0.0591672 0
0.0486158 0.166667
0.060201 0
0.0591304 0
0.0480927 0.166667
0.0486385 0.166667
0.0644056 0.00625876
0.0483917 0.166667
0.0590881 0.000712234
0.0589151 0.00162521
0.0483302 0.166667
0.0544463 0.166667
0.0640502 0
0.0589513 0
0.0599397 0.00304079
0.059245 2.16909e-05
0.0492075 0.166667
0.0488338 0.166667
0.0642078 0
0.0639323 0
0.0596942 0
0.0485695 0.166667
0.0486766 0.166667
0.0485303 0.166667
0.0589751 0.000405976
0.0480958 0.166667
0.0590669 0.00195872
0.0589908 0
0.0481295 0.166667
0.0649935 0
0.0594347 0
0.0588556 0
0.0592591 0
0.0591701 0
0.0591166 0
0.0646564 0
0.0642497 0
0.0489843 0.166667
0.0496095 0.166667
0.0482703 0.166667
0.06458 0
0.0589779 0
0.0544368 0.166667
0.0482914 0.166667
0.0589873 0
0.064604 0
0.0591924 0
0.0487863 0.166667
0.0484792 0.166667
0.0499641 0.166667
0.0503229 0.166667
0.0483138 0.166667
0.0563338 0.166667
0.064119 0
0.0590325 0
0.048402 0.166667
0.0590842 0
0.0589537 2.03386e-05
0.0593613 0
0.0484687 0.166667
0.0490122 0.166667
0.0592442 0
0.0483501 0.166667
0.0594613 0
0.0592788 0
0.059294 0
0.0641188 0
0.0591767 0
0.0590556 0.0016551
0.0484836 0.166667
0.048627 0.166667
0.0666879 0
0.0645174 0
0.0543975 0.166667
0.0646749 0
0.0594295 0
0.0592346 0.00103115
0.0493363 0.166667
0.0483663 0.166667
0.0590508 0
0.0589775 0
0.059155 0
0.0641157 0
0.0593925 0
0.0590603 0
0.0481642 0.166667
0.0646879 0
0.0591079 0
0.0486049 0.166667
0.0589543 0
0.05463 0.166667
0.0588531 0.00013636
0.0484294 0.166667
0.0592618 0
0.0640124 0
0.0600784 0
0.0592751 0
0.0592928 0
0.0493041 0.166667
0.0641727 0
0.0482748 0.166667
0.0545549 0.166667
0.0653349 0
0.0486174 0.166667
0.0629701 0.166667
0.0643543 0
0.055373 0.166667
0.048566 0.166842
0.0591939 0.000592426
0.0595931 0.00109275
0.0547185 0.166667
0.054678 0.166667
0.0487901 0.166667
0.0487014 0.166667
0.048459 0.166667
0.059029 0
0.0638873 0.10053
0.05004 0.166667
0.0594774 0
0.0487281 0.166667
0.0592959 0
0.0641183 0
0.0484538 0.166667
0.0599065 0.00420681
0.0482129 0.166667
0.059093 0.00243123
0.0484409 0.166667
0.0591233 0.000547481
0.0593597 0
0.0542806 0.166667
0.0590576 0
0.048963 0.166804
0.0590087 0
0.0555174 0.166667
0.0639366 0
0.0594373 0
0.0589345 0
0.0542321 0.167181
0.0591055 0
0.0556263 0.166667
0.0484136 0.167637
0.0589745 0.000243976
0.0607805 0
0.0590612 0
0.0609292 0
0.0590054 0
0.0592244 0.000168237
0.059108 0
0.0588991 0.00240174
0.0640913 0.000139709
0.0541067 0.167279
0.0481959 0.166667
0.0590881 0
0.0592671 0.00178694
0.0655517 0
0.0591524 0.000469843
0.0592051 0
0.0485067 0.166667
0.063891 0
0.0486736 0.166667
0.0485578 0.166667
0.0484566 0.166667
0.0495925 0.166667
0.0643773 0
0.0488916 0.166667
0.0591032 0
0.0592224 0
0.0494382 0.166667
0.0485454 0.166667
0.0642793 0
0.0643344 0
0.0594445 0
0.0488641 0.166667
0.064368 0
0.0588832 0.00513072
0.0640648 0
0.0482596 0.166667
0.0549855 0.169222
0.0593253 0
0.0589226 0
0.048921 0.166667
0.0594927 0
0.0597961 0.00130414
0.0640641 0.00252651
0.0486322 0.166667
0.0546404 0.166667
0.0484743 0.166667
0.0636005 0
0.0642498 0
0.0640992 0
0.0593961 0
0.0491535 0.166667
0.0593802 0
0.0592233 0.000319153
0.0592846 0
0.0594883 0
0.0646201 0
0.0482908 0.166667
0.0591541 0
0.064413 0
0.0592228 0
0.0483335 0.166667
0.0592643 0
0.0615829 0
0.0596183 0.00124164
0.0593251 0
0.0592358 0
0.0590581 0.000252561
0.0544574 0.166667
0.0643564 0
0.0591156 0
0.0592827 0
0.0482582 0.166667
0.058958 0
0.0588818 0
0.0495986 0.166667
0.0639754 0
0.0858153 0
0.0485127 0.166667
0.0594563 0
0.048452 0.166667
0.0495945 0.166667
0.0483682 0.166667
0.0484336 0.166667
0.0649647 0
0.0544256 0.166667
0.0482281 0.166667
0.0594671 0
0.0592465 0
0.0675937 0
0.0596204 0
0.059103 0
0.0551696 0.166667
0.0589819 0
0.0483704 0.166667
0.0593894 0
0.0481635 0.166667
0.0592257 0
0.0638946 0
0.059051 0.000652944
0.0590739 0
0.059884 0.00776676
0.0632458 0.167506
0.0481415 0.166667
0.0638244 0
0.0483426 0.166667
0.0592404 0
0.0589716 0.00112087
0.0589008 0
0.06424 0
0.0593875 0
0.0655797 0
0.0487113 0.166667
0.0545114 0.166667
0.0590164 0.00267604
0.0589298 0.00478633
0.0592436 0
0.0650404 0
0.0639201 0
0.0591023 0
0.0595006 0
0.0593351 0
0.0591052 0
0.0640296 0.00396395
0.0588868 0
0.0648328 0
0.0591033 0
0.0501416 0.166667
0.0644638 0.00159581
0.0588797 0.00220759
0.0600835 0
0.0486306 0.166667
0.063957 0
0.064206 0
0.0591582 0
0.0481684 0.166667
0.0641337 0
0.0544469 0.166667
0.0641339 0
0.0589662 0
0.0543521 0.166667
0.0485706 0.166667
0.0591679 0
0.0483169 0.166667
0.0482099 0.166685
0.0593873 0
0.0483778 0.166667
0.0589641 1.89538e-05
0.0605471 0
0.0593816 0
0.0645973 0
0.0592377 0.0029211
0.0645768 0
0.0641709 0
0.0643023 0
0.0488502 0.166667
0.0546511 0.166667
0.0642855 0
0.0489332 0.166667
0.0548668 0.166667
0.0589873 0
0.048977 0.166667
0.0591832 0.00133375
0.0481322 0.166667
0.0592525 0.000748076
0.0481332 0.166667
0.0593002 0
0.048126 0.166667
0.0590345 0.0018394
0.0593647 0
0.0639848 0
0.0645636 0
0.0483928 0.166667
0.0560199 0.166667
0.0498813 0.166667
0.0606357 0.0023156
0.0481238 0.167218
0.0641609 0
0.0639539 0
0.0597551 0.0002435
0.0593878 0
0.0594165 0
0.0483849 0.167057
0.0490517 0.166667
0.0644301 0.00327929
0.0590502 0
0.0550001 0.166667
0.0590309 0.000167436
0.0588906 3.59171e-05
0.059442 0
0.0592799 0
0.0547851 0.166667
0.0639867 0
0.0641143 0
0.0592905 0
0.0591974 0.00370879
0.0487835 0.166667
0.0545124 0.166667
0.0590198 0
0.0486285 0.166667
0.0482274 0.166667
0.0593764 0
0.059161 0
0.0590364 0.00181166
0.0482266 0.166667
0.0641062 0.000230708
0.059332 0
0.0588475 0
0.0599682 0.00102404
0.0484182 0.166667
0.0483657 0.166667
0.0641585 0
0.064845 0
0.0592348 0
0.0596265 0.00854444
0.0591201 0
0.0485171 0.166667
0.0640763 0
0.0588811 0.000124444
0.0542743 0.166667
0.0593304 0.000337756
0.0591319 0
0.0604936 0
0.0482382 0.166667
0.0641606 0
0.0591098 0.00127489
0.0589115 0.000219181
0.0639611 0
0.0587901 0.000306047
0.0486388 0.166667
0.0546096 0.166667
0.0594155 0.00341844
0.0593581 0
0.0591678 0
0.0590799 0
0.0596514 0
0.0545213 0.166667
0.0590493 0.000414528
0.0484783 0.168419
0.0488111 0.166667
0.0592211 0
0.0482375 0.166667
0.0548396 0.166667
0.0589065 0
0.0597036 0.000979102
0.0596423 0
0.0545673 0.166667
0.0485179 0.166667
0.0592296 4.33439e-05
0.0544786 0.166667
0.0639034 0
0.066382 0
0.059619 0
0.0588465 0
0.0488612 0.166667
0.0533347 0.166667
0.0589375 0.000836246
0.0639847 0
0.0591678 0
0.0482472 0.166667
0.0483207 0.166667
0.0591244 0
0.0591257 0
0.0592866 0
0.0591441 0.000601124
0.0639035 0
0.0591028 0
0.0640831 0
0.0639564 0.000148693
0.057413 0.166667
0.063873 0
0.0639361 0
0.0480234 0.166667
0.0480375 0.166667
0.0590277 0
0.0644278 2.13771e-05
0.0489193 0.166667
0.0647624 0
0.0642546 0
0.0599091 0
0.0640874 0
0.0639443 0.000329966
0.0541686 0.166872
0.0640433 0
0.0481851 0.166667
0.0597765 0
0.054392 0.166667
0.0481145 0.166667
0.0480668 0.166667
0.0591812 0
0.0643671 0
0.0486822 0.166667
0.0490149 0.166667
0.0641818 0.00171716
0.0588283 0.00208143
0.065936 0
0.0549192 0.166667
0.0550198 0.166667
0.0644749 0
0.0488146 0.166667
0.0483779 0.166667
0.0590167 0
0.0647813 0
0.0640349 0
0.0497999 0.166667
0.0589448 0.00256649
0.0591571 0
0.0480268 0.166667
0.0592013 0
0.0592089 0.00272678
0.0642919 0
0.0506829 0.166667
0.0483271 0.166667
0.0488201 0.166667
0.0589947 0
0.0495604 0.168298
0.0643567 0.170225
0.0638554 0
0.0480946 0.166667
0.0541618 0.166667
0.0589292 0
0.0644424 0
0.0597285 0
0.0596498 0.000442656
0.0506758 0.166667
0.0598465 0.000346816
0.048047 0.166667
0.0597002 0
0.0638676 0
0.0592806 0
0.0590188 0
0.0588374 0
0.0592031 0
0.0647535 0
0.0642211 0
0.0595116 0
0.0554429 0.166667
0.059147 0
0.0645232 0
0.0594951 0
0.0481397 0.166667
0.0640694 0
0.0653324 0
0.0485341 0.166667
0.059132 0.000420965
0.0641285 0.0007139
0.0639282 0
0.0589695 0.000815069
0.0591275 0
0.0643356 0
0.0491016 0.166667
0.0589343 0
0.0588885 0
0.0481513 0.166667
0.0483821 0.166667
0.0541959 0.166667
0.0487511 0.166667
0.0485092 0.166667
0.0642761 0
0.0590543 0
0.0590681 0
0.0488411 0.166667
0.0641998 0
0.0643163 0
0.0656941 0
0.0642458 0
0.0621488 0
0.0594713 0
0.0549931 0.167262
0.0644676 0
0.04851 0.166667
0.0496204 0.166667
0.054442 0.16697
0.0598721 0
0.0643768 0
0.0591385 0
0.0642623 0
0.0593798 0.00241684
0.0594141 0
0.0500808 0.166667
0.0542139 0.166667
0.0491908 0.168147
0.0591749 0.00026345
0.0641474 0
0.0595128 0
0.0590166 0
0.0485855 0.166667
0.0639893 0.00162421
0.0591895 0.000442656
0.0594137 0
0.0592919 0
0.0654205 0
0.0480693 0.166667
0.0592024 0.000833465
0.0641637 0
0.0486886 0.166667
0.0591397 0
0.0594142 0
0.0485086 0.167404
0.0644958 0
0.0593649 0.00179823
0.0589601 0.00601561
0.0591471 0
0.0482446 0.166667
0.0593226 0
0.0589179 0.00086816
0.0592815 0
0.0484269 0.166667
0.0596571 0.000543354
0.058981 0
0.0486944 0.166667
0.0593847 0
0.0482403 0.166667
0.0642193 0
0.0641371 0.000128506
0.0483863 0.166667
0.0486575 0.166667
0.0481489 0.166667
0.0592161 0
0.0591954 0
0.0484524 0.166667
0.0482492 0.166667
0.0591558 0
0.0491895 0.166667
0.0487477 0.166667
0.0594138 0.0017643
0.0593628 0
0.0592228 0.000353015
0.0647375 0
0.0487767 0.166667
0.0591574 0
0.0597465 0.00381791
0.0481938 0.166667
0.0593574 0.000378687
0.0597923 0
0.0542064 0.166667
0.0588612 0.00146162
0.0550968 0.166667
0.0483122 0.166667
0.0546939 0.166667
0.0591832 0.000210991
0.0597199 0
0.0591874 0
0.0485797 0.166667
0.059627 0
0.0590558 0.000379001
0.059307 0.000313598
0.0588153 0
0.0542425 0.166667
0.0483579 0.166667
0.0482445 0.166667
0.0594534 0
0.0551176 0.166667
0.059157 0
0.0487516 0.166667
0.0648618 0
0.0484446 0.166667
0.0589998 0.000699117
0.0642708 0
0.0641163 0
0.0591116 0
0.0589905 0
0.0638652 0
0.0484142 0.166667
0.0482026 0.166667
0.0593348 0
0.0590347 0
0.048479 0.166667
0.0491497 0.16809
0.0482329 0.166667
0.0589046 0
0.0641498 0
0.054149 0.166667
0.0590714 0.00424719
0.0480262 0.166667
0.0602532 0.000653501
0.0590439 0.000505122
0.0546568 0.166667
0.0595119 0
0.0645706 0
0.0647422 0
0.0593157 0
0.0594029 0
0.064177 0
0.0589605 0
0.0591546 0.000171818
0.0594955 0
0.0589787 0
0.0480323 0.166667
0.0480668 0.166667
0.0640127 0
0.0591712 0
0.0590037 0
0.0593871 0.00332633
0.0590378 0
0.0483889 0.166667
0.0590732 0
0.054639 0.166667
0.0488243 0.166667
0.0498034 0.166667
0.0589501 0.00103037
0.0652331 0
0.0550128 0.166667
0.0594306 0.0065182
0.0641565 0
0.0642671 0
0.0588027 0.000202931
0.0482041 0.166667
0.0588863 1.82723e-05
0.0593379 0
0.058923 0
0.0590964 0.000162795
0.0589853 0
0.0592922 0
0.0549227 0.166667
0.05509 0.167087
0.0593181 0.00058237
0.0494863 0.166667
0.0590155 0
0.0592088 0
0.0724572 0


==> anc/distrib/0.07.txt <==
0.0482709 0.166667
0.0654602 0
0.0487605 0.166667
0.0495342 0.166667
0.0593891 0
0.0482403 0.166667
0.0647425 0
0.0543896 0.166667
0.0589258 2.76518e-05
0.05978 0
0.0481313 0.166667
0.0640958 0
0.0640798 0
0.0482814 0.166667
0.0590266 0
0.0596429 0
0.0593744 0.00153446
0.0484304 0.166667
0.0592293 0.00106132
0.0592016 0
0.0604625 0
0.049261 0.166667
0.0639139 0
0.0592479 0.00417851
0.0645548 0
0.0596933 0
0.0590067 0.00110363
0.0617197 0
0.0636778 0
0.0593155 0
0.0589528 0.000520862
0.0642922 0
0.0546035 0.166667
0.064273 0
0.0488501 0.166667
0.0640241 0
0.05907 0
0.0641469 0
0.0552031 0.166667
0.048788 0.166667
0.0592418 0
0.0593693 0
0.0595216 0
0.0589624 0.00034793
0.0588755 0
0.0641102 0
0.0638955 0
0.049191 0.166667
0.0590443 0
0.0483495 0.166667
0.0490529 0.166667
0.0597318 0
0.0483968 0.166667
0.0593763 0
0.0600202 0.000803147
0.0591247 0.00289018
0.0592151 0
0.0548875 0.166667
0.0640799 0.000244696
0.0597456 0
0.0593436 0
0.0592593 0
0.0492027 0.166667
0.0483002 0.166667
0.0588472 0
0.0648496 0
0.0484679 0.166667
0.0485682 0.166667
0.059188 0
0.0556712 0.166667
0.0550406 0.166972
0.0597229 0.00198856
0.0641319 0
0.059564 0
0.048455 0.166667
0.0589828 0
0.0547062 0.166667
0.0552002 0.166667
0.048611 0.166667
0.0593778 0
0.0595133 0
0.0596357 0
0.0592463 0
0.0598193 0.00114043
0.0640907 0
0.0488108 0.166667
0.0593111 0
0.0640766 0
0.0638743 0
0.0591787 0
0.059399 0
0.0502142 0.166667
0.0639059 0
0.0640751 0
0.06406 0
0.0591191 5.33185e-05
0.0589648 0
0.0481091 0.166667
0.0639353 0.000666613
0.0490073 0.166667
0.0640843 0.000250971
0.0480658 0.166667
0.0481857 0.166667
0.048168 0.166667
0.0591324 0
0.0589389 0
0.0485443 0.166667
0.0546776 0.166667
0.0589827 0
0.0595818 0.00102067
0.0480119 0.166667
0.0494524 0.166667
0.0544013 0.166667
0.0490291 0.166667
0.0594398 0
0.0638836 0
0.0483094 0.166667
0.0482265 0.166667
0.0589154 0
0.0589712 0.000262817
0.0549889 0.166667
0.0595868 0.00113066
0.0686598 0.166667
0.0548458 0.166667
0.05526 0.166667
0.0622224 0
0.0643888 0
0.0591701 0
0.0640261 0
0.0590463 0
0.0592303 0
0.0595045 2.35192e-05
0.0482081 0.166667
0.0641359 0
0.0642584 0
0.064026 0
0.0591067 0
0.0589095 0.000118332
0.0590498 0
0.0590453 0
0.0600952 0.0011961
0.0602102 0
0.0542767 0.166667
0.0489276 0.166667
0.0590215 0
0.0590389 0
0.0590869 0.000159977
0.0591866 0
0.0484731 0.166667
0.0594005 0.00161298
0.0588658 0
0.0643323 0
0.0484637 0.166667
0.0559321 0.166667
0.0591861 0
0.0590416 0
0.0545584 0.166667
0.0499629 0.166667
0.0590434 0
0.0646208 0
0.0484533 0.166667
0.0642373 0
0.0588471 0
0.0546644 0.166667
0.0641441 0
0.0590631 0.000118245
0.0485318 0.166667
0.0639853 0
0.0483069 0.166667
0.0597341 0.000937219
0.0639273 0
0.0639527 0
0.0543465 0.166925
0.0639872 0
0.0597748 0
0.0592893 0
0.0644826 0
0.0651327 0
0.0593081 0
0.0640161 0
0.0647415 0
0.0639025 0
0.0641723 0
0.0545713 0.166667
0.0692603 0
0.0590024 0.00112461
0.0601483 0.00313456
0.059023 2.57802e-05
0.0588365 1.87483e-05
0.048245 0.166667
0.0642181 0
0.0483843 0.166667
0.0543313 0.166667
0.0482759 0.167769
0.049331 0.166667
0.0590599 0
0.0596974 0
0.058895 0
0.0590453 0
0.0547639 0.166667
0.0638651 0
0.059392 0.00046253
0.0589959 0
0.0590207 0
0.063928 0
0.0657061 0
0.0646127 0
0.0482216 0.166667
0.0481978 0.166667
0.0543791 0.166667
0.0496826 0.166667
0.0486809 0.166667
0.0479747 0.166667
0.0489365 0.166667
0.0592494 0
0.0482032 0.166667
0.0593584 0
0.0591341 0
0.0590674 0.000483074
0.0592701 0.000719223
0.0482943 0.166667
0.0590104 0.000719542
0.0543884 0.166667
0.0596885 0
0.0594274 0
0.059177 0
0.0641225 0
0.0544205 0.166667
0.0590368 0
0.0492766 0.166667
0.058951 0.00019578
0.0484001 0.166667
0.04866 0.166667
0.0485182 0.166667
0.0642475 0
0.0594842 0
0.0592553 0
0.0481104 0.166667
0.0481552 0.166667
0.0590772 0
0.0482928 0.166667
0.0592781 0
0.0591716 1.92243e-05
0.0597825 0.00151085
0.0484911 0.166667
0.0589758 0
0.0656173 0
0.0643011 0
0.059077 0
0.064088 0
0.0647043 0
0.0611877 0
0.0485502 0.166667
0.0590106 0
0.0484925 0.166667
0.0480335 0.166667
0.0601596 0
0.0482172 0.167045
0.0590795 0
0.0641671 0
0.059447 0.000106805
0.0483121 0.166667
0.0652147 0
0.0597598 0
0.0549548 0.166667
0.0487355 0.166667
0.0597002 0.00216134
0.0641363 0
0.0495323 0.166667
0.0640174 0
0.0487163 0.166667
0.0482756 0.166667
0.0591923 0
0.0563338 0.166667
0.0639737 0
0.0589722 0
0.0595135 0
0.064293 0
0.04825 0.166667
0.0485886 0.166667
0.0643868 0
0.0592117 0
0.0648924 0
0.0479953 0.166667
0.0483378 0.166667
0.0496307 0.166667
0.0593537 0
0.0591179 0
0.064069 0
0.0589947 0
0.0592536 0
0.0487454 0.166667
0.048825 0.166667
0.0594025 0
0.04879 0.166667
0.0590099 0.000135257
0.0589759 0
0.0546538 0.166667
0.0592201 0.000185249
0.0639348 0
0.0483332 0.166667
0.059136 0
0.0679807 0
0.0655308 0
0.0553202 0.168036
0.0642663 0
0.0598371 0.000328538
0.048177 0.166667
0.0592628 0
0.0488331 0.166667
0.0593991 0
0.0595458 0
0.0632546 0.166667
0.0486798 0.166667
0.054588 0.166667
0.0590933 0
0.064189 0
0.0646821 0
0.0590922 0
0.0590249 0
0.0592115 0
0.0481741 0.166667
0.0590463 0
0.059336 0.00507965
0.0589882 0
0.0600794 0
0.0489068 0.166667
0.0639916 0
0.0484597 0.167464
0.0483551 0.166667
0.0589671 0.00022796
0.0484847 0.166667
0.0588655 0
0.0480066 0.166667
0.0593317 0
0.0589827 0.000986973
0.0593168 0
0.0481606 0.166667
0.0591518 0
0.0591472 0
0.0490369 0.166667
0.0482218 0.166667
0.0594396 0
0.0494038 0.166667
0.0594888 0
0.0590543 0
0.0554198 0.166667
0.0593018 0.000886232
0.0485946 0.166667
0.0595036 0
0.0589105 0.000570887
0.0589639 0.000152263
0.0655096 0
0.0592006 0
0.0661196 0
0.0595648 0
0.0483784 0.166667
0.0590114 0
0.0589334 0.000813321
0.0642209 0
0.0640048 0
0.0487249 0.166667
0.0600092 0.000830761
0.059271 0
0.0495947 0.166667
0.058959 0
0.0590906 0
0.0590176 0
0.0483287 0.166667
0.059321 0
0.0644276 0
0.0642107 0
0.0483632 0.166667
0.0589278 0.00136685
0.059088 0
0.0597931 0
0.0483018 0.166667
0.048683 0.166667
0.0487184 0.166667
0.0592455 0
0.0481342 0.166667
0.0487519 0.166667
0.0590129 0
0.0589262 0
0.0643784 0
0.0592476 0
0.0594579 0
0.0594268 0
0.0592492 0
0.0484254 0.166667
0.0638415 0
0.0644368 0
0.0642542 0
0.0599854 0
0.0590713 0
0.048408 0.166667
0.0593917 0.00222396
0.0482572 0.166896
0.0595772 0.00212703
0.0589393 0
0.0644648 0
0.0486316 0.166667
0.0591702 0
0.0642359 0
0.0644547 0
0.0639078 0
0.058762 0
0.0594728 0
0.0639605 0
0.0648235 0
0.0486644 0.166667
0.0645175 0
0.0590821 0
0.0589524 0
0.049381 0.166667
0.0644581 0
0.0642848 0
0.0590773 0
0.064113 0
0.063939 0
0.0600175 0
0.0482076 0.166667
0.0589666 0.000380223
0.0655258 0
0.0591354 0
0.0588624 0.00151983
0.0593764 0.00139339
0.0491174 0.166667
0.0592902 0
0.0543214 0.166667
0.0588525 0.000490582
0.0641759 0
0.0555989 0.16668
0.0485462 0.166667
0.0482317 0.166667
0.0561229 0.166667
0.0593967 0
0.0563725 0.166667
0.0493438 0.166667
0.064177 0
0.0595363 0
0.0483744 0.166667
0.0589161 0
0.0599102 0.00323728
0.059389 0
0.0640995 0
0.0591074 0
0.0590957 0
0.0644592 0
0.0590259 0
0.0639417 0
0.064212 0
0.0548245 0.166667
0.0482961 0.166667
0.0550062 0.166667
0.0639585 0
0.0482118 0.166667
0.0481001 0.166667
0.0480131 0.166667
0.0600484 0
0.0545168 0.166667
0.0483594 0.166667
0.0487165 0.166667
0.059132 0
0.0639235 0
0.0594977 0
0.0591025 0
0.0594399 0
0.0641416 0
0.0503387 0.166667
0.064135 0.00159573
0.0550776 0.166667
0.0486894 0.166667
0.0594413 0.000847578
0.0545085 0.166667
0.0590639 0
0.0493959 0.166667
0.0592134 0
0.0593602 0
0.0639677 0
0.0484907 0.166667
0.0551024 0.166667
0.0591946 0.00297212
0.0590745 0
0.06405 0
0.0481215 0.166667
0.0594492 0.00136391
0.0640998 0
0.0591169 0
0.0592173 0
0.0499303 0.166667
0.0546108 0.166667
0.0645093 0
0.0552175 0.166667
0.0618434 0
0.0593666 0
0.0643457 0
0.0591231 0
0.0484503 0.166667
0.0599627 0
0.048988 0.166667
0.0526553 0.183382
0.0600306 0.00376327
0.0591085 0.000425412
0.0549306 0.166667
0.0589682 0
0.0592349 0
0.0481512 0.166667
0.0592044 2.0106e-05
0.0639733 0
0.0480943 0.166667
0.0639174 0
0.0587896 0.0010085
0.0590379 0
0.0593629 0
0.0648524 0
0.0482866 0.166667
0.059726 0.000475203
0.0590109 0
0.0590399 0
0.0590676 0
0.059217 0
0.0492625 0.166667
0.0489612 0.166667
0.0592568 0
0.0480647 0.166667
0.0487091 0.166667
0.0589927 0
0.059355 0.00165164
0.0592318 0
0.0591331 0
0.0589582 0
0.0642888 0
0.0591575 0.000680207
0.0591558 0
0.0596698 0
0.065258 0
0.0641398 0
0.0632027 0.166667
0.0595215 0
0.0589177 0
0.0490465 0.166667
0.059814 0
0.0489713 0.166667
0.0498285 0.166667
0.0594719 0
0.0545622 0.166667
0.0642245 0
0.0593339 0
0.0671322 0.166869
0.0592518 0
0.0489686 0.166667
0.0483003 0.166667
0.0648342 0
0.0594645 0
0.0639968 0
0.0591468 0
0.0481718 0.166667
0.0594548 0.000327105
0.0640585 0
0.0639809 0
0.0493952 0.166667
0.0589356 0
0.0592124 0
0.0591663 0
0.0588965 1.24682e-05
0.0486041 0.166667
0.0484394 0.166667
0.0592607 0
0.0484683 0.166667
0.064484 0
0.0640766 0
0.0591556 0
0.0488138 0.166667
0.0661085 0
0.0639918 0
0.0597505 0
0.0641991 0
0.065368 0
0.0593606 0
0.0587736 0.000855589
0.0644454 0
0.0640045 0.000780736
0.0641228 0
0.0641216 0
0.0641567 0
0.0482192 0.166667
0.0593642 0
0.0591357 0
0.0640096 0
0.0479902 0.166667
0.0592154 2.85281e-05
0.0643044 0
0.0483149 0.166667
0.049723 0.166667
0.0591522 0
0.0497617 0.166667
0.0590911 0
0.0480573 0.166667
0.0589642 0
0.0485708 0.166667
0.048199 0.166667
0.0641586 0
0.0640366 0
0.0640078 0
0.0649987 0
0.0590621 0
0.0590479 0
0.0591497 0
0.0593723 0.00119753
0.055256 0.166829
0.0642714 0
0.0591498 0
0.0591882 0
0.0591288 0
0.064503 0
0.0596878 0
0.0596415 0
0.0639071 0
0.06437 0
0.0483575 0.166667
0.0618082 0
0.0591882 0
0.0645687 0
0.0651292 0
0.0590288 0
0.0588101 0.00112978
0.0648222 0.00113948
0.0588766 0
0.0595551 0.00625872
0.0646462 0
0.0640812 0
0.0645611 0
0.0595109 0.000266868
0.060118 0
0.0646614 0
0.0482591 0.166667
0.05922 0.000243901
0.0590098 0.000649363
0.0641777 0
0.0644225 0
0.0640364 0
0.0596922 3.7026e-05
0.0588924 7.82765e-05
0.0640283 0
0.064606 0
0.0650878 0
0.0645782 0
0.0591316 0
0.0483937 0.166667
0.0482737 0.166667
0.059468 0
0.059161 0.00324511
0.0601417 0
0.0593378 0.00167624
0.0481511 0.166667
0.0642598 0
0.0661839 0
0.0590199 0
0.058973 0.000365608
0.0644556 0
0.0493019 0.166667
0.0481561 0.166667
0.0549473 0.166667
0.0547028 0.166667
0.0597009 0
0.0595582 0.0011897
0.0589739 0
0.0593058 0
0.0484879 0.166667
0.0590075 0.00107542
0.0589144 0
0.0646115 0
0.0638534 0
0.0589417 0
0.0487184 0.166667
0.0641293 0
0.0642638 0
0.0590678 0
0.0589369 0
0.0591236 0
0.0654142 0
0.0487305 0.166667
0.0651939 0
0.0594041 0
0.0482172 0.166667
0.0483795 0.168116
0.0649486 0
0.0591297 0
0.0594034 3.9498e-05
0.0591671 0
0.0618272 0
0.0593529 5.44382e-05
0.0591847 0
0.064934 0
0.0589613 0.00112442
0.0592249 0
0.0594323 0
0.0638317 0
0.0545618 0.166667
0.0598312 0
0.0641197 0
0.0588999 7.93908e-05
0.0591999 0.000400383
0.05915 0
0.0640314 0
0.0480698 0.166667
0.0593863 0
0.0640147 0
0.0640682 0
0.0597121 0
0.0641821 0
0.0589759 0.000386076
0.0642975 0
0.06489 0
0.0642236 0
0.0638369 0
0.0640786 0
0.0639607 0
0.0641402 0
0.0589333 0.00099269
0.0642288 0.000119765
0.0590577 0
0.0647342 0.00125742
0.0604892 0.00235025
0.0640781 0
0.0483292 0.166667
0.0485969 0.166667
0.0550085 0.166667
0.048151 0.166667
0.0607772 0.00205858
0.0591742 0
0.0641355 0
0.0597561 0
0.0594504 0.00435705
0.0592846 0
0.0645039 0
0.0550453 0.166667
0.0589969 0
0.0640373 0
0.0642717 0
0.0550971 0.166667
0.0484462 0.166667
0.0642636 0
0.0642039 0
0.0482898 0.166667
0.0592551 0
0.0480075 0.166667
0.059315 0.000191285
0.0482729 0.166667
0.0593893 0
0.058851 0.000575777
0.064054 0
0.0593202 0
0.0594881 0.000966266
0.0590141 0
0.0593715 0
0.0644853 0.000753561
0.0546248 0.166667
0.0591888 0.000736743
0.0591347 0
0.0641399 0.00151705
0.0596847 0
0.0645135 0
0.0642568 0
0.0593911 0
0.0588544 0
0.0590765 0
0.0589777 0
0.0643038 0
0.0598952 0.00154371
0.0485569 0.166667
0.0639095 0
0.0641388 0
0.0642071 0
0.0592618 0.000176821
0.0588848 0
0.0492975 0.166667
0.0590213 0.00061726
0.0591946 0
0.0484089 0.166667
0.0591898 0.000805456
0.0642273 0
0.0641606 0
0.0652377 0.0048178
0.0588811 0
0.0592181 0
0.0592381 0
0.0590405 0
0.0590159 0
0.0591088 0
0.0591533 0
0.0642633 0
0.0652581 0
0.0641291 0
0.0590052 0
0.048313 0.166667
0.0590079 0
0.0482432 0.166667
0.0603852 0
0.0590977 0
0.0642419 0
0.0483387 0.166667
0.0639371 0
0.0590366 0
0.0592703 0
0.0544216 0.166667
0.0643453 0
0.0593211 0
0.0651883 0
0.05956 0
0.0590918 0.00119625
0.0590283 0
0.0640033 0
0.0592682 0.00058778
0.0638596 0
0.064493 0
0.0595586 0
0.0642138 0
0.0589212 0
0.0591854 0
0.0639427 0
0.059556 0.00258135
0.0591265 0.000157191
0.0593287 0
0.0598196 0
0.0590094 0
0.0649392 0
0.0591114 0
0.0549879 0.166667
0.0484886 0.166667
0.0590232 0
0.0481827 0.166667
0.0591853 0
0.0677547 0
0.0644479 0.000294444
0.0641281 0
0.0605865 0.000870854
0.0591017 0
0.0592522 0
0.0644286 0
0.0487714 0.166667
0.0638558 3.01995e-05
0.0642027 0
0.0487774 0.166667
0.0484993 0.166667
0.0593763 0
0.064873 0
0.059179 0
0.0482934 0.166667
0.0588514 0
0.0601918 0
0.0494393 0.166667
0.0595629 0
0.0647583 0
0.0657424 0
0.060443 0
0.0649999 0
0.0488964 0.166667
0.0489892 0.166667
0.0592302 0
0.0592791 0
0.0644504 0
0.0594676 0
0.0546114 0.166667
0.0485263 0.166667
0.0589143 0.00136002
0.0486467 0.166667
0.0627946 0.166667
0.0654064 0
0.0487546 0.166667
0.0651194 0
0.055342 0.166667
0.0592254 0
0.0593884 0
0.0480851 0.166667
0.0590953 0
0.0648535 0
0.0589969 0
0.0594522 0
0.0595523 0
0.0644704 0
0.0480089 0.166667
0.059682 0
0.0641559 0
0.0592909 0
0.0601152 0
0.0591239 0
0.0485101 0.166667
0.059104 0
0.0643455 0
0.0598764 0
0.04867 0.166667
0.0592019 0
0.0590897 0
0.0591162 0
0.0589165 0.000781375
0.0544881 0.166667
0.058937 0.000203364
0.0483243 0.166667
0.0588302 0
0.0592395 0.000846101
0.0642067 0
0.0650638 0
0.0591439 0
0.0491005 0.166667
0.059505 0
0.0489381 0.166667
0.0624203 0
0.059285 0
0.0481935 0.166667
0.0589302 0
0.0596843 0
0.0588917 0.000722084
0.059053 0
0.0640737 0
0.0480455 0.166667
0.0593485 0
0.0597778 0.000533417
0.0642527 0
0.0649795 0
0.0592854 0
0.0641574 0
0.0589843 0
0.0643851 0
0.0485138 0.166667
0.0732563 0
0.0592323 0.000255979
0.0640414 0
0.0640716 0.000116184
0.0591129 0.000331957
0.0639783 0
0.0484132 0.166667
0.059268 0
0.0591621 0
0.0639287 0
0.054635 0.166667
0.0651932 0
0.0604784 0.00100811
0.0590319 0
0.0480265 0.166667
0.0640631 0
0.0644589 0
0.0590876 0.00162315
0.0644317 0.166667
0.0599222 0
0.0592259 0
0.0641306 0
0.0590624 0.00075593
0.0496629 0.166667
0.0481347 0.166667
0.0610316 0
0.0591262 0
0.0546373 0.166667
0.0639452 0
0.0596905 0.00159398
0.0601087 0
0.0653537 0
0.0646654 0.000546729
0.0548004 0.166791
0.0739724 0
0.0485347 0.166667
0.0593122 0
0.0481262 0.166667
0.0647825 0
0.0609475 0
0.0590343 0
0.0590929 0
0.0589822 0
0.064183 0
0.0588805 0.000243976
0.0485561 0.166667
0.0541188 0.166667
0.0486859 0.166667
0.0638907 3.79834e-05
0.0640003 0.000486054
0.0548141 0.166667
0.0642093 0
0.0642881 0
0.0592985 0
0.0485473 0.166667
0.0500485 0.166667
0.0642846 0
0.0649283 0
0.0601233 0.00289523
0.0646663 0
0.0594052 0
0.0647484 0
0.0819326 0
0.0493294 0.166667
0.0589308 0
0.0592585 0
0.0590531 1.27116e-06
0.0589871 0.0017906
0.0642849 0
0.0589381 0
0.0486561 0.166667
0.0642287 0
0.0550691 0.16775
0.0484895 0.166667


==> anc/distrib/0.08.txt <==
0.0591241 0
0.0594659 0
0.0646042 0
0.0590636 0
0.0601665 0
0.0639955 0
0.0591473 0
0.0592298 0
0.0589412 0
0.0776721 0
0.0590102 0.00099678
0.0588463 0
0.064005 0
0.0596251 0
0.059012 0
0.0640639 0
0.0592325 0
0.0590149 0
0.0588645 0
0.0588872 0
0.0540804 0.166667
0.0647335 0
0.067964 0
0.0596142 0.00173283
0.0592382 0
0.06403 0
0.0643595 0
0.058899 0
0.0482573 0.166667
0.0649725 0
0.0552033 0.166667
0.0593043 0
0.059125 0
0.059272 0
0.0594702 0
0.064038 0
0.059116 0
0.0589977 0.000891522
0.0639764 0
0.0638653 0
0.0644336 0
0.0597028 0
0.0592366 0
0.063948 0
0.0595995 0
0.0613942 0
0.0589821 0
0.0544972 0.166667
0.0589433 0
0.0480593 0.166667
0.0592001 0
0.0591058 0
0.0638606 0
0.0649133 0
0.0641122 0
0.0595725 0
0.0648341 0
0.0482271 0.166667
0.0593333 0
0.0638898 0
0.0597557 0
0.0589021 0
0.0601701 0
0.0651925 0
0.0589469 0
0.0595857 0
0.0592481 0
0.059783 0.00328361
0.0483959 0.166667
0.0590409 0
0.0480991 0.166667
0.0527965 0.166667
0.0644691 0
0.0542247 0.166667
0.0591939 0.000161876
0.0638303 0
0.060024 0.00453412
0.0542077 0.167362
0.0646606 0
0.0640542 0
0.0642988 0
0.0491086 0.166667
0.0595192 0.000407734
0.0594791 0.000379244
0.0639819 0
0.0600067 0
0.0486282 0.166667
0.0641392 0.00111143
0.0500818 0.166667
0.0591713 0
0.0742008 0
0.059378 0
0.0590271 0
0.0592048 0
0.0647786 0
0.0487625 0.166667
0.0589639 0
0.0589594 0
0.056292 0.166667
0.0589187 0
0.0643895 0
0.0646977 0.000413257
0.0553963 0.166667
0.0592907 0
0.0480583 0.166667
0.0591154 0
0.0596258 0
0.0593767 0
0.0591374 0
0.0596672 0.00113765
0.0542942 0.166678
0.0591812 0
0.0605594 0
0.0599699 0
0.0597909 0
0.0646248 0
0.0593456 0
0.0665358 0.0138104
0.0639948 0
0.064327 0
0.0640192 0
0.0640806 0
0.0484262 0.166667
0.0641612 0
0.0644233 0
0.0481509 0.166667
0.0641436 0
0.0646422 0
0.0591023 0
0.0591423 0
0.059004 0
0.064075 0
0.0606011 0
0.059498 0
0.0640353 0
0.0644163 0
0.0547114 0.166667
0.0656028 0
0.0484638 0.166667
0.058933 0
0.048654 0.166667
0.064029 0
0.0591169 0
0.0489795 0.166667
0.0638503 0
0.0638915 0
0.0669414 0.166667
0.0642906 0
0.0484812 0.166667
0.0480959 0.166667
0.0641956 0
0.0591449 0.000623702
0.0488943 0.167272
0.059004 0
0.0650159 0
0.0640464 0
0.0591927 0
0.0597335 0
0.0589196 0
0.0641064 0
0.0589656 0.00183081
0.0642953 0
0.0588601 0
0.0591553 0.000262535
0.0592241 0.00149576
0.0775987 0
0.0672167 0.166667
0.0590457 0
0.0492968 0.166667
0.0486759 0.166667
0.0588761 0
0.0601153 0
0.0591797 0
0.0591529 0
0.0639186 0
0.0591672 0
0.048194 0.169493
0.0644519 0
0.0640481 0
0.0545657 0.166667
0.0593297 0.00113788
0.0642214 0
0.0591388 0
0.059071 0
0.0483132 0.166667
0.0640038 0
0.059122 0
0.0591007 0
0.0649852 0
0.0484879 0.166667
0.0589886 0.000988163
0.0549682 0.166667
0.0610958 0
0.0590667 0
0.0639471 0
0.060139 0
0.0593407 0.00350033
0.0598725 0.00136208
0.0597578 0
0.0590723 0
0.0639812 0
0.0640597 0.000174598
0.0643539 0
0.0640799 0
0.0643495 0
0.0640852 0
0.0509574 0.166667
0.0647039 0
0.0588456 0.000648011
0.0641091 0
0.0639989 0
0.0482534 0.166667
0.0592009 0
0.0597229 0.00240802
0.059121 0
0.0590332 0
0.0592017 0
0.0590866 0
0.0480628 0.166667
0.0485903 0.166667
0.0599832 0.000578005
0.0645658 8.07431e-05
0.0641417 0
0.0589547 0.000624335
0.0638501 0.000863546
0.0639585 0.000152664
0.0591363 0
0.0545926 0.166667
0.0604226 0
0.0642971 0
0.0484055 0.166667
0.0545492 0.166667
0.0593759 0
0.0644866 0
0.0595761 0
0.0642065 0
0.0591835 0.00022896
0.0589927 0
0.0641354 0
0.0588581 0
0.0590716 0
0.0489168 0.166667
0.0640276 0
0.0484804 0.166667
0.0640346 0
0.0591809 0.000161086
0.0482526 0.166667
0.0596672 0.000834298
0.0541936 0.166667
0.0548438 0.166667
0.0591732 0
0.0481949 0.166667
0.0487525 0.166667
0.0592308 0
0.0591695 0.000178812
0.0589267 0
0.0488985 0.166667
0.0594379 0
0.0490537 0.166667
0.0480962 0.166667
0.0589934 4.08394e-05
0.064261 0
0.05921 0.00210606
0.0642416 0
0.0481927 0.166667
0.0610312 0
0.0643512 0
0.0643393 0
0.0595831 0.00149918
0.0590703 0
0.0591432 0.00101498
0.0494428 0.166667
0.0482886 0.166667
0.059217 0
0.059325 0
0.0482017 0.166667
0.059011 0
0.0590961 0
0.0592497 0.000562665
0.0591039 0
0.0594219 0
0.0639509 0
0.0589453 0
0.0643319 0
0.0590435 0
0.0678714 0
0.0481837 0.166667
0.0589836 0
0.060158 0.00177224
0.0646537 0
0.0590769 0
0.0487445 0.166667
0.0642887 0
0.059243 0
0.0498867 0.166667
0.0601514 0.00080068
0.0641284 0
0.0592568 0
0.0592686 0
0.0596228 0
0.0641941 0
0.0486965 0.166903
0.0489751 0.166667
0.0640376 0
0.0486482 0.166667
0.0548302 0.166667
0.0484311 0.166667
0.0641317 0
0.0483478 0.166667
0.0490541 0.166667
0.0640533 0
0.0596533 0
0.0591885 0
0.0590722 0
0.0605157 0
0.0651109 0
0.0600912 0
0.0590705 0.00222221
0.0639054 0
0.0641435 0
0.0590495 0.000272191
0.0591677 0
0.0591376 0
0.0590978 0
0.0641086 0
0.0481514 0.166667
0.0588591 0
0.064541 0
0.0589494 0
0.0483276 0.166667
0.0638705 0
0.0596224 0.00126326
0.0484399 0.166667
0.0493598 0.166667
0.0589197 0
0.0590854 0
0.0601158 0
0.0541382 0.166667
0.0590557 0
0.059725 0.000798538
0.0604868 0
0.0603574 0
0.0648893 0
0.048172 0.166667
0.0641821 0
0.0643681 0.00270088
0.0545896 0.166667
0.0641075 0
0.059349 0
0.064676 0
0.0604182 0
0.0590877 0
0.0590338 0
0.0481767 0.166667
0.0484098 0.166667
0.0593908 0
0.0593326 0
0.0589038 7.16773e-05
0.064391 0
0.0595885 0.00159692
0.0641003 0
0.0599036 0
0.0591928 0.00134285
0.0589329 0
0.0642976 0
0.0498475 0.166667
0.0639781 0
0.0642631 0
0.0590929 0.000140342
0.0648278 0
0.0601068 0
0.0644154 0
0.059296 0
0.0605505 0
0.0659672 0
0.0775691 0
0.059597 4.60864e-05
0.0593454 0
0.0641035 0
0.0482271 0.166667
0.0549644 0.167312
0.05969 0
0.0592008 0.00149711
0.0645938 0
0.0591201 0
0.064078 0
0.0592441 0
0.0642023 0
0.0488187 0.166667
0.059146 0
0.0594083 0
0.0589552 0
0.0639233 0
0.0641944 0
0.0594693 0
0.0597238 0
0.0480937 0.166667
0.0659497 0
0.060043 0
0.0646703 0
0.0590646 0
0.065212 0
0.0591005 0
0.0639278 0
0.048464 0.166667
0.0594555 0
0.0590997 0
0.0646356 0
0.0483206 0.166667
0.064555 0
0.0591362 0
0.0643509 0
0.0482454 0.166667
0.059124 0
0.0640533 0
0.0644661 0
0.0490144 0.166667
0.0480549 0.166667
0.0484502 0.166667
0.059204 0
0.0589309 0
0.0598092 0
0.059521 0
0.0594848 0
0.0648497 0
0.0598102 0
0.048137 0.166667
0.0590533 0
0.065025 0
0.0593225 0
0.0641176 0
0.0639526 0
0.058973 0
0.0594062 0
0.0590308 0
0.0590375 0.000226012
0.0591328 0
0.0595944 0
0.0483412 0.166667
0.0592256 0
0.0481899 0.166667
0.0487239 0.166667
0.059038 0
0.0595281 0
0.0594599 0
0.0482407 0.166667
0.0483918 0.166667
0.0487128 0.166667
0.0589623 7.77193e-05
0.0485044 0.166667
0.0943544 0.166667
0.0640124 0
0.0598815 0
0.0541766 0.166667
0.0638989 0
0.0596274 0
0.0643757 0
0.05964 0.000944127
0.0595877 0
0.0591572 0.000556309
0.0644069 0.166667
0.0642195 0
0.0496957 0.166667
0.0592206 0
0.0593127 0
0.0593168 0
0.0493385 0.166667
0.0482591 0.166667
0.059514 0
0.048151 0.166667
0.0589731 0
0.0485411 0.166667
0.0542522 0.166667
0.0589925 0
0.0622109 0
0.0641278 0
0.0550682 0.166667
0.060453 0
0.0638785 0
0.0593307 0
0.058935 0
0.0641899 0
0.0590156 0
0.0638821 0
0.048211 0.166667
0.048625 0.166667
0.0591492 0
0.0595024 0.000880314
0.0589329 9.38496e-05
0.0486325 0.166667
0.0601256 0
0.0592378 0
0.0481761 0.166667
0.0594827 0
0.064257 0
0.0639936 0
0.0644071 0
0.064747 0
0.0491029 0.166667
0.048704 0.166667
0.0640268 0
0.0492301 0.166667
0.0481154 0.166667
0.0591665 0
0.0484757 0.166667
0.0594553 0
0.0506735 0.166667
0.0656181 0
0.0480261 0.166667
0.0598508 0
0.0589685 0
0.0591511 0
0.0639322 0
0.0644473 0
0.0643234 0
0.0593061 0
0.0594283 0
0.0593299 0
0.065558 0
0.0589508 0
0.0590642 0
0.0482794 0.166667
0.0542471 0.166667
0.0639384 0.00090392
0.0630269 0
0.0482662 0.166667
0.0590473 0
0.0592609 0
0.0483089 0.166667
0.0592563 0
0.0641203 0
0.0639125 0
0.0612757 0.00122451
0.0646235 0
0.0599954 0
0.0645727 0
0.0648077 0
0.0595139 0
0.0482273 0.166667
0.0590528 0
0.0483549 0.166667
0.0595566 0
0.0590115 0.00170739
0.0481552 0.166667
0.0588238 0.000164467
0.048369 0.166667
0.0591446 0
0.0640922 0
0.059218 0
0.060006 0.00163713
0.0593354 0
0.0640077 0
0.0639004 0
0.06398 0
0.0591116 0
0.0611406 0.00324848
0.0590941 0
0.0640197 0
0.0589193 2.18099e-05
0.0604371 0
0.0589667 0
0.0641168 0
0.0640161 0
0.0595099 0
0.0912526 0.000236907
0.059051 0
0.0590929 0
0.0480062 0.166667
0.0592359 1.02504e-05
0.064308 0
0.064011 0
0.0588923 0
0.0590603 0
0.0641998 0
0.0590749 0
0.0503908 0.166667
0.0594319 0
0.0594242 0
0.0588928 0
0.0481437 0.166667
0.0596676 0
0.0482567 0.166667
0.0640259 0
0.0481744 0.166667
0.0641874 0
0.0588575 0
0.0485998 0.166667
0.0596839 0
0.0590452 0
0.0589061 0
0.0485552 0.166667
0.0641072 0
0.064239 0
0.0646492 0
0.0483182 0.166667
0.0640131 0.000567511
0.0610805 0
0.0769952 0
0.0590293 0
0.0639592 0
0.0482113 0.166667
0.0590217 2.0582e-05
0.059067 0.000118883
0.0488322 0.166667
0.0640988 0
0.0483001 0.166667
0.0596381 0
0.0592094 0.000971546
0.0591343 0
0.0645339 0
0.0487718 0.166667
0.0641213 0
0.0592141 0
0.0589765 0.000869582
0.0641094 0
0.0596457 0
0.0603371 0
0.048254 0.166667
0.0590023 0
0.0589031 0
0.0645147 0
0.0591228 0
0.0590407 0
0.059056 0
0.0552638 0.166667
0.0588845 0.000313122
0.0591769 0
0.0599004 0.000313598
0.059448 0.000720337
0.0481064 0.167434
0.0640017 0
0.0642536 0
0.0592177 0
0.0595617 0
0.0643342 0
0.0590509 0
0.0659753 0
0.059197 0
0.0593225 0
0.0588235 0
0.0642855 0
0.0588722 0
0.0600075 0
0.0592325 0
0.0483112 0.166667
0.0480578 0.166667
0.0640825 0
0.0594735 0
0.0596895 0.00246524
0.0653712 0
0.0482357 0.166667
0.0590603 0
0.0594295 0
0.0644207 0
0.0590407 0
0.0595537 5.73699e-05
0.0590852 0
0.0489508 0.166667
0.0590454 0
0.0599807 0
0.0641567 0
0.054421 0.166667
0.0652655 0
0.0591769 0
0.0589724 0
0.0590986 0
0.0591541 0.000611136
0.064516 0
0.0601607 0
0.0645503 0
0.0653132 0
0.0655659 0
0.048993 0.166667
0.0639377 0.000271082
0.0639607 0
0.0590552 0.00197878
0.0480298 0.167227
0.0496992 0.166667
0.0551353 0.166667
0.0647368 0
0.0481088 0.166667
0.0642526 0
0.0483811 0.166667
0.0645697 0
0.0590693 0
0.048182 0.166667
0.048428 0.166667
0.0481839 0.166667
0.0591444 0
0.0644372 0
0.0591544 0.000434153
0.0591217 0
0.0650566 0
0.0595703 0
0.0590745 0
0.0589813 0
0.0545558 0.166667
0.0595206 0
0.0640787 0
0.0645768 0
0.0596633 0
0.0606435 0
0.0596285 0
0.0639499 0
0.0589587 0
0.0596277 0
0.0592053 0
0.0591835 0
0.0588857 9.25838e-05
0.0595204 0
0.0639373 0
0.0589546 2.53475e-05
0.0588872 3.60793e-05
0.0589139 0
0.059955 0
0.0641343 0
0.0591237 0
0.0590861 0
0.0738832 0
0.0484654 0.166667
0.0657388 0.00195415
0.0640509 1.10456e-05
0.0593404 0
0.064027 0.000365013
0.0504121 0.166667
0.060015 0
0.0640184 0
0.0590801 0
0.0590494 0
0.05902 0
0.0481201 0.166667
0.0593133 0.00018004
0.0589385 0
0.0479737 0.166667
0.0590933 0
0.0595312 0
0.0592483 0
0.0490908 0.166667
0.0590883 0
0.0495104 0.166667
0.0589962 0
0.0643691 0
0.0596459 0
0.0599752 0
0.0485281 0.166667
0.0643996 0
0.0483867 0.166667
0.0549029 0.166667
0.0592162 0
0.048869 0.166667
0.0642243 0
0.0639073 0
0.0592043 0
0.0590808 0
0.0643322 0
0.0491898 0.166667
0.0604156 0
0.0592845 0
0.0589991 7.4701e-06
0.0641144 0
0.0643723 0
0.0590544 0
0.0642149 0
0.0643068 0
0.060143 0
0.0588473 0
0.0493246 0.166667
0.0546723 0.166667
0.0640347 0
0.0591972 0
0.0591994 0
0.0544397 0.167513
0.0653687 0
0.0590591 0
0.0643631 0
0.0651623 0
0.0644047 0.00518791
0.0589529 0
0.0590341 0
0.0592055 0
0.0590755 0
0.0555806 0.167763
0.0598517 0
0.0641323 0
0.0589083 0
0.0591944 0
0.0643712 0
0.0604054 0
0.0597145 0.00389019
0.0642268 0.000134386
0.0485702 0.166667
0.0592441 0
0.0641408 0
0.0591911 0
0.0589699 0.00264342
0.0640379 0.000372164
0.0595784 0
0.0483229 0.166667
0.0591106 0
0.0608492 0.000142013
0.0551022 0.166667
0.0642475 0
0.0640911 0
0.0593062 0
0.059393 0
0.0596208 0
0.0496158 0.166667
0.0590796 0
0.054741 0.166667
0.0553675 0.166667
0.0644471 0
0.0656654 0
0.0590937 0.00114266
0.0590044 0
0.059235 0
0.0592406 0
0.0643325 0
0.0494434 0.166667
0.0590832 0
0.0547409 0.166667
0.0485585 0.166667
0.0641387 0
0.0644218 0
0.0483253 0.166667
0.0589289 0
0.0591352 0
0.0489644 0.166667
0.0545069 0.166667
0.0592172 0
0.0591264 0
0.0590544 0
0.0590327 0
0.0639715 0.00207964
0.0640587 0
0.0640407 0.000306042
0.0589057 0.000297625
0.0633935 0.166667
0.0481366 0.166667
0.0595739 0
0.0592649 0.000994362
0.0640888 0
0.0645085 0.00081463
0.0589539 0
0.0590902 0.00202758
0.0589225 0
0.0481979 0.166667
0.0594508 0
0.0591688 0
0.0488519 0.166667
0.0641904 0
0.0640516 0
0.063995 0
0.0500433 0.166667
0.0591244 0
0.0641231 0
0.0592271 0.00115239
0.064134 0
0.0488788 0.166667
0.0590875 0.000534688
0.0589507 0
0.0596631 0
0.0641819 0
0.0645615 0
0.0598303 0
0.0481091 0.166667
0.0589769 6.73878e-05
0.063905 0
0.0596977 0
0.061543 0
0.0592906 0
0.0589721 0
0.0602911 0
0.0485348 0.166667
0.0590139 0
0.0591074 0.000895655
0.0644189 0
0.0753187 0
0.0590806 0
0.0590047 0.000898359
0.0592237 0
0.0641761 0
0.0592956 0
0.0497143 0.166667
0.0607524 0
0.059458 0
0.0484009 0.166667
0.0643859 0
0.059078 0.00173759
0.0638996 0
0.0590603 0
0.0484204 0.166667
0.0590622 0
0.059327 0
0.0594324 5.95985e-05
0.0598767 8.49082e-05
0.0592619 0
0.0604611 0
0.0482859 0.166667
0.0483869 0.166667
0.065528 0
0.0593076 0
0.0588488 2.32055e-05
0.0484048 0.166667
0.0591918 0
0.0592305 0
0.0592307 0
0.0548644 0.166667
0.0481171 0.166667
0.0592334 0
0.0589487 0
0.0591231 0
0.0641571 0
0.0644117 0
0.0644303 0
0.059135 0
0.0604468 0
0.0590078 0
0.0638781 0
0.0606586 0
0.0589862 0
0.0605345 0
0.0591957 0
0.0482158 0.166667
0.0590141 0.000665375
0.059766 0
0.0485045 0.166667
0.0640763 0
0.0639264 0
0.0589331 0
0.059107 0
0.0640609 0
0.0598836 0.00115807
0.0603577 0
0.0592064 0
0.0591619 0
0.0522652 0.166667
0.0490863 0.166667
0.0594403 0
0.052691 0.166667
0.0518191 0.166667
0.0548793 0.168524
0.0480903 0.166667
0.0654781 0
0.0594823 0
0.0591408 0
0.059914 0.000715653
0.0652358 0
0.0595457 0
0.0482111 0.166667
0.0641433 0
0.0595003 0
0.064198 0
0.0592644 0.00332189
0.0590872 0
0.0480652 0.166667
0.0593603 0
0.0640978 0
0.0597788 0.00237862
0.0593248 0
0.059562 0
0.0480879 0.166667
0.0591351 0
0.0593214 0
0.0589778 7.73623e-05
0.0590782 0
0.0639741 0
0.0641068 0
0.06482 0
0.0642614 0
0.0590872 0
0.0592569 0
0.0644899 0
0.0594026 0
0.0590405 0
0.0480392 0.166667
0.0593834 0
0.0590071 0
0.0592981 0
0.0643282 0
0.0601257 0.000364131
0.0598806 0
0.0485835 0.166667
0.0483079 0.166667
0.0599361 0
0.059387 0
0.0639345 0
0.0616506 0
0.05908 0
0.0591826 0
0.059149 0
0.0590281 0.000105295
0.0484708 0.166667
0.0653481 0
0.0639366 0
0.0591048 0
0.0590302 0
0.0645512 0
0.0650666 0
0.0643257 0
0.048339 0.166667


==> anc/distrib/0.09.txt <==
0.0590896 0
0.0487899 0.166667
0.0593337 0.00198562
0.0646945 0
0.064168 0
0.058904 0.000137004
0.0594305 0
0.0647773 0
0.0640363 0
0.0647494 0
0.0639775 0
0.0602142 0
0.0549075 0.166667
0.0643689 0
0.0632117 0.166667
0.0593453 0
0.0592781 0.0012089
0.064343 0
0.0589655 0
0.0589669 0
0.0589016 0.00116221
0.0544661 0.166667
0.0641449 0
0.0593804 0
0.0589121 0
0.0589337 0
0.0590383 0
0.0595792 0.00024799
0.0602494 0
0.0640282 0
0.0595187 0
0.0649998 0
0.0595318 0
0.0639414 0
0.0640092 0
0.0638543 0
0.0554948 0.166667
0.0642522 0
0.0644271 0
0.0659788 0
0.0590606 8.97981e-05
0.0595372 0
0.0594612 0
0.0588963 0
0.0589957 0
0.0638766 0
0.0649616 0
0.0591242 0.000653496
0.0783142 0
0.0544633 0.166667
0.073673 0
0.0606132 0
0.0596004 0
0.0639653 0
0.0481898 0.166667
0.0593155 0
0.0640964 0
0.0590939 0
0.0481412 0.166667
0.0590872 0
0.0591535 0
0.0547996 0.169166
0.0592286 0
0.0591429 0
0.0483379 0.166667
0.048492 0.166667
0.0596597 0
0.0606131 0
0.0591699 0
0.0639571 0
0.0482974 0.17019
0.0640066 0
0.0591144 0.000481716
0.0672925 0
0.0646306 0
0.0589162 0
0.0720701 0
0.0594452 0
0.0592455 0
0.0595889 0
0.0590124 0
0.0587816 0
0.0595036 0
0.0483492 0.166667
0.0602737 0
0.0590983 0
0.0643998 0
0.0590057 0
0.0641671 0
0.0594964 0.000822382
0.059124 0
0.058985 0
0.0490236 0.166667
0.06525 0
0.0603861 0
0.0641868 0
0.0592214 4.49721e-05
0.0588929 0.00106184
0.0593361 0
0.0590884 0
0.0588906 0
0.0639398 0
0.0591085 0
0.0644328 0
0.0591953 0
0.0589682 0
0.0645218 0
0.0590412 0.00146707
0.0644269 0
0.0647209 0
0.0592073 0
0.06447 0
0.0590392 0
0.0598744 0.00053755
0.0592104 0
0.0591699 0.000129063
0.0599427 0
0.0594967 0
0.0487867 0.166667
0.0627529 0.166667
0.0595811 0
0.059099 0
0.0647579 0
0.0591343 0
0.0593607 0
0.0591138 0
0.064221 0
0.0593002 0
0.0596828 0
0.0591362 0
0.0490217 0.166667
0.0640261 0
0.0641485 0
0.0593538 6.0556e-05
0.0591739 0
0.0592613 0
0.0643383 0
0.0594638 0
0.0591611 0
0.0640806 0
0.0592126 0
0.0592407 0
0.0589645 0
0.0640811 0
0.0642215 0
0.0641754 0
0.0641716 0
0.0639191 0
0.0591652 0.000432487
0.0598237 0
0.048323 0.166667
0.0491726 0.166667
0.0589489 0.00037701
0.0589328 0
0.0590483 0
0.0587589 0.00077748
0.0644417 0
0.0588957 0
0.0641841 0
0.0480828 0.166667
0.0608754 0
0.0592943 0
0.048397 0.166667
0.0590183 0
0.0590822 0
0.0591082 0
0.0645984 0
0.0593779 0
0.05883 0.000721609
0.06399 0.000215843
0.0649937 0
0.0590111 0
0.0594558 0
0.0590113 0
0.0640877 0
0.0640723 0
0.0592577 0
0.0590431 0
0.0591639 0
0.0589121 0
0.0593374 0.000174203
0.0639853 0.000876744
0.0596181 0
0.0483382 0.166837
0.0482101 0.166667
0.0484212 0.166667
0.059339 0.000294201
0.0645548 0
0.0589119 0
0.0643976 0
0.0595882 5.95012e-06
0.0592682 0
0.0605111 0
0.0597951 0.000537988
0.068641 0.166667
0.0494003 0.166667
0.0647861 0
0.0593565 0
0.0593694 0
0.0598347 0
0.0603395 0
0.0641966 0
0.0603795 0
0.059232 4.00497e-05
0.0589834 1.77205e-05
0.0668869 0
0.0653392 0
0.0595229 0.00209934
0.0591742 0.00435196
0.0641086 0
0.064523 0
0.0612802 0
0.0656539 0
0.0645139 0
0.0546364 0.166709
0.0644183 0
0.0589672 0.000896212
0.0649042 0
0.0595354 0.00262308
0.0644016 0
0.0590577 0
0.0590608 0.000157197
0.0484447 0.166667
0.0638973 0
0.0590928 0
0.0651633 0
0.0598289 0
0.0592549 0.000498771
0.0646047 0
0.0591224 0
0.0594709 0
0.064083 0
0.064083 0
0.0593133 0
0.059301 0
0.0596746 0.00157865
0.0590663 0
0.0589222 0
0.0498492 0.166935
0.059241 0
0.0484032 0.166667
0.0608657 0
0.0651531 0
0.0642433 0
0.0481981 0.166667
0.0621688 0
0.0641567 0
0.0492505 0.166667
0.059062 0
0.0563055 0.166667
0.0633376 0.166667
0.0655159 0
0.0592879 0.00208973
0.0942345 0
0.059337 0
0.0640485 0
0.0659636 0
0.0593754 0
0.0590869 0
0.0638742 0
0.0592838 0
0.0592105 0.000574668
0.0541974 0.166667
0.0640051 0
0.063135 0.166905
0.064459 0
0.0639503 0
0.0640125 0
0.059361 0
0.0590359 0.00048613
0.0591167 0
0.0590879 0
0.0642398 0
0.059057 0
0.0650205 0
0.0594495 0
0.0639963 0
0.05445 0.166667
0.0543043 0.167793
0.0592721 0
0.0593234 0
0.0590527 0
0.0590801 0
0.0640077 0
0.0589445 0
0.0591552 0
0.0483496 0.166667
0.0588742 0
0.0562974 0.166667
0.0642415 0
0.0644143 0
0.0764972 0
0.0482788 0.166667
0.0594894 0
0.0590525 0.000407215
0.054285 0.166667
0.0647264 0
0.0592 0
0.048476 0.166667
0.0589606 0
0.0486564 0.166667
0.0640088 0
0.0647444 0
0.0485884 0.166667
0.0640946 0
0.0601775 0
0.0592284 0.000269291
0.0643103 0
0.0605284 0.00193818
0.0598446 0.000931658
0.0589568 0
0.0592528 0
0.0594419 0
0.0594497 0
0.0591074 0
0.0594793 0
0.0592865 0
0.0644113 0
0.0641546 0
0.0593807 0
0.0481507 0.166667
0.0592088 0
0.0591755 0.00883713
0.0546676 0.166667
0.0484474 0.166667
0.0593598 0
0.0654005 0
0.0672345 0.166667
0.0608185 0
0.0600776 0
0.0542793 0.166667
0.0590529 0
0.0590315 0
0.0485528 0.166667
0.064911 0
0.0781533 0
0.0589071 0
0.0596416 0
0.0641999 0
0.0592766 0
0.0548299 0.166667
0.0672596 0
0.058949 0.000309065
0.0591853 0
0.0590793 0
0.06428 0
0.0643479 0
0.0590484 0.00164938
0.0642288 0.000109985
0.0590164 0.000235387
0.0588681 0.000307794
0.0590415 0
0.0590401 0
0.0501097 0.166667
0.0590024 0
0.0490749 0.166667
0.064653 0
0.0591445 0
0.0642179 0
0.0642533 0
0.0589127 0.00167918
0.0589671 0
0.0592768 0
0.0557393 0.166667
0.0641469 0
0.0597478 0
0.0485328 0.166667
0.0592435 0
0.0592344 0
0.0484924 0.166667
0.0589831 0.000636176
0.0599799 0
0.0591646 0
0.0544354 0.166667
0.0597333 0
0.0596419 0
0.0639208 0
0.0595194 0
0.06425 0
0.0599701 0
0.0594524 0
0.0593835 0
0.0642983 0
0.059259 0
0.0593573 0
0.0486047 0.166667
0.0597942 0.000264948
0.0497916 0.166667
0.0488842 0.166667
0.059543 0.000523199
0.0641187 0.00011388
0.0593083 0
0.0591673 0
0.0589618 0
0.0593181 3.26932e-05
0.0591087 0
0.0639388 0
0.0641443 0
0.0641675 0
0.0646441 0
0.0594205 0
0.0591695 0
0.0646063 0
0.0640305 0
0.0592144 0
0.0639928 0
0.0643087 0
0.0482872 0.166667
0.0484344 0.166667
0.0591076 0
0.0644788 0
0.0551386 0.166667
0.0597767 0
0.059072 0
0.0646245 0.000540573
0.0598041 0
0.0643248 0
0.0596907 0
0.0591301 0
0.0592003 0.000559722
0.0590373 0
0.0641789 0
0.0590837 0
0.0592852 0.000369297
0.0590928 0
0.04899 0.166667
0.0643341 0
0.0593259 0
0.0594466 0
0.0596942 0
0.0590082 0
0.0596122 0.00136446
0.0593584 0
0.059481 0
0.059562 0
0.0590389 0
0.0484875 0.166667
0.0590964 0
0.0603731 0
0.0639316 0
0.0598411 0
0.0594305 0.00401857
0.0638942 0
0.0485916 0.166667
0.0546153 0.166667
0.0603235 0
0.0591477 0
0.048413 0.166667
0.0591459 0
0.0541913 0.166667
0.0484818 0.166667
0.0639311 0
0.0590393 0
0.0593315 0
0.0591063 0
0.0481918 0.166667
0.0640742 0
0.0498584 0.166667
0.0591182 0
0.059074 0.00113487
0.0639088 0
0.0559333 0.166667
0.0590657 0
0.0485017 0.166667
0.0639743 0
0.059151 0.000179921
0.0594753 0
0.0603463 0
0.0597184 0
0.0589692 0
0.0601544 0
0.0590105 0
0.0648806 0
0.0590926 0.00111317
0.0591921 0.000369383
0.0597816 0
0.0595415 0
0.0481088 0.166667
0.0543553 0.16672
0.0591779 0
0.0641464 0.00333456
0.0640266 0
0.0651775 0
0.0589251 0.00019848
0.0595444 0
0.0502995 0.166667
0.0639248 0
0.0485143 0.16774
0.058993 0
0.0596188 0
0.0592001 0
0.0766194 0.000526823
0.0589109 0
0.0551346 0.166667
0.0639045 0
0.0482164 0.166667
0.0593619 0
0.059067 0
0.0593935 0
0.0588631 0
0.0592592 0
0.0592153 0
0.0591692 0
0.0590442 0
0.0547315 0.167155
0.0639218 0
0.0590405 0
0.0483254 0.166667
0.059271 0
0.0644523 0
0.0489117 0.166667
0.0641954 0
0.0591477 0
0.0594088 0
0.0639853 0
0.0593147 0
0.0598072 0
0.0592011 0
0.0614897 0.00387009
0.0589852 0
0.0595545 0.000398544
0.0776189 0
0.0647713 0
0.0599976 0
0.0593809 0
0.0591483 0
0.0596056 0
0.0654343 0
0.0594078 0.000791025
0.0615203 0.00685198
0.0590281 0
0.0589653 0
0.059188 0.00147325
0.0593435 0
0.0642429 0
0.0593124 0
0.0479756 0.166667
0.0592411 0
0.0590056 0
0.0589936 0
0.0484077 0.166667
0.0640087 0
0.0483993 0.166667
0.0641082 0
0.0591669 0
0.0639827 0
0.0641711 0
0.0595287 0
0.0643364 0
0.0592042 0
0.0590168 0
0.059156 0
0.0593357 0.00048303
0.0593 0
0.0589368 0
0.0639988 0
0.055562 0.166667
0.0590743 0
0.0594105 0
0.0590832 0
0.0591215 0
0.0619085 0
0.0593981 0
0.0591777 0
0.0599482 0
0.0591867 5.83328e-05
0.0591163 0
0.0638592 0
0.0638587 0
0.0640369 0
0.0592109 0
0.0590685 0
0.058792 0
0.0482295 0.166667
0.0641107 0
0.0594695 0.000133115
0.0641137 0
0.0598867 0
0.0597962 0
0.0591649 0
0.0493345 0.166667
0.0639188 0
0.0589725 0
0.0640961 0
0.0641668 0
0.0593635 0
0.0594593 0
0.059227 0.00104073
0.0594214 0
0.0639399 0
0.058878 0
0.065082 0
0.0641781 0
0.0591135 0.000147341
0.0645847 0
0.0592278 0.00115449
0.0642225 0
0.0593462 0
0.0484996 0.166667
0.0590922 0
0.048221 0.166667
0.0593102 0.0034395
0.0591971 0.000275371
0.0491619 0.166667
0.0640744 0
0.0596366 0
0.0591216 0
0.0593702 0.000249061
0.0589688 0
0.0592532 0.00155981
0.0590241 0
0.05928 0
0.0639278 0
0.0736901 0
0.0642588 0
0.0589731 7.31918e-05
0.064291 0
0.0591588 0
0.0649316 0
0.0639555 0
0.0646291 0
0.0487812 0.166667
0.0590842 0.000670427
0.064119 0
0.0589214 0
0.0639358 0
0.0593797 0
0.0484643 0.166667
0.0641331 0
0.0589043 0
0.0480707 0.166667
0.0591 0
0.0644247 0
0.0595458 0.00271582
0.0598545 0
0.0644435 0
0.0590996 0
0.0639683 0
0.0641585 0
0.0594285 0
0.0590194 0.000488039
0.048728 0.166667
0.0596252 0
0.0594445 0
0.0589604 0
0.0591748 0
0.0739254 0.00190687
0.0590621 0
0.0548632 0.166667
0.0590925 0
0.0645152 0
0.0641233 0.000436701
0.0482574 0.166667
0.0593205 0
0.0590661 6.79449e-05
0.0593547 0.000637766
0.0642828 0
0.0591352 0
0.0644345 0
0.0591423 0
0.0647021 0
0.0483305 0.166667
0.0589969 0.000365575
0.059135 0
0.0591042 0
0.0651268 0
0.049403 0.166667
0.0638322 0
0.0481825 0.166667
0.0589334 0
0.059241 0
0.0486168 0.166667
0.0609161 0
0.0589698 0
0.0640711 0
0.0643118 0
0.0639461 0
0.0589029 0
0.0639817 0
0.0590038 0
0.0590229 0
0.0557382 0.166667
0.0639019 0
0.0640389 0
0.0480901 0.166667
0.0639786 0
0.0482451 0.166667
0.059639 0
0.0642621 0
0.0590691 0
0.0589312 0
0.0649745 0
0.0592236 0
0.0591785 0
0.0645946 0
0.0483203 0.166667
0.0597712 0
0.0595621 0
0.0642666 0
0.0595248 0
0.0602354 0
0.0591645 0.00150115
0.059212 0
0.0589863 0
0.0591525 0
0.0589584 0
0.0590299 0
0.0639576 0
0.0590334 0
0.064697 0
0.0640811 6.04748e-05
0.0641559 0
0.0646204 0
0.0639561 0
0.0589746 0
0.0592495 0.00054502
0.0590589 0.000575539
0.0485021 0.166667
0.0607883 0
0.0640804 0
0.0639468 0
0.0640223 0
0.0594851 0
0.0598193 0
0.0639394 0
0.059177 0
0.048678 0.166667
0.0594439 0
0.0642531 0
0.0595303 0
0.0595643 0
0.0640642 0
0.065097 0
0.0643352 0
0.0525219 0.166667
0.0650157 0
0.06088 0
0.059059 0.00126059
0.0589045 0
0.0590484 0.00118875
0.0641891 0
0.0643126 0
0.0592042 0
0.0642139 0.00314362
0.0592302 0
0.0594451 0
0.0602075 0
0.0595888 0
0.049116 0.166667
0.0591148 0
0.0591332 0
0.0590971 0
0.0486461 0.166667
0.0642043 0
0.0646044 0
0.0483246 0.166667
0.0593369 0
0.0641458 0
0.0653304 0
0.0642562 0
0.0589384 0
0.0595629 0
0.0744878 0.00356038
0.0641299 0
0.0595556 0
0.0595043 0
0.0640484 0
0.06089 0
0.0592548 0
0.0639869 0
0.0639281 0
0.0597302 0
0.0593737 2.43901e-05
0.0589368 0
0.0594347 0
0.0642773 0
0.048593 0.166667
0.0595063 0
0.0590375 0
0.0592066 0.000705321
0.0591367 0
0.0904663 0.00936332
0.0596594 0
0.0498962 0.166667
0.0590416 0
0.0593217 0
0.0589649 0
0.06509 0
0.0640755 0
0.0591487 0
0.0652885 0
0.0589175 0
0.0648372 0
0.0652609 0
0.0640204 0
0.064625 0
0.0641089 0
0.0602162 0
0.0642993 0
0.0481634 0.166667
0.0641447 0
0.0591275 0
0.0588832 0
0.0642198 0
0.0591211 0
0.059357 0
0.0487883 0.166667
0.0642582 0
0.058894 0
0.0483104 0.166667
0.0602972 0
0.0642786 0
0.0590368 0
0.0593652 0.0006593
0.0645441 0
0.0589245 0
0.0598064 0.000861247
0.0640376 0
0.059398 0
0.0643388 0
0.0597417 0.000291664
0.0594295 0.000263368
0.0639802 0
0.0589698 0
0.0639064 0
0.059112 0
0.0640506 0
0.0596553 0
0.059097 0
0.0589693 7.4701e-06
0.0642399 0
0.0590332 0
0.0648251 0
0.0592413 0
0.059276 0.000727256
0.0594025 0
0.0542841 0.166667
0.0543674 0.166667
0.0590359 0
0.0591167 0
0.0591012 0
0.0485324 0.166667
0.0765953 0
0.0487204 0.166667
0.0600093 0
0.0640834 0
0.0638649 0
0.0599194 0
0.0596551 0
0.0595805 0
0.0595652 0
0.0642248 0
0.0589227 0.00151789
0.0641272 0
0.0480516 0.166667
0.0589321 6.0556e-05
0.0643105 0
0.0485855 0.166667
0.0549864 0.166667
0.0649496 0
0.0591001 0
0.0594737 0
0.0592356 0.00029849
0.0589555 0
0.0590516 0
0.0481286 0.166667
0.059268 0
0.0480233 0.166667
0.0644988 0
0.0640084 0
0.0640604 0
0.0641196 0
0.0591082 0
0.0589984 0
0.0776604 0
0.0643595 0
0.0597249 0
0.0643716 0
0.0589386 2.57478e-05
0.0591428 0
0.0592887 0
0.0590348 0
0.0589955 0.000122383
0.0596138 0
0.0640238 0
0.0638634 0
0.0644 0
0.0642037 0
0.0588819 0
0.0592708 0.00110976
0.0590714 0
0.0486657 0.166667
0.0597528 0
0.0640764 0
0.0594242 0
0.059059 0
0.0488257 0.166667
0.0588765 0
0.0589295 0
0.0643534 0
0.0591173 0
0.0592343 0
0.0602888 0
0.059411 0.000164504
0.0652795 0
0.0549728 0.169501
0.0642795 0
0.0591819 0.000237772
0.0483195 0.166667
0.0642574 0
0.0591714 0
0.0597981 0
0.0597322 0.00144449
0.0486157 0.166667
0.0593938 0.000619688
0.0649011 0
0.0645517 0
0.064206 0
0.0600293 0
0.0488191 0.166667
0.0480128 0.166667
0.06038 0
0.0595735 0.000995552
0.0596184 0.0028363
0.059012 0
0.0595399 0
0.0497706 0.166667
0.0594785 0.00021957
0.0589275 0
0.064096 0
0.0485481 0.166667
0.0639303 0
0.0641428 0
0.0597464 0
0.0640881 0
0.0591775 0
0.0640591 0
0.0595913 0
0.0481578 0.166667
0.0640982 0
0.0592502 0
0.0484231 0.166667
0.0594614 0
0.0590154 0
0.0597856 0
0.0484977 0.166667
0.059094 0
0.058872 0
0.0644159 0
0.0593996 0
0.0645515 0
0.0595317 0
0.0643258 0
0.0642508 0
0.0590704 6.05505e-05
0.0597991 0
0.0591529 0.000236863
0.0595339 0
0.0485095 0.166667
0.0592373 0.000279623
0.0597685 0
0.0602421 0
0.048334 0.166667
0.0544807 0.166667
0.0590759 0
0.0640552 0
0.0591181 0
0.0594314 0
0.0644202 0
0.0594205 0
0.0588369 0
0.0638043 0
0.059057 0
0.0590481 0.000398631
0.0639105 0
0.0590887 0
0.0481214 0.166667
0.0592591 0.000260431
0.0589782 0
0.0641934 0
0.0645552 0
0.0641915 0
0.0590402 0
0.0590683 0
0.0595149 0
0.0642135 0
0.0591023 0.000192557
0.0600246 0
0.0640436 0
0.0645681 0
0.0590378 0
0.0590654 0
0.0590524 3.96494e-06
0.0590848 0.000829219
0.0641419 0
0.0589907 0
0.0607471 0.00157245
0.0598108 0
0.0483842 0.166667
0.0589529 0.000628787


==> anc/distrib/0.10.txt <==
0.0641054 0
0.0643263 0
0.0589317 0
0.0589735 0
0.0643336 0
0.0590089 0
0.0640276 0
0.0639645 0
0.0638645 0
0.0641951 0
0.0589895 0.000414047
0.0605825 0.000973223
0.064462 0
0.0593806 0.00113868
0.0591531 0.000952716
0.0638613 0
0.0630029 0
0.0645231 0
0.048584 0.166667
0.0641983 0
0.058982 0
0.0645772 0
0.0591164 0
0.0641234 0
0.0590889 0
0.0638703 0
0.0640217 0
0.0590687 0
0.0590038 0
0.064359 0
0.0642248 0
0.0592934 0
0.0643955 0
0.0641479 0
0.0589484 0
0.0641555 0
0.064316 0
0.059194 0
0.0597481 0
0.0595655 0
0.0503022 0.166667
0.063932 0
0.0640816 0
0.064016 0
0.0641848 0
0.0641518 0.000509341
0.0642878 0
0.0644204 0
0.0589871 0
0.0593793 0
0.0589994 0
0.0777997 0
0.0591976 0
0.0641565 0
0.0590412 0
0.0765365 0
0.0639732 0
0.0591774 0
0.0592585 0
0.0592172 0
0.0641647 0
0.0604284 0
0.0592115 0
0.0643274 0
0.0591966 0
0.0628275 0.166667
0.064084 0
0.0602073 0.00120242
0.0591389 0
0.0646028 0
0.0588621 0
0.0591106 0
0.0595056 0
0.0596921 0
0.058933 0
0.0487255 0.166667
0.0641383 0
0.0589798 0.000501865
0.064128 0
0.06487 0
0.0611836 0
0.0595594 0
0.0613151 0.0059444
0.0595632 0
0.0643343 0
0.0594927 0.00220926
0.0594262 0
0.0642745 0
0.0489864 0.166667
0.0489385 0.166667
0.059337 0
0.0589123 0
0.0593248 0
0.059434 0
0.0592937 0
0.0592581 0.000111018
0.0592231 0
0.0600292 0
0.0645533 0
0.0642653 0
0.0643421 0
0.0641991 0
0.064136 0
0.0590335 0
0.0643548 0
0.0481696 0.166667
0.0591798 0
0.0592079 0
0.0640373 0
0.0593412 0
0.0591378 0
0.0593434 0
0.0592001 0
0.0483116 0.166667
0.0644172 0
0.0642226 0
0.0783204 0
0.0592458 0
0.0641892 0
0.0639819 0
0.0482442 0.166667
0.0594502 0
0.0592293 0
0.0600938 0
0.0490864 0.167127
0.0594047 0
0.0590969 0
0.0640631 0
0.0647971 0
0.0598887 0.000607172
0.0592111 0.000431529
0.0648953 0
0.0482369 0.166667
0.0479963 0.166667
0.0592931 0
0.0587937 0
0.0590268 0
0.05961 0
0.0604119 0
0.0591098 0.00207686
0.0594718 0
0.0595127 0.00100565
0.0609425 0
0.0629162 0.166667
0.05897 0
0.0596376 0
0.0590984 0.00134738
0.0642183 0
0.0598606 0.00100017
0.0593467 0.00113085
0.0592498 1.15973e-05
0.0593237 0
0.0644664 0
0.0491717 0.166667
0.0589701 0
0.0591627 0
0.059316 0
0.059763 0
0.0641517 0.000909881
0.064335 0
0.0595559 6.35581e-06
0.059659 0
0.0597995 0
0.0590769 0
0.0776642 0
0.0590423 0
0.0488137 0.166667
0.0640424 0
0.049212 0.166667
0.0597393 0
0.0589296 0.000197728
0.0603967 0
0.0643758 0
0.0594358 0
0.0644172 0
0.0599478 0.000314269
0.0591358 0
0.0589652 0
0.0593807 0
0.0589613 0
0.0502454 0.174066
0.064148 0
0.0602579 0
0.0643199 0
0.0482374 0.166667
0.0485853 0.166667
0.0598344 0
0.0639759 0
0.0591825 0
0.0739062 0
0.0590529 2.61805e-06
0.0643189 0
0.0645263 0
0.0590207 0
0.0648364 0
0.063984 0
0.059426 0.000142489
0.0591528 0
0.0644354 0
0.0487968 0.166667
0.0596269 0
0.0596835 0
0.0590751 0
0.0640639 0
0.059617 0
0.063858 0.000822382
0.0592318 0
0.0593562 0
0.0675137 0
0.0555932 0.166667
0.059084 0
0.0592654 0
0.0547617 0.167036
0.0640623 0
0.0487769 0.166667
0.0589508 0
0.0595228 0
0.0592973 0
0.0640358 0
0.0592347 0
0.0493826 0.166667
0.0589935 0
0.0646902 0
0.0481931 0.167075
0.064497 0
0.0641027 0
0.0622932 0
0.0590207 0
0.0589946 0
0.0643249 0
0.0642169 0
0.0642924 0
0.0483017 0.166667
0.0602659 0
0.0594266 0
0.0645619 0
0.0639527 0
0.0482534 0.166667
0.0498057 0.166667
0.059144 0
0.0594408 0
0.059638 0
0.0641651 0
0.0592839 0
0.0642289 0
0.0483695 0.166667
0.0642281 0
0.0643448 0
0.0610892 0.00653417
0.0642486 0
0.0590337 0.000325039
0.0591254 0
0.0631123 0.166667
0.0604934 0
0.0642298 0
0.066108 0
0.0621735 0
0.0595265 0
0.0489518 0.166667
0.0590499 0
0.0643429 0
0.0590589 0
0.0594784 0
0.0601742 0.0014154
0.0601761 0
0.0740965 0
0.0640407 0
0.0643156 0
0.0600117 0
0.0660727 0
0.0593886 0
0.0601792 0
0.0593625 0
0.0643138 0
0.0649961 0
0.0643474 0.000529923
0.0591325 0
0.0641477 0
0.0642613 0
0.0641749 0
0.0590664 0
0.0593115 0
0.0589608 0
0.0663539 0
0.0593225 0
0.0596884 0
0.0625597 0
0.0590559 0
0.0593445 0
0.0642841 0
0.0640599 0
0.0593876 0
0.0608404 0
0.0593463 0
0.059643 0
0.0595287 0
0.0592439 0
0.0642627 0
0.0499892 0.166667
0.0543945 0.1671
0.0593869 0
0.0644889 0
0.0654809 0
0.0639068 0
0.0591145 0
0.0594626 0
0.0589414 0
0.0630054 0.166667
0.0639081 0
0.0641453 0
0.0597393 0
0.0642032 0
0.0641804 0
0.0640849 0
0.0544415 0.166667
0.0590477 0
0.0590608 0.0001082
0.0596417 0
0.0593839 0
0.0590394 2.68567e-05
0.0593562 0
0.0605048 0
0.0543603 0.166667
0.0588179 0
0.0589661 0.000187948
0.0642831 0
0.0592059 0
0.06407 0
0.0644799 0
0.059236 0
0.0644375 0
0.0638522 0
0.0639917 0
0.0499089 0.166667
0.0480744 0.166667
0.0640682 0
0.0590808 0
0.0594217 0
0.0647053 0
0.0591796 0
0.0908215 0
0.0590115 0
0.0592522 0
0.0639039 0
0.064336 0
0.0643049 0
0.064446 2.93233e-05
0.0596335 0
0.0547691 0.166667
0.0601033 0
0.0590352 0.000272986
0.0644218 0
0.0650795 0
0.0591709 0
0.0642122 0
0.060298 0
0.0644372 0
0.0638821 0
0.0647697 0
0.0645303 0
0.0644519 0
0.0649651 0
0.0593568 0
0.0588417 0
0.0591421 0.00242638
0.0643667 0
0.0593946 0.000123654
0.0590358 0
0.0593291 0
0.0642078 0
0.0591836 0
0.0639751 0
0.0479403 0.166667
0.0592271 0
0.0588515 0.000155926
0.0482075 0.166667
0.0641432 0
0.0638843 0
0.0593653 0
0.0591161 0
0.0605979 0
0.059949 0
0.0591609 0
0.059741 0
0.0591428 0
0.0553138 0.166667
0.0592284 0.000654729
0.0593288 0
0.0592201 0.000196132
0.0642957 0
0.0592028 0
0.0589644 0
0.0601996 0.000104581
0.0708164 0
0.0611062 0
0.0601941 0
0.065454 0
0.0655647 0
0.0593239 0
0.064059 0
0.0553061 0.166667
0.0592455 0
0.0599379 0
0.0598403 0
0.0647056 0
0.049861 0.166667
0.0491118 0.166667
0.0639925 0
0.0588469 0
0.065488 0
0.0637562 0
0.0593242 0.000370698
0.0596348 0
0.064408 0
0.0590081 0
0.0645342 0
0.0481325 0.166667
0.0593349 0
0.0641911 0
0.0594213 0
0.0590569 0
0.0597098 0
0.0543712 0.166667
0.0592038 0
0.059349 0
0.0587892 0
0.059231 0
0.0596297 0.000791457
0.0599025 0
0.063925 0
0.0638723 0
0.0602335 0.000700945
0.0510833 0.169157
0.0484671 0.166667
0.0602794 0
0.064163 0
0.0590231 0
0.0590579 0
0.0595678 0
0.0789213 0
0.0599146 0
0.0639575 0
0.0589311 0
0.0590567 0
0.062895 0.166667
0.0494337 0.166667
0.0593279 0
0.0611925 0.00186764
0.0589039 0.000376377
0.0643241 0
0.0589794 0
0.0597331 0
0.0543372 0.166667
0.0589522 0
0.0659024 0
0.0642589 0
0.0592066 0
0.0601153 0
0.0644141 0
0.058852 0
0.0591548 5.19662e-05
0.059362 0
0.0592071 0
0.0639474 0
0.0480698 0.166667
0.0636613 0
0.0592436 0
0.0641628 0
0.0641243 0
0.0590159 0
0.0641496 0
0.065801 0
0.0594364 0
0.0487406 0.166667
0.0596716 0
0.0612736 0
0.0547199 0.166667
0.0486478 0.166667
0.0594772 0
0.0591075 0.000605257
0.048191 0.166667
0.0639157 0
0.0599503 0.00126767
0.0590175 0.000103305
0.0589867 0
0.0592058 0
0.0605036 0
0.0651031 0
0.0604343 0
0.0595656 0
0.0641661 0
0.0640327 0
0.05921 0
0.0602089 0
0.0639365 0
0.0607014 0.000552809
0.0643763 0
0.0542055 0.166667
0.0590647 0.000612532
0.0591987 0
0.0590979 0
0.0642051 0
0.059413 0
0.0548409 0.166667
0.0591039 0
0.0597226 0
0.0638633 0
0.0644258 0
0.0589951 0
0.0589992 0
0.0650761 0
0.0599694 0
0.0589872 0
0.0651727 0.000499566
0.0649169 0
0.0548614 0.166667
0.0589208 0
0.0597763 0
0.0597218 0
0.0629105 0.00165848
0.06474 0
0.0601366 0
0.0593319 0
0.0593811 0
0.0488121 0.168305
0.0487715 0.166667
0.0590288 0
0.0641294 0
0.0591895 0.0003554
0.059018 0
0.0594443 0
0.0481496 0.166667
0.0590731 0
0.0669688 0
0.064486 0
0.0589069 0
0.0591255 0
0.0591673 0
0.064386 0
0.0651158 0
0.0591344 0
0.0590737 0
0.0701493 0
0.0643357 0
0.0640362 0
0.0641714 0
0.0641537 0
0.0644594 0
0.0592988 0.00050338
0.0590421 8.32854e-05
0.0640532 0
0.0595488 0
0.0653182 0.00086625
0.0591556 0
0.0647737 0
0.0589438 0
0.0594946 0.00038282
0.0640818 0
0.0594263 0
0.0641966 0
0.0589702 0.00128733
0.0590146 0.000567273
0.0590819 0.000338151
0.0590271 0
0.0592127 0
0.064013 0.000200032
0.0589872 0
0.0649031 0
0.048406 0.166667
0.0589354 0
0.0592727 0.000578043
0.0640425 0
0.059206 0
0.05879 8.1138e-05
0.0592214 0
0.0640805 0
0.0639611 0
0.0627573 0
0.0487893 0.166667
0.0591375 0
0.0590802 0
0.0775652 0
0.0590246 0
0.0601935 0
0.0639629 0
0.0643736 0
0.0492609 0.166667
0.0594006 0
0.063975 0
0.0553625 0.166667
0.0644868 0
0.0643043 0
0.0589058 0.000533574
0.0483125 0.166667
0.0600046 0.00308191
0.0593776 0
0.0639754 0.000629376
0.0490706 0.166667
0.0641454 0
0.0594923 0.000606533
0.0784003 0.000884452
0.0615918 0
0.0589439 0.000517757
0.0588099 0
0.0640139 0
0.0486337 0.166667
0.0482409 0.166667
0.0769202 0.000626958
0.0641101 0
0.0595401 0
0.0494036 0.166667
0.0593998 0
0.0590211 0
0.0590286 0
0.0591993 0.000108395
0.059301 0
0.0592334 0
0.0643413 0
0.0593028 0.000408486
0.0642643 0
0.0639642 0
0.0607504 0
0.0588143 0.00015195
0.0640106 0
0.0643056 0
0.0646632 0
0.059304 0
0.0644741 0
0.0640157 0
0.059292 0
0.0599252 0
0.0589687 0
0.0641263 0
0.0641648 0
0.0646464 0
0.0639645 0
0.0642493 0
0.0554273 0.166667
0.0589644 0
0.0593442 0
0.0638704 0
0.0590516 0
0.0587506 0
0.0592829 0
0.0590167 0
0.0641 0
0.0590178 0
0.0587752 0
0.0591745 0
0.0639594 2.45523e-05
0.0592022 0.000942066
0.0483663 0.166667
0.0601455 0
0.0591972 0.00070881
0.0592629 0
0.0642274 0
0.0640688 7.3987e-05
0.064279 0
0.0595335 0
0.0588685 0
0.0590967 0
0.0497351 0.166667
0.0643215 0
0.0641097 0
0.0659463 0
0.0593996 0.00077748
0.0591765 0
0.0592062 0
0.0642814 0
0.0641145 0
0.0591742 0
0.0593243 0
0.0589699 0.000366208
0.0589079 0
0.0598949 0.00164194
0.0644612 0
0.0642001 0
0.059181 0
0.0593554 0.000163076
0.0590117 0
0.0482991 0.166667
0.0589859 0
0.0641586 0
0.0590203 9.82581e-05
0.0548421 0.166667
0.0653943 0
0.0591799 0
0.0641295 0
0.0599103 0
0.0647009 0
0.0716859 0
0.0593463 0
0.0594302 0
0.065215 0
0.0589471 0
0.0643212 0
0.0640905 0
0.0592201 0
0.059076 0
0.0589629 0
0.0642034 0
0.0641444 0
0.0590282 0
0.0590775 0
0.0553375 0.166667
0.0589982 0.000124531
0.0589813 0
0.0591556 0
0.059141 0
0.0611858 0
0.0490342 0.166667
0.0592824 0
0.0546483 0.166667
0.048482 0.166667
0.0589651 0
0.0647936 0
0.0645276 0.00102702
0.0639908 0
0.0640513 0
0.0598858 0
0.0648877 0
0.0645744 0
0.0643836 0
0.0599219 0
0.0641723 0
0.0645067 0
0.0591781 0
0.0641507 0
0.0481559 0.166667
0.0592417 0
0.0640951 0
0.0592742 0
0.048086 0.166667
0.059669 0
0.0588688 0.000747043
0.0591468 0.000680834
0.0639064 0
0.0483534 0.166667
0.0643382 0.000809897
0.0588378 0
0.0605767 0
0.059849 0
0.0591496 0
0.0639982 0
0.0598466 0.000158776
0.0639969 0
0.0646354 0
0.0607972 0
0.0593567 0
0.0593714 0
0.0604907 0
0.0637016 0
0.0613161 0
0.0597841 0
0.0781136 0
0.0666747 0.00259355
0.0638364 0
0.0542977 0.166667
0.0641016 0
0.0590276 0.000396559
0.0639348 0
0.0604288 0
0.0589887 0.000693913
0.0599302 0
0.0644615 0
0.0596818 0
0.0594884 0
0.0592272 0
0.0589341 0
0.0591308 0
0.0639698 0
0.0592026 0
0.0590662 0
0.0593081 0
0.05899 0
0.0590089 0
0.0592613 0
0.0641188 0.000583279
0.0643924 0
0.0642549 0
0.059155 0
0.0590937 0
0.0587966 0.00026782
0.0599158 0
0.0750765 0
0.0644246 0
0.0641873 0
0.0588591 0
0.0640028 0
0.0592643 0.000127787
0.0589487 0
0.0590418 0
0.0587609 0
0.0485594 0.166667
0.0594624 0
0.0590145 0
0.0593661 0
0.0647949 0
0.0560531 0.166667
0.0590696 0
0.0590614 0
0.0601683 0
0.0656268 0
0.0594983 0
0.0647848 0
0.0596739 0
0.0641765 0
0.0650217 0
0.0484418 0.166667
0.0486053 0.167739
0.0597339 0
0.0640305 0
0.0593426 0
0.0642685 0.000101639
0.0643623 0
0.0600472 0
0.0591716 0
0.0590752 0
0.060023 0
0.0643384 0
0.0595501 0
0.0592852 0
0.0613643 0
0.0590374 0
0.0590107 0.000178774
0.0642866 0
0.0593098 0
0.0593937 0.000245448
0.0590082 0
0.0647646 0
0.0596842 0
0.064273 0
0.0592768 0
0.0591279 0
0.0596461 0
0.0649331 0
0.05911 0
0.0589435 0.000673202
0.064529 0
0.064321 0
0.0589649 0.000271709
0.0640909 0
0.0640448 0
0.0596319 0
0.0484329 0.166667
0.0603122 0.0027581
0.059136 0
0.0590585 0.000284589
0.05954 0
0.048152 0.166667
0.0594451 0
0.064519 0
0.0545503 0.166667
0.059838 0
0.0591894 0
0.0644161 0
0.0588925 0
0.0591977 0
0.0590452 0
0.0591347 0
0.0591506 0
0.0643588 0
0.0591889 0
0.0641368 0
0.0589811 0
0.0642358 0
0.0639479 0
0.049003 0.166667
0.0602143 0
0.0591778 0
0.0647646 0
0.0640263 0
0.0592185 0
0.0640447 0
0.059525 0
0.0593931 0
0.0483838 0.166667
0.0589336 0
0.0641933 0
0.0596759 0
0.0595318 0
0.0482002 0.166667
0.0643894 0
0.0597437 0
0.058965 0
0.0649914 0
0.0588244 0
0.0591642 0.000361443
0.0651297 0
0.0591245 0
0.0647076 0
0.0592846 0
0.0642625 0
0.0589423 0.000584994
0.0592743 0
0.064164 0
0.0592694 0
0.0604505 0
0.0642328 0.000189619
0.0642293 0
0.0589077 0
0.0480656 0.166667
0.0482154 0.166667
0.0592473 0
0.0640659 0
0.0592615 0.00103037
0.0483443 0.166667
0.0642926 0
0.0601382 0
0.0597621 0.000385519
0.0483744 0.166667
0.0590295 0
0.0480389 0.166667
0.0606668 0
0.0605384 0
0.0588181 0.000423302
0.0545024 0.166667
0.0590644 0.000149727
0.0643188 0
0.0598009 0
0.0542997 0.166667
0.0640522 0
0.0642855 0
0.063944 0
0.0590502 0
0.0882658 0
0.059205 0
0.0605839 0
0.064595 0
0.0603866 0
0.0590981 0.00050556
0.0620861 0
0.0588395 3.30502e-05
0.0483162 0.166667
0.0590282 0
0.0590772 0
0.0653222 0
0.0598993 0
0.0596396 0
0.0597281 0
0.0639912 0
0.0481292 0.167727
0.0480491 0.166667
0.0591311 0.000524995
0.0609932 0
0.0641358 0
0.0483216 0.166667
0.0595354 0
0.0646117 0
0.0618692 0
0.0590076 0
0.0591498 0
0.0593694 0
0.0594382 0
0.0646117 0
0.0590195 5.71752e-06
0.0486136 0.166667
0.0639289 0
0.0486432 0.166667
0.0641232 0
0.0643738 0
0.063999 0
0.0542534 0.166667
0.0593655 0
0.0593123 0.0004971
0.0641497 0
0.0591068 0.0003275
0.0482522 0.166667
0.0591893 0
0.0668909 0
0.0593911 0
0.0601984 0
0.0594563 0
0.0654101 0
0.0589428 0
0.0483628 0.166667
0.0598786 0
0.0641362 0
0.0494879 0.166667
0.0642612 0
0.0589659 0
0.0643516 0
0.0642739 0
0.0593439 0
0.0588871 0
0.0639315 0
0.0590298 9.87827e-05
0.0594054 0
0.0483955 0.166667
0.0590112 0
0.0486042 0.166667
0.0640189 0
0.0598426 0
0.0591591 0
0.0590462 0.000817611
0.0595364 0
0.0641879 0
0.0595593 0
0.0641484 0
0.0487823 0.166667


==> anc/distrib/0.11.txt <==
0.0647557 0
0.0597433 0.000889688
0.0596774 0
0.0644103 0
0.0647226 0
0.0594219 0
0.0595715 0
0.0590619 0
0.0590282 0.000420765
0.0591877 0.000539135
0.0639983 0
0.0593322 0
0.0593322 0
0.0595297 0
0.0593088 0
0.0640959 0
0.0490286 0.166667
0.0597886 0
0.0592176 0
0.0594837 0
0.0590419 0
0.073302 0
0.0591109 0.000368355
0.0587807 0
0.0591584 0
0.0615482 0
0.0486154 0.166667
0.0592803 0
0.0593215 0
0.0596833 0
0.0642852 0
0.063944 0
0.0590763 0
0.0594755 0
0.0594243 0
0.0597711 0
0.0593305 0.0051403
0.0593114 0.000127787
0.0639989 0
0.0592028 0
0.0590721 0
0.0590316 0
0.059191 0
0.0593187 0
0.0641965 0
0.0675282 0
0.058801 0
0.0589966 0
0.059007 0
0.0646037 0
0.0655072 0.00430123
0.0590595 0
0.06459 0
0.058992 0
0.0589818 0
0.0597602 0
0.0639356 0.000522215
0.0639948 0
0.0590024 0
0.0642976 0.000142484
0.0641132 0
0.0616736 0.00125646
0.0644295 0
0.0485908 0.166667
0.0590979 0
0.0545105 0.166667
0.0594245 0
0.064781 0
0.0489221 0.166667
0.0659856 0
0.0719961 0.006953
0.0642494 0
0.0595396 0.000164304
0.0640849 0
0.0488948 0.166667
0.048199 0.166667
0.0599789 0.0018289
0.0654778 0
0.0591815 0
0.0640573 0
0.0590657 0.000186634
0.0640138 0
0.0640395 0
0.060137 0
0.0590293 0
0.0605826 0
0.0648493 0
0.0609726 0
0.0597758 0
0.0639965 0
0.0589169 0
0.0591644 0
0.0612338 0.00197132
0.0639349 0
0.0593815 0
0.0593344 0
0.0643633 0.000566597
0.0598806 5.53902e-05
0.0486719 0.166667
0.0591669 0.00244458
0.0644219 0
0.0590786 0.000465629
0.0639943 0
0.0641781 0
0.0589499 0
0.0595095 0
0.063973 0
0.0592139 0
0.0645308 0
0.0603382 0
0.0658345 0
0.0644254 0.000447113
0.0588823 0
0.0596876 0
0.0787423 0
0.0591671 0
0.0592892 0
0.0642489 0
0.0642151 0
0.0765977 0
0.0646022 0
0.0598057 0
0.0594951 0
0.0612803 0
0.0548947 0.166667
0.0596032 0
0.0642156 0
0.0594713 0
0.0640496 0
0.0590976 0
0.0601059 0
0.0591647 0
0.0589657 0.000372802
0.0590881 0.000683625
0.0653916 0
0.0592084 0
0.0608833 0
0.065435 0
0.0592957 0
0.059048 8.28851e-05
0.0643359 0
0.0590918 0
0.059279 0
0.0641605 0
0.0642586 0
0.0594752 0
0.0588916 0
0.0589981 0
0.0641167 0
0.0641548 0
0.0592715 0
0.0626313 0.00712951
0.0593657 0.000224622
0.064852 0
0.0639146 0
0.0643671 0
0.0646452 0
0.0543516 0.166667
0.0639842 0
0.0591851 0
0.059296 0
0.0486304 0.166667
0.0596116 0.00597723
0.0597216 0
0.059249 0.00029782
0.0597487 0
0.0596147 0
0.0594248 0
0.0595966 0
0.0481969 0.166667
0.0631759 0
0.0596346 0
0.0594642 0
0.0638581 0
0.0642386 0
0.0590357 0
0.0590178 0
0.0647232 0
0.0591572 0
0.0593424 0.00112637
0.0650684 0
0.0646791 0
0.0641272 0
0.0593446 0
0.0626839 0
0.0641931 0
0.0591694 0
0.0641933 0
0.05909 0
0.0589243 0
0.0601019 0
0.0639066 0
0.0601998 0
0.0643038 0
0.059012 0
0.0591873 0
0.0644781 0
0.0592425 0
0.0590062 0
0.0592433 0
0.0588776 0
0.0639688 0
0.0589662 0
0.0593664 0
0.0638765 0
0.0594926 0
0.0591863 0
0.0598553 0
0.0642917 0
0.0596599 0
0.0589846 0
0.0640732 0
0.0598082 0
0.0484288 0.166667
0.0600322 0
0.0592633 0
0.063941 0
0.0641187 0
0.0593927 0
0.0639474 0
0.0543022 0.166667
0.0643743 0
0.0646587 0
0.0591936 0.000235278
0.0594383 0
0.0775977 0
0.0593948 0
0.0590836 0
0.0646092 0
0.059013 0.000716924
0.0641785 0
0.0593526 0
0.0765796 0.00110912
0.0593365 0.000622507
0.0592991 0
0.0685681 0
0.0591966 0
0.064155 0
0.059643 0.00234134
0.0743541 0
0.0675607 0
0.0591948 0
0.0596721 0
0.0741391 0
0.0647649 0
0.058947 0
0.0638418 1.93866e-05
0.0647191 0
0.0593484 0
0.0548962 0.166667
0.059268 0
0.048683 0.166667
0.0592167 0
0.0594803 0
0.0640915 0
0.0594792 0
0.0640074 0
0.0645426 0
0.0590493 0
0.0643597 0
0.0593405 0
0.0638084 0
0.0650233 0
0.0595118 0
0.06431 0
0.0646666 0
0.0643244 0
0.0591449 0
0.0642238 0
0.0647106 0
0.0590733 0
0.0642175 0
0.0613033 0
0.0590028 0
0.0590911 0
0.0593831 0
0.058993 0
0.0482149 0.166667
0.0603542 0
0.0594745 0
0.0650618 0
0.0639998 0
0.059201 7.59722e-05
0.0707175 0
0.0591245 0
0.0590884 0
0.0644956 0
0.059452 0
0.0593163 0
0.0648848 0
0.077513 0
0.0595321 0.00109752
0.0591381 0
0.0591199 0
0.0591205 2.39519e-05
0.0645089 0
0.0592545 0
0.0597419 0.000129215
0.0641738 0
0.0639278 0
0.058942 0
0.0590995 0
0.0640345 0
0.0641188 0
0.0643471 0
0.0485617 0.168891
0.0593924 0
0.0590945 0
0.0590816 0
0.0646315 0
0.0589795 0
0.0595092 0
0.0481738 0.166667
0.0592143 0
0.0643066 0
0.0593857 0
0.0640744 0
0.0591277 0.00064007
0.059543 0.000888899
0.0640779 0.00117047
0.06415 0.000183415
0.0590367 0.000318207
0.059558 0
0.0484712 0.166667
0.0588842 4.69681e-05
0.0593267 0
0.0593612 0
0.0640119 0
0.0588977 0.000996899
0.0641349 0
0.0643345 0
0.0640379 0
0.0642215 0
0.0594323 0
0.059155 0
0.0644886 0
0.058943 0
0.0590567 0
0.0639775 0
0.0591363 0
0.060244 0.000704764
0.059375 0
0.0486851 0.166667
0.061228 0
0.0591796 0
0.0595704 0
0.0649067 0
0.0590856 0
0.0547148 0.166667
0.0591818 0
0.0593679 0
0.0644538 0
0.0590222 0
0.0595733 0
0.0640897 0
0.0589827 0
0.0488041 0.166667
0.0602694 0.00132937
0.0643394 0
0.0644593 0
0.0645557 0
0.064618 0
0.0593261 0
0.0644441 0
0.0643543 0
0.0546042 0.166667
0.0590632 0
0.048349 0.166667
0.0594082 0.000426131
0.0593873 0
0.0486837 0.166667
0.0593265 0
0.0593328 0
0.0589919 0
0.0590985 0.000430583
0.0603591 0
0.058973 0
0.0594165 0
0.0592713 0
0.0641972 0
0.0549782 0.166667
0.0641764 0
0.0639818 0
0.0597468 0
0.0596672 0
0.0593868 0
0.0643491 0
0.0640894 0.00140675
0.0589612 0.000669399
0.0590594 0.00085441
0.0641333 0
0.0646722 0
0.0483987 0.166667
0.0596677 0.00114989
0.060822 0
0.0640006 0
0.0642889 0
0.059247 0
0.048372 0.166731
0.0649661 0
0.0646287 0
0.0481839 0.166667
0.0764672 0
0.0666563 0
0.0640119 0
0.0644483 0
0.0542534 0.166667
0.0557918 0.166667
0.0594677 0.000476274
0.0642846 0
0.0590586 0.000230627
0.0651148 0
0.0644542 0
0.0640668 0
0.059105 0
0.0641762 0
0.0593208 0
0.0655218 0
0.0591252 0
0.0643772 0
0.0651915 0
0.0642112 0
0.0590662 0.000877215
0.0640705 0
0.0597625 0
0.0618286 0
0.0660302 0
0.0641596 0
0.063964 0
0.063852 0
0.064297 0
0.0638969 0
0.05906 0
0.0589997 0
0.0639521 0
0.059227 0.000656363
0.0591057 0.000729398
0.0592941 0
0.0596284 0
0.0591989 0
0.0543119 0.166667
0.0737807 0
0.0589146 0
0.0482904 0.166667
0.0612337 0
0.0641908 0
0.0640832 0
0.0587605 0
0.0641733 0.000118808
0.0591325 0
0.0641061 0
0.0657158 0
0.0589792 9.83067e-05
0.0649943 0
0.0589437 0
0.0589571 1.49402e-05
0.0592455 0
0.0591541 0
0.059346 0
0.0596032 0
0.0590361 5.47519e-05
0.0589664 0.000175669
0.0591253 0.000503218
0.0601421 0
0.0643531 0
0.0589463 0
0.0591863 0
0.0591677 0
0.0640364 0
0.0591177 0
0.0589818 0.000807442
0.0643907 0
0.0646159 0
0.0590522 0
0.0594233 0
0.0650672 0.00272075
0.0593035 0
0.0605714 0
0.0589076 0
0.0589156 0.000765953
0.0642189 0
0.0640665 0
0.059166 0.00011626
0.0589933 0.00130001
0.0593575 0
0.0593885 0
0.0594188 0
0.060841 0
0.0592663 0
0.064118 0
0.0640303 0
0.0609324 0
0.0589566 0
0.0588651 0
0.0593131 0
0.0589209 0
0.0597702 0
0.0482199 0.166667
0.0592694 0
0.0593319 0
0.0592749 0
0.0640553 0
0.0642118 0
0.0592827 0
0.0591377 0
0.0593092 0
0.0641399 0
0.0640818 0
0.0648188 0
0.0640313 0
0.0594048 0
0.049317 0.166667
0.065429 0
0.058962 0
0.0591771 7.34244e-05
0.0642882 0
0.0640697 0
0.0591138 0
0.0642608 0
0.0648975 0
0.0640728 0
0.0591837 0
0.0596433 0
0.0593291 0
0.0639475 0
0.0591176 0
0.0590714 0
0.0643724 0
0.0589342 0
0.0592442 0
0.0592845 0
0.0593204 0.000287293
0.0680998 0
0.0650992 0
0.0591039 0
0.0591676 0
0.0588347 0
0.0591404 0
0.0628982 0.166667
0.0640923 0
0.0641867 0
0.0598149 0
0.0639482 0
0.0609206 0
0.0643199 0
0.0592814 0
0.0641463 0
0.0489018 0.166667
0.0593071 0
0.0596621 0
0.0599461 0
0.0652405 0
0.0597358 0
0.0485969 0.166805
0.0776487 0
0.059109 0
0.0588936 0
0.064212 0
0.0598488 0
0.0594781 0
0.0594 0.000544706
0.0655331 0.00186347
0.059245 0.000386076
0.064643 0
0.0640367 0
0.0639217 0
0.0642156 0
0.0548742 0.166667
0.0598671 0
0.0598609 0
0.0595235 0
0.0592999 0.000213701
0.0591422 0
0.059263 0
0.0590526 0
0.0591002 0
0.0642314 0
0.0644769 0
0.0641992 0
0.0639704 0
0.0645213 0
0.0593229 0
0.0648986 0
0.0641259 0
0.0598548 0
0.064135 0.000364461
0.0590009 0
0.0591152 0
0.0638433 0
0.0605867 0
0.0595816 0
0.0589238 0
0.0643082 0
0.0638777 2.35192e-05
0.06084 0
0.0642937 0
0.059255 0
0.0642312 0
0.0593594 1.72445e-05
0.0646162 0
0.0640081 0
0.0589423 0
0.0642261 0
0.0639818 0
0.0639935 0
0.0591976 0
0.0591504 0
0.0593965 0
0.0642494 0
0.0639701 6.30983e-05
0.0594468 0
0.059316 0
0.0590584 0
0.0592682 0
0.0650389 0
0.0641504 0.000353177
0.0640599 0
0.0652102 0
0.0590407 0
0.0639852 0
0.0590805 0.000634028
0.0480882 0.166865
0.0650628 0
0.058985 0
0.0605475 0
0.0588549 0.000325039
0.0644296 0
0.0643592 0
0.059157 0
0.0602907 0
0.0639579 0
0.0591909 0
0.0646727 0
0.0660065 0
0.0640864 0
0.0594507 0
0.0591864 0
0.0588879 0
0.0593749 0
0.0590296 0.000390441
0.058922 0.000336322
0.064077 0
0.0645892 0
0.0590612 0
0.0638145 0
0.0592322 0
0.0593684 0
0.0598787 0
0.06422 0
0.0593622 0
0.0641021 0
0.0719338 0
0.0640509 0
0.0640188 0
0.0643943 0
0.0602321 0
0.0590237 0
0.0641014 0
0.0483403 0.166667
0.0641619 0
0.0596983 0
0.063922 0
0.0642029 0
0.0590598 0
0.0592552 0
0.0591367 0.000234321
0.0592892 0
0.0590923 0.00162108
0.0644986 0
0.0663185 0
0.0594611 0
0.0593718 0
0.064248 0
0.0590163 0
0.0589234 0.000390046
0.0612823 0
0.0595196 0
0.0643127 0
0.0640009 8.1376e-05
0.0590283 0
0.0642256 0
0.0640655 0
0.0590433 5.22096e-05
0.0545783 0.166667
0.0541807 0.166667
0.0590232 0
0.0485857 0.166667
0.0590166 0
0.064168 0
0.0640992 0
0.0640935 0
0.0593765 0
0.0644522 0
0.0597111 5.93659e-05
0.0591587 0
0.0647913 0
0.0588581 0
0.059428 0
0.0590089 0
0.0591113 0
0.0592825 0
0.0590686 0.000828343
0.0481771 0.166667
0.0597938 0
0.0644284 0
0.0639448 0
0.0592988 0
0.059973 0
0.0590329 0
0.0775102 0
0.0590436 0
0.0642455 0
0.0810502 0.000904001
0.059507 0
0.0649953 0
0.0644993 0
0.0590311 0
0.0592607 0.00102122
0.059713 0
0.063976 0
0.0610118 0
0.0647164 0
0.0657905 0
0.0638977 0
0.0639012 0.000205674
0.0590202 0.000702341
0.0639754 0
0.0666504 0
0.064145 0
0.0590361 0
0.0642605 0
0.0592937 0.000136885
0.0594497 0.000399907
0.0593504 0
0.0600511 0
0.0592894 0
0.0590995 0
0.0594011 0
0.0591356 0
0.0591004 0
0.0593225 0
0.0641418 0
0.0591068 0
0.0590351 0
0.0640755 0
0.0590446 0
0.0591421 0
0.0640763 0
0.064185 0
0.0640973 0
0.0598333 0.00373268
0.0587934 0
0.0590214 0.000561307
0.0640384 0
0.0642831 0
0.0646812 0
0.0773029 0
0.0481387 0.166667
0.0641784 0
0.0645072 0
0.0641799 0
0.0590305 0.000355714
0.0588835 0
0.06417 0
0.0607947 0
0.0591226 0
0.0601237 0
0.064465 0.00104165
0.0590589 0
0.0590144 0
0.0639645 4.72818e-05
0.0592453 0
0.0642069 0
0.0590719 0
0.0599596 0
0.0590446 0
0.0592783 0
0.0591831 0
0.05923 0
0.0645116 0
0.0591713 0
0.0486384 0.166667
0.0641591 0
0.0596196 0
0.0644557 0
0.0642323 0
0.0641757 0
0.0595913 0
0.0593969 0
0.0641537 0
0.0590801 0
0.0644273 0
0.0639498 0
0.0593899 0
0.0590908 0
0.0647823 0
0.0643942 0
0.0484555 0.166667
0.0604808 0.00107105
0.06397 0
0.0654014 0
0.0590221 0
0.0649279 0
0.0590459 0
0.0590689 0.000302547
0.0486122 0.166667
0.0591798 0
0.0593711 0
0.0644492 0
0.0589845 0.000647378
0.064607 0
0.0765014 0
0.0643624 0
0.0645147 0
0.0486021 0.166667
0.0640791 0
0.0593321 0
0.0645846 0
0.0590434 0
0.0596175 0
0.0640809 0
0.0596343 0
0.0589807 0
0.059413 0
0.0593021 0
0.0594994 0
0.0659837 0
0.0646987 0
0.0639371 0
0.0589466 0
0.0750433 0
0.06429 0
0.0589742 0
0.0596933 0
0.0590364 0.000291426
0.0650115 0
0.0590214 0
0.0645487 0
0.0640851 0
0.0595459 0
0.0599173 0
0.0643134 0
0.0642032 0
0.0642752 0
0.0590719 0
0.0590392 0
0.0595551 0
0.0589992 0
0.0482942 0.166667
0.0607547 0
0.0640254 0
0.0595987 0
0.0641102 0
0.0641845 0
0.0595783 0
0.063858 0
0.0594332 0
0.0773158 0.026105
0.0591143 0.00227268
0.0638786 0
0.0589917 0
0.0594312 0
0.0638505 0
0.0592836 0.000495271
0.0590974 0
0.0647782 0
0.0592821 0.000321225
0.0596444 0
0.0605882 0.00011428
0.059224 0
0.0595829 0
0.0640653 0
0.0481146 0.166667
0.0590721 0
0.0639908 0
0.0641933 0
0.0591251 0
0.0591145 0
0.0639959 0
0.0645723 0
0.0641558 0
0.0595067 0
0.0588948 0
0.0593419 0
0.0592801 0
0.0596628 0
0.0640226 0
0.0591045 0
0.0642516 0
0.0644921 0
0.0645185 0
0.0485633 0.166667
0.064399 0
0.0589789 0
0.0597104 0
0.0594406 0
0.0589096 8.57899e-06
0.0642073 0.00032909
0.0592072 4.76009e-05
0.0658877 0
0.0597858 0
0.0641415 0
0.0660879 0.000167128
0.059493 0
0.0639165 0
0.0639234 0
0.0599016 0
0.063875 0
0.0591371 0
0.0596048 0
0.0645454 0.00102146
0.0641648 0
0.0620943 0
0.059402 5.53902e-05
0.0656499 0
0.0598316 0
0.0644132 0
0.0645618 0
0.0596211 0
0.0818659 0.000985702
0.0606238 0.000136128
0.0589906 0
0.0594437 0.000404911
0.059003 0.000245761
0.0640145 0
0.0486962 0.166667
0.0639845 0
0.0589803 0
0.0650463 0
0.0593499 0
0.0592266 0
0.0643564 0
0.0648299 0
0.0648738 0
0.0649657 0
0.0543456 0.166667
0.0640792 0
0.0595942 0.00161484
0.0590725 0
0.0639992 0
0.0641923 0
0.0640269 0
0.060431 0
0.0640658 0
0.065613 0
0.058999 0
0.0546665 0.167437
0.0779991 0
0.0642828 0
0.0596799 0
0.0645978 0
0.0593073 0
0.0649318 0
0.0591184 0
0.0648867 0
0.0592518 0
0.0590925 0.000352452
0.076622 0
0.0591363 0
0.0592271 0
0.0591706 0
0.0483267 0.166667
0.0739857 0
0.0591654 0
0.0598139 0.00541957
0.0642734 0
0.0642949 0
0.0644713 0
0.0594123 0.00107519
0.0588973 0
0.0641787 0
0.0593911 0
0.0591119 0
0.0591763 0
0.0589764 0.000114994
0.0590741 0
0.0592336 0
0.0593164 0
0.0591716 0
0.0595218 0
0.0592113 0
0.0638951 0
0.06466 0
0.0590665 0
0.060327 0
0.0642375 0
0.0481909 0.166667
0.0597387 0
0.0598792 0
0.0596432 0
0.0640429 0
0.0642471 0
0.0486755 0.166667
0.0743662 0
0.0602476 0
0.0595179 0
0.0654488 0
0.0640148 0
0.0640266 0
0.0670204 0


==> anc/distrib/0.12.txt <==
0.0764217 0
0.0599163 0.00136773
0.0591417 0
0.0590061 0
0.0592445 0
0.0590213 0
0.0640841 0
0.0643595 0
0.0597127 0
0.0639553 0
0.0590497 0
0.0592065 0
0.0591247 0.000615118
0.0639699 0
0.0592108 0.0035264
0.0642924 0
0.0487019 0.166667
0.0591533 0
0.0483049 0.166667
0.0641676 0
0.0604276 0
0.059048 0
0.0591235 0
0.0777783 0
0.060566 0
0.0641469 0
0.0929794 0
0.0648759 0
0.0588561 0
0.0596292 0
0.0640132 0
0.0590366 0
0.0489134 0.166667
0.0642702 0
0.0647937 0
0.0592459 0
0.0482972 0.166667
0.0594233 0
0.0641734 0
0.0645932 0
0.0590239 0
0.0645597 0
0.0653758 0
0.0640408 0
0.0593474 0
0.0596802 0.000266224
0.0590986 0
0.0593792 0
0.0601178 0
0.0592768 0
0.0593621 0
0.0593609 0
0.0592892 0
0.0591999 0
0.0590726 0
0.0590367 0
0.0642979 0
0.0600248 0
0.0589703 0
0.060186 0
0.0643775 0
0.0594741 0
0.0590148 0
0.0594222 0
0.0644119 0
0.0641108 0
0.0735003 1.58922e-05
0.0595555 6.42504e-05
0.0589615 0.000274814
0.0592675 0
0.0644311 0
0.0591055 0
0.0595091 0
0.0639508 0
0.064041 0
0.0490947 0.166667
0.0638732 0
0.0858015 0
0.0589875 0
0.0592823 0
0.0641636 0
0.059003 6.89781e-05
0.0642817 0
0.0642408 0
0.0642544 0
0.0592619 0
0.0594194 0
0.0592873 0
0.0594267 0
0.0594731 0
0.0591047 0
0.0609059 0
0.0700756 0
0.0502152 0.166667
0.0645532 0
0.059542 0
0.0591423 0
0.0589601 0
0.0640295 0
0.0646068 0
0.0597198 0
0.064157 0
0.058972 0
0.0595068 0
0.07751 0
0.0591533 0
0.0589003 0
0.0596248 0
0.059039 0
0.0595494 0
0.0646458 0
0.0643294 0
0.0596752 0
0.0642176 0
0.0483154 0.166667
0.0592463 0
0.0643906 0
0.0592517 0
0.0641981 0
0.0640821 0.000470238
0.0613357 0
0.0590728 0
0.0594909 0
0.0639305 0
0.0642996 0
0.0485802 0.166667
0.0484161 0.166667
0.0594673 0
0.0587962 0
0.058862 0.00107717
0.0592194 0
0.0594834 9.3141e-05
0.0645513 0
0.064202 0
0.059478 0
0.0590961 0
0.0486254 0.166667
0.059077 0
0.0593087 0
0.0643037 0
0.0604518 0
0.059402 0
0.05899 0
0.0588851 0
0.0642687 0
0.0605526 0
0.0588751 0
0.0646491 0
0.0593591 0
0.0599675 3.57169e-05
0.0641598 0
0.0593576 0
0.0591638 0
0.0644618 0
0.0591015 0
0.0593346 0
0.0593908 0
0.0640959 0
0.0482268 0.166667
0.0639788 0
0.0595597 0
0.059091 0
0.0639674 0
0.0599441 0.000424855
0.0593903 0
0.0588948 0
0.06412 0
0.0642954 0
0.0590146 0
0.0594591 0
0.0640319 0
0.0588755 0
0.058989 4.32682e-05
0.0591399 0
0.059641 0
0.0607656 0
0.0590832 0.000159977
0.0593882 0
0.0642133 0
0.07836 0
0.0639822 0
0.0590671 0
0.0595839 0
0.0643497 0
0.0598113 0
0.0590853 0
0.0643094 0
0.059028 0
0.0603243 0
0.0605456 0
0.0608573 0
0.0646584 0
0.0598527 0
0.0642463 0
0.0591691 0
0.0591627 0
0.0591574 0
0.0589317 0
0.0482703 0.166667
0.0590428 0
0.0590973 0
0.0775336 2.97993e-05
0.0593544 0
0.0593709 0
0.0594909 0
0.0486383 0.166667
0.0640178 0
0.064143 0
0.0592989 0
0.0641814 0
0.0640606 0
0.0640308 0
0.0602886 0
0.0598095 0
0.0645377 0
0.0592792 0
0.0641955 0
0.0590269 0
0.0640773 0
0.0592859 0
0.0595186 0
0.0646009 0
0.0592417 0
0.0648173 0
0.0598156 0
0.0639656 0
0.0649246 0
0.0593085 8.81699e-06
0.0487477 0.166667
0.0591673 0
0.0589343 0
0.0593817 0
0.0589421 0
0.0592247 0
0.0640289 0
0.0642263 0
0.0596288 0
0.0592283 0.00105765
0.0642319 0
0.0590437 0
0.0598937 0
0.0592996 0
0.0593398 0
0.0653912 0
0.0595569 0
0.0643591 0
0.0486715 0.166667
0.0645845 0
0.0638807 0
0.0644064 0
0.0594884 0
0.0482072 0.166667
0.063931 0
0.0605359 0
0.0595791 0
0.0482669 0.166667
0.059034 0
0.0646288 0
0.0595825 0
0.0670436 0
0.0640696 0
0.0646754 0
0.0592607 0
0.0649646 0
0.0589661 0
0.0643839 0
0.0604945 0
0.0596186 0
0.0643521 0
0.0484801 0.166667
0.0639765 0
0.0597952 0
0.0641092 0.000240958
0.0642868 0
0.0642658 0
0.0640678 0
0.0592948 0
0.0589752 0
0.0590877 0
0.0591157 0.000474527
0.0590991 0
0.0600878 0.00303697
0.065094 0
0.0589659 0
0.0644308 0
0.0590182 0
0.0650762 0
0.0596897 0
0.0638954 0
0.0591393 0
0.0592766 0
0.0595145 0
0.0651352 0.000339903
0.0604785 0
0.0590174 6.56298e-05
0.0598546 0
0.0589351 0
0.0594017 0
0.0647211 0
0.0588211 0.000313598
0.0590429 0
0.0590145 0
0.0589672 0
0.059468 0.00171876
0.0594339 0
0.0592863 0
0.0641035 0
0.0640482 0
0.0591404 0
0.0592918 0
0.0642901 0
0.0590268 0
0.0592547 0
0.0641592 0
0.0643804 0
0.0482312 0.166667
0.0594049 0
0.0653812 0
0.0643441 0
0.059346 0
0.0594084 0
0.0589693 0
0.05926 0
0.0588291 0
0.0591137 0
0.0590223 0
0.0591076 0
0.0590412 0
0.0593155 0
0.0592022 0.000210201
0.0589821 0
0.0591476 0
0.0591108 0.000630215
0.0602632 0.000284307
0.0591822 0
0.0483336 0.166667
0.0591867 0
0.0643081 0
0.0592693 0
0.0592372 0.000553761
0.0642196 0
0.0642582 0
0.0624544 0
0.0602754 0
0.0594697 0
0.0670664 0
0.0594602 0
0.0657897 0
0.0592545 0
0.0645864 0
0.0596386 0
0.0483511 0.166667
0.0646278 0
0.0592699 0
0.0640075 0
0.064265 0
0.0645 0
0.0653879 0
0.0590822 0
0.0590765 0
0.0594954 0
0.0592545 0
0.059238 0
0.0640316 0
0.0639777 0
0.0646917 0
0.0641193 0.000309547
0.0589994 0
0.0590571 0
0.064409 0
0.0592942 0
0.0589253 0
0.0593639 0
0.0590012 0
0.0646108 0
0.0640828 1.66603e-06
0.0648848 0
0.0600459 0
0.0623686 0
0.0590325 0
0.0598909 0
0.0641206 0
0.0594174 0
0.0642188 0
0.0589754 0
0.064706 0
0.0590485 0
0.0588964 0
0.0640481 0
0.0592231 0.000129615
0.0648343 0
0.0643299 0
0.0658361 0
0.0589292 0.000207264
0.0591997 0
0.0592467 0.000147812
0.0589174 0
0.0597885 0
0.0591881 0.000636971
0.0678348 0
0.064154 0
0.0592049 0
0.0643192 0
0.0590468 0
0.0638947 0
0.0643438 0
0.0590705 0
0.0645796 0
0.0604578 0
0.0639924 0
0.0643385 0
0.0592952 0
0.0640881 0
0.0640075 0
0.0588405 0
0.0593316 0
0.0598308 0
0.0592966 0
0.0590299 0.000511326
0.0591762 0.00026504
0.0596063 0
0.0592816 0
0.0640252 0
0.059031 0.000343235
0.0607381 0
0.0589004 0.000625449
0.0640627 0
0.0596992 0
0.0589798 0
0.0641864 0
0.0494445 0.166667
0.0593348 0
0.0601653 0
0.059027 0
0.0590139 0.000153216
0.0592286 0
0.0590537 0
0.0591615 0
0.0590549 0
0.059422 0
0.0802861 0
0.0592971 0
0.0592509 0
0.0642759 0
0.0593318 0
0.0591075 0
0.0590795 0
0.0641818 0
0.058952 0
0.06444 0
0.0609422 0
0.0482354 0.166667
0.0590589 0
0.059213 0
0.059022 0
0.0608433 0.000399069
0.0594929 0
0.0641097 0
0.0647494 0
0.0589322 0
0.0646283 0
0.0592497 0
0.0641622 0
0.0588416 0
0.0640359 0
0.064284 0
0.0593208 0
0.0742 0
0.0870619 0.333333
0.0779035 0
0.0595499 0
0.0638595 0
0.0645316 0
0.0591191 0
0.0593204 0
0.0641451 0
0.0591491 0
0.0599352 0
0.0597434 0
0.064101 0
0.0589918 0
0.0655146 0
0.0607765 0
0.0651241 0
0.0590116 0.000762296
0.0592171 0.00015314
0.0644058 0
0.0595613 0
0.0591069 0
0.0653672 0
0.0610249 0.00023233
0.0594029 0
0.0641569 0
0.0605125 0
0.0641485 0
0.0588209 0
0.059578 0
0.0593565 0
0.0645015 0
0.0647127 0
0.05925 0
0.0590661 0
0.0642324 0
0.0641675 1.82777e-05
0.0595111 0
0.0594465 0
0.0549664 0.166667
0.0594282 0
0.0591535 0
0.0640908 0
0.0598322 0
0.0506889 0.166667
0.0592405 0.000186201
0.0646257 0
0.0593288 0
0.0594428 0
0.0641704 0
0.059422 0
0.0655113 0
0.059302 0
0.0592575 0
0.0589761 0
0.0642624 0
0.0594014 0
0.0595105 0
0.0613566 0
0.0640429 0
0.059614 0
0.0596162 0
0.0588452 0
0.0668556 0
0.0594359 0
0.0595443 0
0.0640927 0
0.0640106 0
0.0643699 0
0.0591283 0.000336328
0.0589517 0
0.0591041 0
0.0652868 0
0.0640592 0
0.0589694 0.000214853
0.0593395 0
0.0638886 0
0.0593564 8.50326e-05
0.058859 0
0.0595703 1.1554e-05
0.0590486 0
0.0660418 0
0.0596777 0
0.0644583 0
0.059188 0
0.0640124 0
0.0592611 0
0.0554042 0.166667
0.06812 0
0.0590633 0
0.0590838 0
0.0593376 0
0.0841121 0.000225623
0.064011 0
0.0590662 0.000362789
0.0588249 0
0.0591529 0
0.0592984 0
0.0482757 0.166667
0.0589665 0
0.0481958 0.166667
0.059253 0
0.0591192 5.78892e-05
0.0594043 0
0.0779684 0
0.0650959 0
0.0618396 0
0.064285 0
0.0593348 0
0.0602683 0.000819839
0.0603119 0
0.064569 0
0.0640028 0
0.0594571 0
0.064009 0
0.0593836 0
0.059606 0
0.0641627 0
0.0594805 0.000201141
0.0639048 0
0.0595653 0
0.064089 0
0.0640825 0
0.0643609 0
0.0592122 0.000435273
0.0645769 0
0.0641981 0
0.0593231 0
0.0602817 0
0.0590458 0.000984111
0.0594017 0
0.0481922 0.166667
0.0589257 0
0.0590802 0
0.0590453 0.00218796
0.064126 0
0.0641081 0
0.0646239 0
0.0783129 0
0.0647044 0
0.0644417 0
0.0640946 0
0.0594892 0
0.0592954 0
0.05918 0
0.0645472 0.000626639
0.0592526 0
0.0598716 0
0.0592645 0
0.0592356 0.000607723
0.0552206 0.166667
0.0592928 0
0.0591819 0
0.0591228 0
0.0593686 0
0.0594618 8.42374e-05
0.0651956 0.000112609
0.0590003 0
0.0738117 0
0.0646175 0
0.0593648 0
0.0653455 0
0.0598106 0
0.0591141 0
0.0648703 0
0.0595979 0
0.0592074 0
0.0589381 0
0.0641802 0
0.0590688 0
0.059371 0
0.0591507 0
0.0590314 0
0.0639988 0
0.0593004 0
0.0644428 0
0.0591563 0
0.0593574 0
0.0652445 0
0.0644961 0
0.0645665 0
0.0606508 0
0.0592307 0
0.0594624 0
0.064403 0
0.0591851 0
0.0642428 0
0.0651978 0
0.0645794 0
0.0644721 0
0.0656105 0.000107437
0.0597588 0
0.0595502 0
0.0614481 0
0.0588991 0
0.0601147 0
0.0642806 0
0.0589477 0
0.0645946 0
0.0593962 0.000500275
0.0590545 0
0.0596934 0
0.05988 0
0.0642995 0
0.0642622 0
0.0641819 0
0.0594327 0
0.0640642 0
0.059835 0
0.0643622 0
0.0589862 3.67068e-05
0.0590369 0
0.054493 0.166667
0.0588962 0.000105139
0.0593332 0
0.059128 0
0.0649708 0
0.0593061 0
0.0595717 0
0.0590466 0
0.0590694 0
0.0591117 0
0.0639861 0
0.0598317 0
0.0639197 0
0.0595542 0
0.0644549 0
0.0592611 0
0.0591303 0
0.0596423 0
0.0593185 0
0.0640114 0
0.0643336 0
0.0590553 0
0.0597762 0
0.0596664 0
0.0639915 0
0.0665622 0
0.0643458 0
0.0611967 0
0.0642958 0
0.0640628 0
0.0642928 0
0.059493 0
0.0639215 0
0.0590327 0
0.0590797 0
0.0591656 0
0.0644754 0
0.0591987 0
0.064141 0
0.0595897 0
0.0646081 0
0.058875 0
0.0596579 0
0.0588944 0
0.0590592 0.00271935
0.0599684 0
0.0590515 8.36045e-05
0.0638959 0
0.0639688 0
0.0600959 0
0.0598657 0
0.0646392 0
0.0643059 0
0.0488017 0.166667
0.0639882 0
0.064155 0
0.0640285 0
0.0589851 0
0.0596608 0
0.0592068 0
0.0600383 0
0.0595763 0
0.0808529 0.000202894
0.0544883 0.166667
0.0644086 0
0.0639322 0
0.0593791 0
0.0593667 0
0.0641645 0
0.0640814 0
0.0780878 0
0.0645145 0
0.0591357 0
0.0587745 0
0.0589551 4.02498e-05
0.0655172 0
0.0589216 0.000456882
0.065028 0
0.0590116 0
0.0595239 0
0.0594238 6.4694e-06
0.0594959 0
0.0591059 0
0.0600718 0
0.0592373 0
0.0642115 0
0.0640561 0
0.0591214 0
0.0644054 0
0.0592175 0
0.0594543 0
0.0641428 0
0.0645607 0
0.0481712 0.166667
0.0666116 0.000712224
0.0640765 0
0.0595031 0
0.0589598 0
0.0593931 5.45518e-05
0.0639967 0
0.0591994 2.06577e-05
0.0639878 0
0.0640117 0
0.0648678 0
0.0487142 0.166667
0.0648125 0
0.0644211 0
0.0595861 0
0.0648632 0
0.0591587 0
0.0590944 0.000833254
0.0598723 0
0.0587886 0
0.0646914 0
0.0591254 0
0.0614938 0
0.0594773 0
0.0594373 0
0.064155 0
0.0645704 0
0.0640286 0
0.0590234 0
0.0592309 0
0.0597514 0
0.06443 0
0.0641591 0.000323849
0.0592736 0
0.0593352 0
0.0652984 0
0.0641983 0
0.0589409 0.000364461
0.059666 0
0.0646133 0
0.0646716 0
0.0591826 0
0.0592087 0
0.0641015 0
0.0637165 0
0.0639203 0
0.0594822 0
0.0546735 0.166667
0.0485667 0.166667
0.0590644 0
0.0543641 0.166667
0.0589857 0.00211906
0.0642442 0
0.0640856 0
0.0640834 0
0.064714 0
0.0641474 0
0.0591071 0
0.0590811 0
0.0598187 0
0.0656442 0
0.0648364 0
0.0591505 0
0.0645386 0
0.0590825 0.000177611
0.0639841 0
0.0590948 0
0.0643449 0
0.059343 0
0.0591121 0
0.0592457 0
0.0594579 0
0.0588072 0
0.0589583 0
0.0591517 0
0.0650538 0
0.0590647 0
0.0593722 1.13593e-05
0.0642091 0
0.064085 0
0.0645264 0
0.0645139 0
0.0596123 0
0.0591107 0
0.0660706 0
0.0489295 0.166667
0.0591042 0
0.0640092 0
0.059406 0
0.0590876 0
0.0638986 0.000157992
0.0642408 0
0.0711917 0
0.0590099 0
0.0595649 0
0.0591956 0
0.0645996 0
0.0644981 0
0.0588985 0
0.0592435 0
0.0644624 0
0.0640631 0
0.0547996 0.166667
0.0589026 0
0.0588307 0
0.0644372 0
0.0646714 0
0.0642337 0
0.0590573 0
0.0654316 0
0.0592041 0
0.0592105 0.000737982
0.0591436 0.000297538
0.0643977 0
0.05911 0
0.0591159 0
0.0596433 0
0.0589906 0.000350235
0.0590028 0
0.0643358 0
0.0642195 0
0.0641091 0
0.0589999 0
0.0592472 0
0.0592805 0
0.0590436 0
0.0638387 0.000453626
0.0600959 0.00017674
0.0595349 0
0.0645862 0
0.0594728 0
0.0590908 0
0.0614336 0
0.0639863 0
0.0639636 0
0.0644398 0.000324168
0.0590137 0
0.0638765 0
0.0599443 0
0.0608089 3.43322e-05
0.0591246 0
0.0642128 0
0.0604948 0
0.0645454 0
0.064288 0
0.0645519 0
0.0643931 0
0.0638864 0.000356515
0.0590771 0.000102434
0.0591113 0
0.0643237 0
0.0659501 8.49514e-05
0.059992 0.00198249
0.0777802 0
0.0640528 0
0.0593272 0
0.0589076 0.00138032
0.064144 0.000191367
0.0640772 0
0.0592129 0
0.0777224 0
0.0590376 0.000207897
0.0642509 0
0.0593165 0
0.0639725 0
0.0591179 0
0.0641691 0
0.0595147 0
0.0596187 0
0.0592885 0
0.0591108 0
0.0645258 0
0.0600538 0
0.0640317 0
0.0592346 0
0.0499666 0.166667
0.0643129 0
0.0645973 0.000397203
0.0645692 0
0.0596902 0
0.0612699 0
0.0646441 0
0.0641063 0
0.0640709 0
0.0595623 0.000288321
0.0641115 0
0.079564 0
0.0589014 0
0.0640483 0
0.0644075 0
0.0589614 0
0.0642607 0
0.0599933 0
0.0482485 0.166667
0.0567946 0.166667
0.0510734 0.166667
0.0598504 0
0.0651767 0
0.0639886 0
0.0662356 0
0.0592519 0
0.0591879 0
0.0639008 0
0.0596955 0
0.0591773 0.000114399
0.0590101 0
0.0589887 0
0.0598747 0.000820792
0.0591875 0
0.060531 0
0.0485217 0.166667
0.058966 0.000307075
0.0591319 0
0.0652534 0
0.0642681 0
0.0596122 0
0.0640972 0
0.0642043 0
0.0592496 0
0.0661414 0
0.0603521 1.08833e-05
0.0590062 0
0.059123 0
0.0642517 0
0.0590816 0.0013376
0.0641725 0
0.0590743 0.000459268
0.0641693 0


==> anc/distrib/0.13.txt <==
0.0594174 0.000382733
0.0589876 0
0.0590364 0
0.0642229 0
0.0643543 0
0.0642202 0
0.0589748 0
0.0640463 0
0.048005 0.166667
0.0591189 0
0.0590528 0
0.0590091 0
0.0615493 0
0.0593961 0
0.0596191 0
0.0642944 0
0.0592622 0
0.064138 0
0.0649623 0
0.0595571 0
0.0650769 0
0.0641135 0
0.0601396 0
0.0593491 0
0.0595741 0
0.0588954 0
0.059162 0
0.0647821 0
0.0590904 0
0.059094 0
0.0641226 0
0.0641385 0
0.064084 0
0.0641802 0
0.0643643 0
0.0598059 0
0.0647308 0
0.0591922 0
0.0646379 0
0.0647292 0
0.0592331 6.05451e-05
0.059252 0
0.0597108 0
0.0648201 0
0.0642674 0
0.0639167 0
0.0639539 0
0.0644178 0
0.0640066 0
0.0643929 0
0.0598776 0
0.063973 0
0.0642426 0
0.0607916 0
0.0592334 0
0.0739287 0
0.0640722 0
0.0483953 0.166667
0.0646038 0
0.0487313 0.166667
0.0650472 0
0.0605658 0
0.0591514 0
0.0592748 0
0.0589206 0
0.0591008 0
0.059887 0
0.0592859 0
0.0645686 0
0.0642973 0
0.0598119 0
0.0641061 0
0.0642703 0
0.0485777 0.166667
0.0649646 0
0.0592004 0
0.0641167 0
0.0593572 0
0.0489597 0.166667
0.0593187 0
0.0642381 0
0.0645089 0
0.0591893 0
0.0600711 0
0.0591297 0
0.0592635 0
0.0594264 0
0.0592324 0
0.0642674 0
0.0595731 0
0.0590222 0.000390441
0.059045 0
0.0646389 0
0.0589661 0
0.0642818 0
0.0641224 0
0.0589806 0
0.0613901 0
0.0590343 4.93427e-05
0.0648839 0
0.0593369 0.000100887
0.0646774 0
0.0588568 0
0.0640257 0
0.060292 0
0.0640729 0
0.0645201 0
0.0594805 0
0.059043 0
0.0600831 0
0.0590604 0.00151784
0.0587959 0
0.0590311 0
0.0745368 9.62404e-05
0.0617883 0
0.0773614 0
0.0657556 0
0.063916 0
0.0645583 0
0.0591284 0
0.0643831 0
0.0593854 0
0.0591093 0.0002191
0.0596553 0
0.0594268 0
0.0644394 0
0.0642829 0
0.0593186 0
0.0645727 0
0.0646908 0
0.0589024 0.000299686
0.0599636 0.00969076
0.059089 0
0.0650059 0
0.0601015 0
0.0645034 0
0.059246 0
0.0641242 0
0.0597438 0
0.0645337 0
0.0643311 0
0.0641447 0
0.0594899 0
0.0656709 0
0.0596519 0
0.0599861 0
0.0589479 0
0.0595574 0
0.0640723 0
0.0667301 0
0.0592097 0
0.0595804 0
0.0640906 0.000190653
0.0591617 0
0.0595664 0
0.0647637 0
0.0643747 0
0.0641288 0
0.064494 0
0.0606255 0.000558613
0.0642541 0
0.0593559 0
0.0593695 0
0.0605185 0
0.0779173 0
0.0641726 0
0.0643801 0
0.0591279 0
0.0639044 0
0.0593505 0
0.0592546 0
0.0590467 0
0.0592743 0.000921522
0.0589866 0
0.0591609 0
0.0590962 0
0.0644931 0
0.0589094 0
0.0641211 0
0.0641029 0
0.0613823 0
0.0593241 0
0.0593084 0
0.0590548 0.000413652
0.0765769 0
0.0591719 0
0.0592131 0
0.0592749 0
0.0590547 0.000889889
0.0644871 0
0.0639437 0
0.059514 0
0.0817688 0
0.0590855 0.000396884
0.0642192 0
0.0641656 0
0.0735554 0
0.059077 0
0.0590632 0.000215005
0.0590556 0
0.0645611 0
0.0591292 0
0.0640691 0
0.059239 0
0.059572 0
0.0589501 0
0.0590261 0
0.059411 0
0.0590973 0
0.0592129 0.00025876
0.0640181 0
0.0488225 0.166667
0.059034 0
0.0639081 0
0.0650665 0
0.0639092 0
0.0640736 0
0.0486939 0.166667
0.0640907 0
0.0590913 0
0.0594824 0
0.0590759 0
0.0642529 0
0.0640092 0
0.0611846 0
0.0652467 0
0.0595753 0
0.0597063 0
0.0635705 0
0.0641885 0
0.0588688 0
0.059762 0
0.0643581 0
0.0647349 0
0.0644605 0
0.059127 0
0.0658438 0
0.0643299 0
0.0642671 0
0.0823314 0.00114218
0.0595153 0
0.0642818 0
0.0593233 0
0.0641466 0
0.0596172 4.91101e-05
0.0639243 0
0.0590692 0
0.0593747 0
0.0601896 0
0.0642068 0
0.0592353 0
0.0592547 0
0.0644687 0
0.059014 0
0.059368 0
0.0597053 0
0.0643215 0
0.0589504 0
0.0643263 0.00111666
0.0589409 0
0.0590526 0.00158015
0.0645195 0
0.0641676 0
0.0645054 0
0.0591777 0.000108757
0.0593589 9.87827e-05
0.0589657 0
0.0638646 0
0.0599716 0
0.0640862 0
0.0642294 0
0.0640231 0
0.0588877 0
0.0642359 0
0.0642523 0
0.0590931 0
0.059142 0
0.0588648 0
0.0597024 0
0.0646385 0
0.0595932 0
0.0639652 0
0.0639158 0
0.0484495 0.166667
0.0633303 0
0.0646387 0
0.059051 0
0.060355 0
0.0590707 0
0.0648824 0
0.0598116 0
0.0481871 0.166667
0.0639416 0
0.0640682 0
0.071548 0
0.0644956 0
0.0590207 0
0.0821731 0.000974959
0.0639194 4.87152e-05
0.0588486 0
0.0640931 0
0.0619723 0
0.0642814 0
0.0590488 0
0.0641376 0
0.0658502 0
0.0592255 0
0.0591484 0
0.0644709 0
0.0594797 0
0.0591784 0.000338708
0.0593624 1.39341e-05
0.0645745 0
0.0590725 0
0.0605491 0
0.0612358 0
0.0650493 0
0.0590114 0
0.060116 0
0.0591744 0
0.0590445 0
0.0597593 0
0.0917512 0
0.0640612 0
0.0645661 0
0.0483935 0.167458
0.0642741 0
0.0644177 0
0.0640825 0
0.0641196 0
0.0605 9.94914e-05
0.0593748 0
0.0591998 0
0.0595958 0
0.0598804 0
0.0590567 0
0.0592601 7.20397e-05
0.0639292 0
0.0589898 0
0.059451 0
0.0645126 0
0.0642495 0
0.0645647 0
0.059742 0
0.0641859 0
0.0671047 0
0.0643511 0
0.0590869 0.000123416
0.0590952 0
0.0676667 0
0.0592488 0
0.0482132 0.166667
0.0590803 0
0.0593101 0
0.0759805 0.010746
0.0597577 0
0.0588762 0
0.0591819 0
0.0652791 0
0.0596332 0
0.0590786 0
0.0590973 0
0.0644781 0
0.0594797 0
0.0607964 0
0.059043 0
0.0647034 0
0.0594257 0
0.0592002 0.00180164
0.0645221 0
0.0596057 0
0.0617006 0
0.0592953 0
0.0640446 0
0.0591622 0
0.0593573 0.000324995
0.059311 0
0.0590434 0
0.0590614 0
0.0593313 0
0.0751369 0.000118959
0.0596546 0
0.0640987 0
0.05896 0.000313036
0.0646517 0
0.0593109 0
0.0590819 0
0.0641234 0
0.0592315 0
0.0591185 0
0.0661685 0
0.0588163 0.000247157
0.0640164 0
0.0591688 0
0.0644058 0
0.0590796 0
0.0594365 0
0.0591627 0
0.0647323 0
0.0589594 0
0.0638669 0
0.0642864 0
0.0590508 0
0.0481086 0.166667
0.0591772 0
0.048987 0.166667
0.059388 0
0.0590965 0
0.0639297 0
0.0589952 0
0.0641507 0
0.0591528 0
0.0775936 0
0.0663466 0
0.0642081 8.92842e-05
0.06383 0
0.0596592 0
0.0592475 0
0.0595635 0
0.059105 0
0.0638954 0
0.0590234 0
0.0639363 0
0.0597201 0
0.0595249 0.000499799
0.0641442 0
0.0589054 0.000456444
0.060654 0
0.0593204 0
0.0640823 0
0.0640331 0
0.0541431 0.166667
0.0646051 0
0.0642107 0
0.0648727 0
0.0641444 0
0.0604838 0
0.0640972 0
0.0746924 0
0.0591291 0
0.0596397 0.000408805
0.0591893 0
0.0645819 0
0.0482396 0.166667
0.0640551 0
0.0604403 0
0.0638752 0
0.0489643 0.166667
0.059222 0
0.0590157 0
0.0639589 0
0.0590642 0
0.0590286 0
0.0742787 0.00061488
0.0591901 0
0.0595642 0
0.0594091 0
0.0596359 0
0.0638475 0
0.0601562 0
0.058983 0
0.0593603 0
0.059373 0
0.0590828 0
0.0590113 0.000115313
0.0649427 0
0.0592285 0
0.059009 0
0.0590952 0
0.0648261 0
0.0589413 0
0.0593006 0
0.0777551 0
0.0589785 0
0.0638883 0.000690452
0.0595858 0
0.0599127 0
0.0592489 0
0.0596985 0
0.0600491 0
0.0589431 0
0.0591493 0
0.0643732 0
0.0639661 0
0.0590883 0
0.0596175 0
0.0640456 0
0.0591729 0
0.0642693 0
0.0639701 0
0.0638511 0
0.0642209 0
0.0592588 0
0.064541 0
0.0593508 0
0.059376 0
0.0640816 0
0.0641564 0
0.0600934 0
0.0605989 0
0.0642457 0
0.0591974 0
0.0640603 0
0.0591456 0
0.0591733 0
0.0592345 0
0.0643809 0
0.0642804 0
0.0619998 0
0.0643628 0
0.0591519 0.000613208
0.0629863 0
0.0600523 0
0.0652721 0
0.0642895 0
0.0593824 0
0.0649308 0
0.0641746 0
0.0591089 0
0.0594512 0
0.0647775 0
0.0641895 0
0.0639428 0
0.0599023 0
0.0645748 0
0.0641735 0
0.0595896 0
0.0656681 0
0.0590993 0
0.0640124 0
0.0644439 0
0.0642281 0
0.0643269 0
0.0600003 0
0.0589754 0
0.0590539 0
0.0589199 0
0.0598083 0
0.0611049 0
0.064579 0
0.0602082 0
0.0597246 0
0.0638339 0
0.0601044 0.000403321
0.0590256 0
0.0639307 0
0.0591957 0
0.0590292 0
0.0648045 0
0.0641259 0
0.0589775 0.000236187
0.0591936 0
0.0482544 0.166667
0.0642272 0
0.0591511 0
0.06514 0
0.0641142 0
0.0591114 0
0.0591488 0
0.064191 0
0.0593809 9.3141e-05
0.0642896 0.000276399
0.0620485 0
0.0482504 0.166667
0.0590574 0
0.0481028 0.166667
0.0590713 0
0.06476 0
0.0485591 0.166667
0.0593674 0
0.0597171 0.00045275
0.059681 0
0.0592761 0
0.0488614 0.166667
0.059051 0
0.0644348 0
0.0643933 0
0.0641703 0
0.0640873 0.000769853
0.0590828 0
0.0641838 0
0.0590299 0
0.059098 0
0.0589254 6.88969e-05
0.0483433 0.166667
0.0622829 0.00042486
0.0646374 0
0.059358 0
0.0640591 0
0.0641678 0
0.0736534 0
0.0483864 0.166667
0.0642856 0
0.0640443 0
0.0642455 0
0.0655789 0
0.0594967 0
0.0486996 0.166667
0.0792641 0
0.0593198 8.01048e-05
0.0591417 0
0.0590397 0
0.0648216 0.00057252
0.058921 0
0.0642113 0
0.0644818 0
0.0589522 9.3141e-05
0.0590383 0
0.0656605 0.00218916
0.0593123 0
0.0592494 0
0.0654155 0
0.0644012 0
0.064082 0
0.0589869 0
0.059108 0
0.0646181 0
0.0641803 0
0.0593628 0
0.0645233 0
0.0647118 0
0.0642193 0
0.0639889 0
0.0641006 0
0.0588764 0
0.0588643 0
0.0597863 0
0.0590687 0
0.0590706 0
0.0589096 0
0.0593892 0.000170703
0.064263 0
0.0649041 0
0.0590415 0
0.064716 0
0.0657211 0
0.0481622 0.166667
0.0596679 0.000273624
0.0483235 0.166667
0.0590264 0
0.059453 0
0.0593402 0
0.0594356 0
0.0589907 0
0.0594252 0.000548357
0.0549242 0.166667
0.0641576 0
0.0596309 0
0.0588517 0
0.0594928 0
0.0592484 0
0.0600036 0
0.0593878 0
0.0643748 0.00063538
0.064102 0
0.0593794 0.000385751
0.0598818 0
0.0641662 0
0.0643763 0
0.0588912 0
0.04832 0.166667
0.0592728 0
0.0641234 0
0.0593919 8.65471e-06
0.0740008 0
0.0640479 0
0.0643698 0
0.0594209 0
0.0647244 0
0.0597204 0
0.0594237 0
0.0647009 0
0.0591408 3.71828e-05
0.0641984 0
0.0596104 0
0.05888 0
0.06405 0
0.0483039 0.166667
0.0595156 0
0.0642768 0
0.0596189 0
0.0647864 0.000830009
0.0647947 0.000883419
0.0594695 0
0.0592179 0.000159728
0.0639287 0
0.0592139 0
0.0687254 0
0.0605246 0
0.0641003 0
0.0593017 0
0.0593532 0
0.0601584 0
0.0647791 0
0.0592954 0
0.0655433 0
0.0640542 0
0.0642836 0
0.0639643 0
0.0638934 0
0.0596933 7.26455e-06
0.0590288 0
0.0644135 0
0.0613672 0.00212899
0.0641103 0
0.0589184 0
0.0589678 0
0.0597898 0
0.0588941 0
0.0638524 0
0.0639748 0
0.0590872 0
0.0590211 0
0.0592973 0
0.0596338 0
0.0589427 0
0.0646182 0
0.0639255 0
0.0591169 0.000371374
0.0599593 0.00158556
0.064456 0
0.0644111 0
0.0644499 0
0.0593931 0
0.0658601 0.00161632
0.0594544 0
0.0644598 0
0.0595848 0.00160825
0.0590595 0
0.0644161 0
0.0590243 0
0.0589707 0
0.0641935 0
0.0639098 0
0.064721 0
0.0594237 0
0.0639753 0
0.0648322 0
0.0589629 0
0.0589954 0
0.0809572 0
0.0595581 0
0.0649111 0
0.0595126 0
0.0590428 0
0.0590635 0
0.0677381 0
0.0641626 0
0.0641329 0
0.0591724 0
0.0649275 0
0.0640047 0
0.0624727 0
0.0639038 0
0.0589329 0
0.05908 0
0.059222 0
0.0645076 0
0.0590365 0.000372407
0.0590552 0
0.0643804 0
0.0658607 0
0.0591015 0
0.0594071 0.00139538
0.06402 0
0.0644345 0
0.0595719 0
0.0642651 0
0.0641283 0
0.0592648 0
0.0592217 0
0.0592726 0
0.0591807 0
0.0595096 0
0.0589756 0
0.0589739 0
0.0587935 0
0.0589081 0
0.0591196 0
0.0591314 0
0.0646152 0
0.059138 0
0.0769452 0.000185249
0.0641616 0
0.0591417 0.000402049
0.0654839 5.91225e-05
0.0640913 0
0.0591847 0.000555833
0.0591205 0
0.064732 0
0.0596923 0
0.0643905 0
0.064467 0
0.0649704 0
0.0598689 8.50326e-05
0.0590356 0
0.0592589 0
0.0590754 6.41639e-05
0.0644262 0
0.0592089 0
0.0591518 0
0.0542088 0.166667
0.0641203 0
0.0601293 0
0.0652624 0
0.0641638 0
0.0642009 0.000479536
0.0591283 0.000579503
0.0648343 0
0.065614 0
0.0641034 0
0.0589932 0
0.0642661 0
0.0592804 0
0.0591381 0
0.0491535 0.166667
0.0602222 0
0.0643605 0
0.0591834 0
0.0590535 0
0.0595992 0
0.0590483 0
0.0640372 0
0.0646084 0
0.058981 0
0.0592816 0
0.0641578 0
0.065143 0
0.0593349 0
0.0701898 0
0.0640206 0
0.0664321 0
0.0501008 0.166667
0.0641755 0
0.0598228 0.00558928
0.0590068 0
0.0592504 0
0.0591845 0.00105826
0.0647265 0
0.0589903 0
0.0653997 0
0.0589511 0
0.0639476 0
0.0605719 0
0.0648641 0
0.0597975 0
0.064042 0
0.0646909 0
0.0588086 0
0.0590517 0
0.0647683 0
0.0590378 0
0.064207 0.000432325
0.0642387 0
0.0590422 0
0.0594352 0
0.0641569 0
0.0603262 0
0.0642558 0
0.064054 0
0.064334 0
0.0591873 0
0.0591607 0
0.0643344 0
0.0656299 0
0.0642558 0
0.0592448 0
0.0593417 0
0.0640539 0
0.0642935 0
0.0641911 0
0.0645406 0
0.0590921 0
0.0593495 0
0.0644426 0
0.064011 0
0.0594164 0
0.0594097 0
0.0590727 0
0.0593652 0
0.0591374 0
0.0595822 0
0.059226 0
0.0597612 0
0.0592482 0
0.0590498 0
0.0606043 0
0.0643973 0
0.064129 0
0.0604455 0
0.0644954 0
0.0590282 0
0.0593511 0
0.0589047 0
0.0599139 0
0.0599469 0
0.0643711 0
0.0594847 0
0.0640201 0
0.0593077 0
0.0590671 0
0.059919 0.00155993
0.0714098 0.00253725
0.0594681 0
0.0590702 0
0.0643746 0
0.0644559 0
0.0640577 0
0.0643254 0
0.0593849 0
0.0597778 0.0041422
0.0594529 0
0.0481095 0.166667
0.0640522 0
0.0593305 0
0.0590305 0
0.0592555 0
0.060294 0
0.0590491 0
0.0590933 0
0.0638666 0
0.0643387 0
0.0591967 0
0.0640904 0
0.0639763 0
0.059037 0
0.0590029 0.000618331
0.0588404 0.00025685
0.059072 0
0.0592 0
0.0642265 0
0.0598652 0
0.059187 0
0.0643539 0
0.0649574 0
0.0588086 0
0.059499 0
0.0640155 0
0.064191 0
0.0605549 0
0.0639649 0
0.0590245 6.99301e-05
0.0591204 0
0.06068 0
0.0590836 0
0.0589171 0
0.0644191 0
0.0593565 0.000249542
0.0745052 0.00337712
0.0590882 0
0.0594261 0
0.0595031 0
0.0591369 0.000123416
0.0495418 0.166667
0.0641349 0
0.0598741 0
0.0587953 3.54411e-05
0.0641197 0
0.063975 0
0.0595989 0
0.0640914 0
0.0631543 0
0.059793 0
0.0591025 0
0.0595377 0
0.0642002 0
0.0484082 0.166667
0.063947 0
0.0589978 0
0.0599873 0
0.0592018 0
0.0640568 0
0.0591653 0.000976641
0.0596936 0
0.0589622 0
0.0592231 0.000132076
0.0590376 0
0.0593414 0
0.0639934 0
0.0640172 0.000267144
0.0619174 0
0.0643245 4.1402e-05
0.0643563 0
0.0543263 0.166667
0.0643311 0
0.0645729 0
0.0600122 0
0.0656677 0
0.0639953 0.000177579
0.0592019 0.00132902
0.064307 0
0.0645352 0
0.0739865 0
0.0589524 0
0.0599863 0.00232163
0.0491965 0.166667
0.0597568 0
0.0643005 0
0.0597342 0
0.0590987 0


==> anc/distrib/0.14.txt <==
0.0592121 0
0.059321 0
0.059461 0
0.0648348 0
0.0640774 0
0.0779124 0
0.059155 8.57899e-06
0.0603534 0
0.0590987 0
0.0592046 0.000688347
0.0592994 0
0.0590595 0.000754193
0.059413 0
0.059317 0
0.0597259 0
0.0603403 0
0.0589957 0
0.0642972 0
0.0593557 0
0.060171 0
0.0642896 0
0.0593176 0
0.0591036 0
0.065224 0
0.0641701 0
0.0651115 0
0.0592773 0
0.0481395 0.166667
0.0640919 0
0.064029 0
0.0593972 0
0.0589793 0
0.0642336 0
0.0644643 0
0.0591698 0
0.0738006 0
0.0660337 0
0.0639303 0
0.0651632 0
0.0647031 0
0.0643814 0
0.0592886 0
0.0642173 0
0.0592019 0
0.0592783 0
0.0643963 0
0.0589352 0.000119202
0.0649374 0.000118094
0.0590375 0
0.0592432 0
0.0640265 0
0.0641442 0
0.0647222 0
0.0592409 0
0.0592022 0
0.0652983 0
0.0608773 0
0.0600326 0
0.0590277 0
0.0592133 0
0.0491045 0.166667
0.0603502 0.00285355
0.0610849 0.00111214
0.0644832 0
0.0646514 0
0.0590556 0
0.0641202 0
0.0589585 0
0.0597389 0
0.0642041 0
0.0591769 0
0.0592645 0
0.058844 0
0.0616103 0
0.0609974 0
0.0648204 0
0.0589134 0
0.0590485 0
0.0647153 0
0.0644561 0
0.0591251 0
0.0642424 0
0.0594623 0
0.059189 0
0.0654514 0
0.0589187 0
0.0593392 0
0.0623388 0
0.0644338 0
0.0642735 0
0.0644149 0
0.0604135 0
0.0481808 0.166667
0.059798 0
0.0597028 0
0.0594176 0
0.0597631 0
0.0654234 0
0.0592501 0
0.0592529 0.000742391
0.0644263 0
0.0589438 0
0.0643402 0
0.0592308 0
0.0591807 2.04954e-05
0.0642506 0
0.0481693 0.166667
0.0641077 0
0.0647062 0
0.0593795 0
0.0642072 0
0.0647474 0
0.0589527 0.00181865
0.0591083 0
0.0639861 0
0.0653782 0
0.0648812 0
0.0592637 0
0.0648116 0
0.0648067 0
0.0590905 0
0.064252 0
0.0739644 0.000120398
0.0597554 0
0.0602999 0
0.059188 0
0.0590794 0
0.0593422 0
0.0590912 0
0.0548623 0.167181
0.0642977 0.0191615
0.0602089 0
0.0599437 0
0.0592078 0
0.0596301 0
0.064466 0
0.0611688 0
0.0605741 0
0.0589092 8.50326e-05
0.0590796 0
0.0593031 0
0.0647408 0
0.0589207 0
0.0492521 0.166667
0.054933 0.166667
0.0640413 0
0.0644866 0
0.0604778 0
0.0600266 0
0.0643999 0
0.066091 0
0.0639668 0
0.0639097 0
0.0592138 0
0.0597373 0
0.0640277 0
0.0645924 0
0.0639643 0
0.059189 0.00139236
0.0595049 0
0.0600754 0
0.0591845 0
0.0601152 0
0.0645205 0
0.065497 0
0.0604523 0
0.0645939 0
0.0648629 0
0.0643937 0
0.0593155 0
0.059464 0
0.0590642 0
0.0643946 0
0.0595114 0
0.0589058 0.00131256
0.059412 0
0.0644801 0
0.0645126 0
0.064029 0
0.0603159 0
0.059033 0
0.0640829 0
0.0591391 0
0.0643737 0
0.0608118 0
0.0594528 0.0001047
0.0589867 0
0.0804716 0.00160837
0.0643665 0
0.0642506 0
0.064019 7.07307e-05
0.0642072 0
0.0590318 0
0.0591576 0
0.0591663 0
0.0661708 0
0.0641686 0
0.0594743 0
0.0590258 0
0.0594512 0
0.0640169 0
0.064808 0
0.060081 0
0.0591315 0.000809259
0.0602243 0.00185044
0.0597009 0
0.0591416 0
0.0593239 0
0.0664846 0
0.0591205 0
0.0638918 0
0.0593759 0
0.0589717 0.000849882
0.0589867 0
0.0591509 0
0.0713969 0
0.063866 0
0.0648293 0
0.0640195 0
0.0589591 0
0.059213 0
0.0599194 0.000642613
0.0645651 0
0.0648713 0
0.0596066 0
0.0643439 0
0.0590232 0
0.0590516 0
0.0600782 0
0.0592188 0
0.0640782 0
0.0652176 0
0.0603526 0
0.0642432 0
0.0644486 0
0.0589303 0
0.0893188 0.000218629
0.0644512 0
0.0658149 0
0.0594387 0
0.0640413 0
0.0590183 0
0.059382 0
0.0591443 0
0.0643109 0
0.0643097 0
0.0647538 0
0.064093 0
0.0614045 0
0.110153 0.00142256
0.0643025 0
0.0606833 0
0.0593764 0
0.0594703 0
0.0644628 0
0.0641818 0
0.066491 0
0.0667552 0
0.0480615 0.166667
0.059161 0
0.0596176 0
0.062076 0
0.0641165 0
0.0650181 0
0.049277 0.166667
0.0646909 0
0.0591645 0
0.0590856 0
0.0647591 0
0.0646149 0
0.0589968 0
0.0591074 0
0.0778946 0
0.0600247 0
0.0594943 0
0.0591087 0
0.0594025 0
0.064733 0
0.0596248 0
0.0593706 0
0.0641443 0
0.0590891 0.000848768
0.06419 0
0.0641843 0
0.0639885 0
0.0594683 0
0.060985 0
0.0642186 0
0.0639617 0
0.0641821 0
0.0594088 0
0.064577 0
0.0641469 0
0.0592592 0.000575063
0.0655263 0
0.0596047 0.00043332
0.0590834 0.000698484
0.0641488 0
0.0594843 0.000656363
0.0595119 0
0.073851 0
0.0640707 0
0.0595841 0
0.0590496 0.000221128
0.0589668 0
0.0592136 0
0.0641269 0
0.0590903 0
0.0590247 0
0.059076 2.54665e-05
0.0594931 0
0.0594297 0
0.0656999 0
0.0607887 0
0.0642706 0
0.0590355 0
0.0592056 0
0.059862 0
0.0594116 0
0.0590133 0.000994362
0.0487297 0.166667
0.0591848 0
0.0642137 0
0.0594031 0
0.0648899 0
0.0597827 0
0.059477 0
0.064232 0
0.059433 0
0.0591138 0
0.0645036 0
0.0640191 0.000148931
0.0594642 0.00303904
0.0639147 0
0.0596039 0.000174755
0.0699684 0
0.0644178 0
0.0643733 0
0.0643399 0
0.0639733 0
0.0591516 0
0.0593472 0.000131757
0.0591296 0
0.0638952 0
0.0589865 0
0.0598003 0
0.0645466 0
0.0649183 0
0.0591236 0
0.0595005 0
0.0647884 0
0.0593519 0
0.0588778 0
0.0589731 0.000308432
0.0640948 0
0.059438 0.000132082
0.0605275 0
0.059909 0
0.0597138 0
0.0591163 0.000152977
0.0648962 0
0.0599397 0
0.0642376 0
0.0642848 0
0.0590828 0
0.0597744 0
0.0596071 0
0.0489207 0.166667
0.0589878 0
0.0596947 0
0.0647081 0
0.0590209 3.09136e-05
0.063951 0
0.0605435 0
0.0483409 0.166667
0.0590563 0.000162952
0.065174 0
0.0598511 0.000685529
0.0644095 0
0.0641028 0
0.0643742 0
0.0650148 0
0.0590125 0
0.0592268 0
0.0592428 0
0.059166 0
0.064164 0
0.059997 0
0.059238 0
0.0591686 0.00032949
0.0641279 0
0.0595807 0
0.0588677 8.79265e-05
0.0598803 0
0.0594876 0
0.0638769 0
0.05898 0
0.059132 0.000125564
0.0589413 0
0.0638297 0
0.0649214 0
0.0645371 0
0.065002 0
0.0591734 0
0.059044 0
0.0591583 7.86335e-05
0.0627368 0
0.0645626 0
0.0590054 0.000398312
0.0589761 0.000132628
0.0646018 0
0.0602577 0
0.0641492 0
0.0592985 0
0.0592625 0
0.0600852 0
0.0638846 0
0.0596932 0
0.0639692 0
0.0602152 0
0.0639334 0
0.0592282 0
0.0600219 0
0.0648006 0.000211554
0.06421 0
0.0639027 0
0.0654775 0
0.0650723 0
0.0640622 0
0.0592583 0
0.0591111 0
0.0644378 0
0.058768 0
0.0595095 0
0.0641204 0
0.0596565 0
0.0638867 0
0.059476 0
0.0589149 0
0.0591553 0.000281094
0.0591775 0
0.0649582 0
0.0593275 0
0.0642528 0
0.0591154 0.000296619
0.0644785 0
0.0651607 0
0.0650542 0
0.0489905 0.166667
0.0647814 0
0.0545763 0.166667
0.0640875 0
0.0610227 0.00155846
0.0607827 0
0.0643748 0
0.0590247 0
0.0659 0
0.0649616 0
0.0589466 0
0.0593048 0
0.0596061 0
0.0592511 0
0.0641992 0
0.064253 0
0.0640961 0
0.0657287 0
0.059218 0
0.0643457 0
0.0650294 0
0.061293 0
0.0640337 0
0.0589582 0
0.0592183 0
0.0600798 0.00364113
0.0602289 0
0.0598136 0
0.0645869 0
0.0594643 0
0.0590548 0
0.0639416 0
0.0594146 0
0.0645649 0
0.0642763 0
0.0589892 0
0.0597306 0
0.0591463 0
0.0590244 0
0.0604026 0
0.0639522 0
0.0605171 0
0.0643504 0
0.0592315 0
0.0646283 0
0.0642336 0
0.0594029 0
0.0483561 0.166667
0.0642596 0
0.0642035 0
0.0591757 0
0.0596286 0.000743299
0.0643449 0
0.063922 0
0.0590078 0
0.0590126 0
0.0645064 0
0.0645778 0
0.0594018 0
0.0587556 1.61248e-05
0.0607271 0
0.0589764 0
0.058892 0
0.059403 0
0.0596451 0
0.0590762 0
0.0643135 0
0.0646816 0
0.0594024 0
0.0592813 0.00018342
0.0639435 0
0.0600092 0
0.059388 0
0.0595814 0
0.064227 0
0.0643171 0
0.0594034 0
0.0592258 0
0.06525 0
0.064281 0
0.0592327 0
0.0592035 0
0.078833 0
0.0601804 0
0.0645738 0
0.0596471 0
0.061042 0
0.0641235 0
0.0657509 0
0.0590679 0
0.0645221 0
0.0632286 0
0.0646665 0.00095613
0.0645367 0
0.0594129 0
0.0600393 0
0.0588836 0
0.0647467 0
0.0643786 0
0.0590242 0
0.0598388 0.000335327
0.0483446 0.166667
0.0649956 0
0.0638516 0
0.059061 0
0.0641816 0
0.0590052 0
0.0645485 0
0.0593699 0
0.0595931 0
0.0591123 0
0.0644898 0
0.0590264 0
0.0483008 0.166667
0.0639267 0
0.0640567 0
0.0640449 0
0.0592401 0
0.0599955 0
0.0642504 0
0.0640805 0
0.0590594 0
0.0592444 0
0.059125 0
0.0590632 0
0.0650305 0
0.0598899 0
0.0592614 0
0.0596901 0.000361837
0.0594217 0
0.0645539 0
0.0592547 0
0.0598616 0
0.0590299 0
0.0642369 0
0.0639884 0
0.0643707 0
0.0641395 0
0.0589952 0
0.0639163 0.000385043
0.0641507 0
0.0646365 0
0.0588267 0
0.0639893 0
0.0669009 0
0.0589247 0
0.0590223 0
0.0645397 0
0.0590597 0
0.0623365 0
0.0597217 0
0.0589383 0
0.0643198 0
0.063945 0.000128106
0.0597034 0.000368031
0.048047 0.166667
0.0591723 0
0.0590131 7.64049e-05
0.0652108 0
0.064138 0
0.0648723 0
0.0648195 5.14144e-05
0.0595145 0
0.0641775 0
0.0644341 0
0.0640834 0
0.0593146 0
0.0645538 0
0.0664467 0
0.0605697 0
0.0643154 0
0.0598106 0
0.0639594 0
0.0590387 0
0.0591667 0
0.0641362 0.000242029
0.0592107 0
0.0765743 0.0019838
0.0643522 0
0.0590398 2.19289e-05
0.0646524 0
0.0643643 0
0.0590269 0.000446632
0.0592336 0.000519115
0.0641284 0
0.0594294 0
0.0590018 0
0.0593552 0
0.0590642 0
0.059496 0.00148601
0.0639624 0
0.0639575 0
0.0641079 0
0.0656902 0
0.0738486 0.00168752
0.0640162 0
0.0592745 0
0.0596788 0
0.0596773 0
0.0481436 0.166667
0.0619052 0
0.0591983 0
0.0591728 0
0.0596214 0
0.0591674 0
0.0641986 0
0.0590198 0.00100476
0.0590138 0.000123416
0.0590367 0
0.0646773 0.000432087
0.0589535 0
0.0590719 0.000285622
0.06395 0
0.0590261 0
0.0794391 0
0.0598406 0
0.0590752 0
0.0641958 0
0.0644068 0
0.0640723 0
0.0641296 0
0.0653286 0
0.05916 0
0.0594808 0
0.0595095 0
0.0594479 0
0.0616928 9.52019e-07
0.0602666 0.00173743
0.0644094 0
0.0598197 0
0.0590608 0
0.0590309 0
0.0640844 0
0.0595512 0
0.0590221 0
0.0600939 0
0.0642534 0
0.0590332 0
0.0640766 0
0.0642287 0
0.0592537 0
0.060012 0
0.0590723 0
0.0592756 0
0.0591938 0
0.0591406 0
0.0595121 0
0.0650064 0
0.0602543 0
0.059175 0
0.0639241 0
0.0591526 0
0.0644781 0
0.0674218 0
0.0589527 0
0.0640674 0
0.063925 0
0.0593438 0
0.0589523 0
0.0591744 0.000931978
0.0643492 0.00138148
0.0595315 0
0.0589868 0
0.0642197 0.00250943
0.0640349 0
0.0590811 0
0.0589214 0
0.0648895 0
0.0594228 0
0.0485335 0.166667
0.0590144 0
0.064316 0
0.0642005 0
0.0646481 0
0.0615002 0.00167794
0.0641991 0
0.0589639 0
0.0591868 0
0.0641303 0
0.0590577 0.00013259
0.0592648 0
0.0593078 0
0.0594257 0
0.06001 0
0.0649721 0
0.0645082 0
0.0597776 0
0.0596133 0
0.0668435 0
0.0590989 0
0.0640464 0
0.0646257 0
0.0642761 0
0.0640203 0
0.0606416 0
0.0641499 0
0.0588961 2.57802e-05
0.0597754 0
0.0647995 0
0.0589989 9.86583e-05
0.0604218 0
0.0603706 0
0.0590342 0
0.0590885 0
0.0613105 0
0.0651305 0
0.0602095 0.00093261
0.059123 0
0.0594088 0
0.0596064 0
0.0644159 0
0.0644477 0
0.0602156 0
0.0589933 0
0.0588689 0
0.0588854 0
0.0591151 0
0.0913068 0
0.0601839 0
0.0643409 0
0.0616251 0
0.0643397 0
0.0649335 0
0.0645102 0
0.0642851 0
0.0638779 0
0.0591446 0.000198826
0.0590141 0
0.0597627 0
0.0641607 0
0.0590334 0
0.0594349 0
0.0619311 0
0.0775506 0
0.0595491 0
0.0589527 0
0.0638656 0
0.0645619 0
0.0590168 0
0.0648652 0
0.0639397 0
0.0644798 0
0.0596114 0.000105171
0.0589014 0
0.0664383 0
0.0590452 0
0.064108 0
0.0593823 0
0.0592601 0
0.0592826 0
0.0640811 0.000290468
0.0642985 0
0.0590873 0
0.059344 0
0.0592925 0
0.0590508 0.000452993
0.0593371 0
0.06428 0
0.0589114 0
0.0645635 0
0.0594395 0.000280613
0.0640022 0
0.0641054 0
0.0590002 0.000214372
0.0589693 0
0.0592213 0
0.059846 0
0.0651128 0
0.0639317 0
0.0638497 0
0.0595581 0
0.0545684 0.166667
0.0594145 0
0.0600885 0
0.0594342 0
0.0642585 0
0.0592764 0
0.0589026 0
0.0589605 0
0.0640317 0
0.0593896 0
0.0592472 0
0.063922 0
0.064311 0
0.0640067 0
0.0592896 0.000451803
0.0649183 0
0.0592603 0
0.0588877 0
0.0592336 0
0.0641792 0
0.0589989 0
0.0591423 0
0.0647489 0
0.059248 0
0.0648957 0
0.0644226 0
0.0640509 0
0.0642735 0
0.0640302 0
0.0641422 0
0.0592276 0
0.0592535 0
0.0644664 0
0.0653026 0
0.0592806 0.000282203
0.0493926 0.166667
0.0594622 0
0.0591429 0
0.0639255 0
0.0590854 0
0.0593029 0
0.059237 0
0.0640912 0
0.0638957 0
0.0644953 0
0.0648428 0
0.064248 0
0.0590621 7.78816e-05
0.0600872 0
0.0591464 0.000355319
0.0485574 0.166667
0.0592735 0
0.0602287 0
0.0926192 0
0.0591639 0
0.06391 0
0.0661928 0
0.0646576 0
0.0641792 0
0.0592208 0
0.0599869 0
0.0613122 0
0.0589066 0.000792896
0.0590113 0
0.0642118 0
0.0639893 0
0.0596199 0
0.0591716 0
0.0649096 0
0.0591207 0
0.063922 0
0.059828 0
0.0641606 0
0.0599479 0
0.0593108 2.57478e-05
0.0596198 0
0.0591277 0
0.0657197 0
0.0590006 0
0.0603978 0
0.0603205 0
0.0589975 0
0.0642216 0
0.0642032 0
0.0640674 0
0.0646613 0
0.0641397 0
0.064184 0
0.0590895 0
0.0644613 0
0.064579 0
0.0591022 0
0.064208 0
0.0639889 0
0.064357 0
0.0641773 0
0.0643511 0
0.0640246 0
0.059136 0
0.0645809 0
0.0590927 0
0.0659237 0
0.0642872 0
0.0644876 0
0.0642518 0
0.0591435 0
0.0905461 0
0.0591227 0
0.0600581 0.00226513
0.0642702 0
0.0650942 0
0.059743 0
0.065413 0
0.0642215 0
0.0640795 0
0.0779863 0
0.0598518 0
0.0640226 0
0.0593634 0
0.0643133 0
0.0590765 0
0.0620897 0
0.0590358 0
0.0592049 0
0.0657107 0
0.0640179 0
0.0595103 0
0.0602173 0
0.0589291 0.000216838
0.0641102 0
0.059059 0
0.064818 0.000242862
0.0591856 0
0.0591124 0
0.0590112 0.000207021
0.0643452 0
0.0590529 0
0.0595547 0
0.0648697 0
0.0641824 0
0.0645739 0
0.0641904 0
0.0597079 0
0.0644694 0
0.0597265 0
0.059099 0
0.0590343 0
0.0599411 0
0.0483254 0.166667
0.0644362 0
0.059124 0
0.0645859 0
0.0646563 0
0.0591972 0
0.0647289 0
0.0597962 0
0.0589248 0
0.0591141 0
0.0591245 0
0.0592819 0
0.0589738 0
0.0645994 0
0.0590094 0
0.0642674 0
0.0640421 0
0.0593241 0
0.0607022 0
0.0589969 0
0.0650401 0
0.0595854 0
0.0642038 0
0.0592732 0
0.0644201 0
0.0647112 0
0.0591767 0
0.0589467 0
0.0641446 0
0.0643825 0
0.0589054 0
0.0593411 0
0.0646826 0


==> anc/distrib/0.15.txt <==
0.0639056 0
0.0592425 0
0.0591338 0.00073214
0.0591671 0
0.063947 0
0.0594144 3.80267e-05
0.064017 0
0.0593132 0
0.0595463 0
0.0592319 0
0.064055 0
0.0591877 0.00033775
0.0593542 0
0.0589546 8.24091e-05
0.0591805 0
0.0641538 0
0.0591191 0
0.0594048 0
0.0607442 0
0.0638728 0
0.0743974 0
0.0598813 0
0.0726041 0
0.0639233 0
0.0606368 0
0.0593116 0
0.0648721 0
0.0591014 0
0.0590722 0
0.0508234 0.166667
0.0598984 0
0.0604753 0
0.0622873 0
0.0644231 0
0.0594451 0
0.0590532 0
0.064101 0
0.0591741 0
0.0592559 0
0.059307 0
0.0591337 0
0.0639014 0
0.059301 0
0.0639664 0
0.0643388 0
0.0652036 0
0.0608054 0
0.0643332 0
0.0590919 0
0.0592811 0
0.0639658 0
0.0639172 0
0.06454 0
0.0640106 0
0.0590818 0
0.0591857 0
0.064163 0
0.0645562 0
0.0644651 0
0.0641493 0
0.0483882 0.166667
0.0641644 0
0.0591669 0.000117699
0.0594125 0
0.0641822 0
0.0589025 0.000102115
0.0589806 0
0.0593583 0
0.0641569 0
0.0641161 0
0.0592763 0
0.0592217 0
0.0589678 0
0.0589572 0
0.0640476 0
0.0645755 0
0.0638101 0
0.059641 0
0.0591628 0
0.0776838 0
0.0591015 0
0.0592319 0
0.0598296 0
0.0640223 0
0.0595883 0.00134969
0.0589694 0
0.0600224 0
0.0595381 0
0.0640666 0
0.0593898 0
0.0642595 0
0.0609233 0
0.0588514 0.00111944
0.0641009 0
0.0590731 0
0.0588544 0.000159977
0.0643106 0
0.0641497 0
0.0642028 0
0.0591019 0
0.0593628 0
0.0608569 0.00234445
0.0640881 0
0.0646981 0.000115394
0.0590086 0
0.0642594 0
0.0645446 0
0.0591201 0
0.0642113 0
0.0643369 0
0.0645683 0.00247486
0.054313 0.166667
0.0597865 0.000957963
0.0643543 0
0.0589743 0
0.0640609 0
0.0598399 0
0.0590674 0
0.0641107 0
0.0591944 0
0.0591737 0
0.0643359 0
0.0593637 0.000324249
0.0590486 0
0.0592348 0.00121434
0.0590581 0.000154811
0.0590542 0
0.0595828 0
0.0877005 0.00100747
0.0608819 0
0.0606632 0
0.0590204 0
0.0591341 1.71201e-05
0.0597865 0
0.0649283 0
0.0646305 0
0.0589451 0
0.0588955 0.000171818
0.0594534 0
0.0641601 0
0.0648706 0
0.0589203 4.27922e-05
0.058842 0.000332227
0.0592889 0
0.0643764 0.000764682
0.0640475 0
0.0592391 0
0.0647587 0
0.0591385 0
0.0641476 0
0.0639997 0
0.0644593 0
0.0644902 0
0.0642656 0
0.0592386 0
0.0643114 0
0.0646241 0
0.0639874 0
0.0647397 0
0.0604162 0
0.0640828 0
0.0642313 0
0.064533 0
0.0597455 0
0.0646317 0
0.0591107 0
0.0591718 0
0.0590743 0
0.0639421 0
0.0592413 0
0.0590129 5.99177e-05
0.0588946 0
0.0589651 0
0.059822 0
0.0589007 0
0.059063 0
0.0591175 0
0.0591348 0
0.059135 0
0.0641865 0
0.0641924 0
0.0602204 0.0011429
0.0593556 0
0.059161 0
0.0649457 0
0.0590087 0.000233488
0.0707987 0
0.0590964 0
0.0590017 0
0.0643275 0
0.0652761 0
0.0644393 0
0.0589587 0
0.0646111 0
0.0641636 0
0.0619047 0
0.0594562 0
0.0640749 0
0.0590728 0
0.0593502 0
0.0597414 0
0.0642206 0
0.066701 0
0.0649984 0
0.0593484 0
0.0613945 0.0047098
0.0591231 0
0.0597847 0.00126402
0.0640691 0
0.0641336 0
0.0592705 0
0.0602653 0
0.0596461 0
0.0739877 0.000680207
0.0592389 0
0.0603733 0
0.0592988 0
0.065236 0
0.0592996 0
0.0593075 0
0.0649728 0
0.064099 0
0.0591772 0
0.0641333 0
0.0593632 0
0.0647632 0
0.0589953 0
0.0589136 0
0.0596812 0
0.0641719 0
0.0616504 0.000670427
0.0643111 0
0.0593656 0
0.0590353 0
0.0640226 0
0.064763 0
0.0640999 0
0.0638602 0
0.0591674 0
0.0591726 0
0.0593538 0
0.0643 0
0.065127 0
0.0592896 0
0.0918657 0
0.0639469 0
0.0640798 0
0.0642903 0
0.0594475 0
0.0610033 0
0.0590778 0
0.0592539 0
0.0592767 0.000456168
0.0591023 0
0.0590286 0
0.0598103 0
0.0596015 0
0.0593118 0.000289673
0.0643867 0
0.0663891 0
0.059049 0
0.0646199 0
0.0647678 0
0.0641634 0
0.064968 0
0.0640326 0
0.064071 0
0.0645066 0
0.0594125 0
0.0593893 0
0.0643782 0
0.0594143 0
0.0640518 0.00169817
0.0590863 0
0.0646592 0
0.0642105 0
0.0591423 0.000295234
0.0592711 0
0.0643188 0.00355633
0.0643044 0
0.0641769 0
0.0590767 0
0.0645051 0
0.0597674 0
0.0639235 0
0.0648027 0
0.0644419 0
0.0651796 0
0.0641793 0
0.0592122 0
0.0643581 0
0.0591948 0
0.0645738 0
0.0599355 0.00315558
0.0652324 0.00528907
0.0589775 0
0.0869652 0
0.0590287 0.000250814
0.0591009 0.000156239
0.0590071 0
0.0595823 0
0.0640736 0
0.059213 0
0.0654121 0
0.054396 0.166667
0.0640087 0
0.0594028 0
0.0589863 0
0.0644975 0
0.0591231 0.00104332
0.0640294 0
0.0592449 0
0.0767643 0
0.0650765 0
0.0640344 0
0.0664475 0
0.0614922 0
0.0590743 0
0.0591335 0.000908772
0.0593386 0
0.0641677 0
0.0590504 0
0.0590649 0.000158619
0.0590639 0
0.0642924 0
0.0648038 0
0.0592708 0
0.0595695 0
0.0591127 0
0.0591231 0
0.0645044 0.00024191
0.066046 0
0.0623148 0
0.0645712 0
0.0602687 0.000410991
0.0588834 0
0.0590313 0
0.058805 0
0.0593403 0
0.064351 0
0.0601831 0
0.0591495 0.000172613
0.0591169 0
0.0593511 0
0.0641112 0.000130573
0.0641798 0
0.0646562 0
0.0639834 0
0.0591668 0.000202293
0.0593853 0
0.0598479 0
0.0592735 0
0.0591179 0
0.0644691 0
0.0644776 0
0.0591048 0
0.0593871 0
0.0646918 0
0.0641932 0
0.06418 0
0.0588384 0
0.0645292 0
0.0595139 0
0.0640711 0
0.0638933 0
0.0602243 0
0.0589336 0
0.0589184 0
0.0601977 0
0.0594909 0
0.0593847 0
0.0639801 0
0.0593097 0
0.064382 0
0.0590873 0
0.0591914 0
0.0638502 0
0.0592393 0
0.0643698 0
0.0640821 0
0.0594879 0.00195908
0.0591842 0
0.0487434 0.166667
0.0592962 0
0.0591714 0
0.0645862 0
0.0644556 0
0.0597202 0
0.0594958 0
0.0604869 0
0.0599044 0
0.059314 0
0.064522 0.0015041
0.0590125 0
0.0643588 0
0.0644348 0
0.0657692 0
0.0644957 0
0.0639525 0
0.0652343 0
0.0610365 0
0.0591155 0
0.0640383 0.000511088
0.0596089 0
0.0599521 0
0.0641648 0
0.0593891 0
0.0595922 0
0.0594145 0
0.0590774 0
0.0597784 8.90029e-05
0.0645743 0
0.0644678 0
0.0594947 0
0.0641921 0
0.0594386 0.000415324
0.0595161 0
0.0593863 0.000195099
0.0599539 0
0.0644839 0
0.0643421 0
0.059345 0
0.0591473 0
0.0648016 0
0.0591801 0
0.0593906 0
0.0637546 0
0.0601499 0
0.0644818 0
0.0590106 0
0.0592473 0
0.0592893 0
0.0648937 0.000291264
0.0773051 0.00308362
0.0643412 0
0.0639219 0
0.0644489 0
0.0642461 0
0.0640272 0
0.0590392 0
0.064439 0
0.0591336 0
0.0607569 0
0.0643281 0
0.0592259 0
0.0604922 0
0.0648804 0
0.059313 2.00194e-05
0.0593724 0
0.0594357 0
0.0592109 0
0.0638045 0
0.0640266 0
0.0648718 0
0.0645003 0
0.0641284 0
0.0650986 0
0.0641659 0
0.0599543 5.47465e-05
0.0641527 0
0.06393 0
0.0594384 0
0.0643547 0
0.0589729 0
0.0645835 0
0.0589665 0.000298258
0.0639357 0
0.0593675 0
0.0596138 0
0.0591698 0
0.0592078 0
0.0588935 0
0.0590493 0
0.0590471 0
0.0640433 0
0.0591323 0
0.0640448 0
0.0593589 0
0.0595283 0
0.0590183 0
0.0590021 0.000489229
0.0644283 0
0.0597497 0
0.0596484 0
0.0594534 9.77875e-05
0.0685376 0
0.0503278 0.166667
0.059571 0
0.0597015 0
0.0646436 0
0.0589207 0
0.0592609 0
0.0690167 0
0.0643296 0
0.0643116 0
0.0590384 0.000161643
0.0599658 0
0.0590969 0
0.0591078 0
0.0592387 0
0.0641495 0
0.0640358 0
0.0592298 0
0.0647348 0
0.0591677 0.000577042
0.0639275 0
0.0595066 0
0.0736863 0
0.0594254 0
0.0590009 0
0.0590289 0
0.0641002 0
0.0647618 0
0.0647788 0
0.0593317 0
0.0591568 0
0.0596333 0
0.0483012 0.166667
0.0589676 0.000427754
0.054107 0.166667
0.0647013 0
0.0590866 0
0.0655147 0
0.0605059 0
0.064681 0
0.064578 0
0.0659892 0
0.064979 0
0.064231 0
0.0596486 0
0.059029 0
0.0592153 0
0.0589614 0
0.0596207 0
0.0600514 0
0.0638831 0
0.0643812 0
0.0642462 0
0.0598593 0
0.0638351 0.000167047
0.0595576 0
0.0594019 0
0.0593495 0
0.0641734 0
0.0591976 0
0.0592227 0
0.0641455 0
0.0589676 0
0.059433 0
0.0592301 0
0.0600056 0
0.0644931 0
0.0641037 0
0.0592235 0
0.0642324 0
0.0644894 0
0.0589942 0
0.0594307 0
0.0640061 0
0.0643084 0
0.059336 0
0.0638985 0
0.0640937 0
0.0589887 0
0.0594603 0
0.0591879 6.62735e-05
0.0640412 0
0.0654844 0
0.0590552 0
0.0594296 0
0.0646538 0
0.0646342 0
0.0643945 0
0.059254 0
0.0656767 0
0.0598421 0
0.0591686 0
0.0641551 0
0.0598806 0
0.0642794 0
0.0640943 0
0.0590297 0
0.0639976 0
0.0642619 0
0.0590607 0
0.0592218 0
0.0589357 0
0.0594615 0
0.063931 0
0.0644866 0
0.0651657 0
0.0594435 0
0.0591231 0.000181987
0.0591066 0
0.0780371 0
0.0654913 0
0.0643782 0
0.0651857 0
0.0589327 0
0.0645002 0
0.0592765 0
0.064195 0
0.0642352 0
0.0642747 0
0.0638728 0
0.0589936 0
0.0642379 0
0.0590617 0
0.060732 0
0.0653503 0
0.0600701 0
0.059306 0.000953512
0.0592561 0
0.0603926 0
0.0643604 0
0.0644826 0
0.0644062 0
0.0592558 0
0.0594966 0
0.0647001 0
0.0640697 0
0.0662107 0
0.0592377 0
0.0641141 0
0.0643094 0
0.0646573 0
0.0597209 0
0.059595 0
0.054804 0.166778
0.0617678 0.00225536
0.0593019 0.000807085
0.0591501 0
0.0645034 0
0.0592775 0
0.0599012 0
0.0647149 0
0.0589103 0.000594692
0.0641643 0
0.0608562 0
0.0597045 0.000396564
0.0648779 0
0.0615208 0
0.0591119 0
0.0640718 0
0.0589994 0
0.0592217 0
0.0591151 0.000121312
0.0590081 0
0.0640583 0
0.0638485 3.36127e-05
0.0589697 0
0.0642796 0
0.0651407 0
0.0640173 0
0.0606626 0
0.0602403 0
0.0826098 0.000262497
0.0483757 0.166667
0.0598848 0
0.0778071 0
0.0646068 0
0.0639055 0
0.0645241 0
0.0642182 0
0.064565 0
0.0643841 0
0.0611752 0
0.064396 0
0.0643596 0
0.0591354 0
0.0643706 0
0.0640905 0
0.0590186 0
0.0643315 0
0.0595909 0
0.0592955 0.000247871
0.0791083 0
0.0592416 0
0.0639591 0
0.0592653 0
0.0642093 0
0.0589578 2.33569e-05
0.0596423 0
0.058953 0
0.0596853 0
0.0589067 0
0.0590831 0
0.0775277 0
0.0590521 0
0.0646718 0
0.0588578 0
0.0590187 0
0.064066 0
0.0645417 0
0.0601413 0
0.0593991 0
0.0595794 0
0.0590113 0
0.0590907 0
0.0602357 0
0.0596421 0.000174836
0.0921634 0.000130329
0.0592815 0
0.0640661 0
0.0639006 0
0.0591383 0
0.0641571 0
0.0601465 0
0.063834 8.1138e-05
0.0639964 0
0.0591132 0
0.0589291 0
0.0590795 0.00181103
0.059838 0.000290074
0.0592823 0
0.0672217 0
0.0656296 0
0.0596074 0
0.0593234 0
0.0606282 0
0.0591739 0
0.0600147 0
0.0640474 0
0.0588527 0
0.063971 0
0.064323 0
0.0592971 0
0.0601707 0
0.0596548 0
0.0643272 0
0.0589578 0
0.05991 0
0.0643112 0
0.0608676 0
0.0638707 0
0.0601059 0.000135181
0.0590832 0
0.0647909 0
0.0590539 0
0.0639072 0
0.0641035 0
0.0640279 0
0.0648682 0
0.0643632 0
0.0647292 0
0.059472 0
0.0664024 0
0.0645293 0
0.0653625 0
0.0639838 0
0.0601685 0
0.0590474 0
0.0640721 0
0.0593843 0
0.0651059 0
0.0641704 0
0.0651866 0
0.0598953 0
0.0591653 0
0.0640169 0
0.0592632 0
0.0593798 0
0.0595387 0
0.0641606 0
0.0645706 0
0.0651601 0
0.0594999 0.00154943
0.0591509 0
0.065718 0
0.0598829 0.00356324
0.0644462 0
0.0482423 0.166667
0.0589698 0
0.0595718 0
0.0642506 0
0.0604033 0
0.0591979 0.000241748
0.0645401 0
0.0639213 0
0.059111 0
0.0591822 0.00123779
0.0591927 0
0.0592613 0
0.0642938 0
0.0591826 0
0.0591044 0
0.0639726 0
0.0640695 0
0.0637717 0
0.0644916 0
0.0640979 0
0.0593295 0
0.0589788 0
0.065226 0
0.0588528 0
0.0639936 0
0.0644125 0
0.0642464 0
0.0640634 0
0.0590783 0
0.0592907 0
0.0589638 0
0.0642439 0
0.0589867 0
0.0593245 0
0.0595468 0.000226413
0.0657412 0
0.0644692 0
0.0642136 0
0.0593003 0.000145026
0.0640999 0
0.0647263 0
0.0591506 0
0.0590334 0
0.0588991 8.10189e-05
0.0595945 0
0.0597262 0
0.0600329 0
0.0641614 0
0.0594695 0
0.0592664 0
0.0650288 0
0.0642568 0
0.0595554 0
0.0651931 0
0.0592231 0
0.0592456 0
0.0639342 0
0.0591053 0.000110304
0.0645594 0
0.0590428 0
0.0640446 0
0.0592042 0
0.0610434 0
0.0592189 0
0.0643519 0
0.0594102 0
0.0642231 0
0.0647694 0
0.0595481 0
0.0641772 0.000203759
0.0590236 0
0.0589046 0
0.0646167 0
0.0593382 0
0.0589762 0
0.0592376 0
0.0592485 0
0.059037 0
0.0645459 0
0.0593809 0
0.0592902 0
0.064299 0
0.0588083 0
0.0592235 0
0.0591719 0
0.0640457 0
0.0598805 0
0.0684578 0
0.058993 0
0.0650659 0
0.0641233 0
0.058902 0
0.059114 0
0.0592108 0
0.0587653 0
0.0600289 0
0.0912477 0.000230789
0.0588335 0
0.0596715 0
0.0641148 0
0.059162 0
0.0591257 0
0.0591112 0
0.0588128 0.00036418
0.0640319 0
0.0590946 0
0.0590247 0
0.0647341 0
0.0589796 0
0.0617586 0
0.0588522 0
0.0592313 0
0.0593542 0
0.059351 0
0.0643303 0
0.0646835 0
0.0594904 0
0.0640509 0
0.0647192 0
0.0589498 0.000880552
0.064812 0
0.0740434 0
0.049426 0.166667
0.0615766 0
0.0595167 0
0.0599441 0
0.0590383 0.000478741
0.0590318 0
0.0640133 0
0.0592736 0
0.0641193 0
0.0598425 0
0.0651254 0
0.0595766 0
0.0593717 0
0.0591202 0
0.059067 0
0.063975 0
0.0589385 2.35192e-05
0.064068 0
0.0640549 0
0.0480945 0.166667
0.0650851 0
0.0592057 0
0.0590993 0
0.0589755 0
0.059127 0
0.0648886 0
0.059172 0
0.0650726 0.00113896
0.0592239 0
0.0590426 0
0.0641337 0
0.0482267 0.166667
0.0640152 0
0.0641529 0
0.0648102 0
0.0592769 0
0.0591011 0.000294839
0.0644291 0
0.0594581 0
0.0640785 0
0.0591872 0
0.0591493 0
0.0743496 0
0.0593233 0
0.063972 0
0.0589132 0.00020893
0.0642599 0
0.0641983 0
0.0593229 0
0.0589205 0
0.0589341 0
0.0647483 0
0.0591605 0
0.0600712 0
0.0593495 0
0.0590256 0
0.05908 0
0.0642999 0
0.0590672 0
0.0593328 0
0.0597689 0
0.0640522 0
0.0594211 0
0.0592668 0
0.0644062 0
0.0639871 0
0.0593859 0
0.0598016 0
0.0645427 0
0.0640572 0
0.0647237 0
0.0609101 0
0.063806 0
0.0589466 5.07815e-05
0.0642387 0
0.0647336 0
0.0591313 0
0.0639703 0
0.0653532 0
0.0596579 4.68436e-06
0.0590398 0
0.0751905 0
0.0644865 0.000404435
0.0485124 0.166667
0.0646972 0
0.058994 0
0.0601902 0
0.0644357 0
0.0640758 0
0.0649705 0
0.0590532 8.68609e-05
0.0594502 0
0.0590174 0
0.0604166 0
0.0655382 0
0.0590866 0
0.0645865 0
0.06429 0
0.0640905 0
0.0589173 0
0.058842 0
0.0643742 0
0.0641666 0
0.058977 0
0.0643849 0
0.0639911 0.000156991
0.0590363 0


==> anc/distrib/0.16.txt <==
0.0640653 0
0.0639539 0.000312246
0.0644363 0
0.0590923 0
0.065555 0
0.0595613 0
0.0646063 0
0.0641801 0
0.0646133 0
0.0597611 0
0.0592848 0
0.0641769 0
0.0601275 0
0.059734 0
0.0590317 0
0.0622115 0
0.0641579 0
0.0590106 0
0.0590928 0
0.0591608 0
0.0643429 0
0.0592743 0
0.0641262 0
0.0640466 0
0.0592173 0
0.0589935 0
0.059464 0
0.0641886 0
0.0640826 0
0.0648329 0
0.0643666 0
0.0639401 0
0.0601833 0
0.0597115 0
0.0629058 0
0.0910116 0
0.0639889 0
0.0644477 0
0.0639796 0
0.0548476 0.167223
0.0595587 0
0.0653108 0
0.0645154 0
0.0594888 0
0.064001 0
0.0589186 0
0.0642339 0
0.0593866 0
0.0590942 0
0.0640189 0
0.0646091 0
0.0589843 0
0.059482 0
0.059226 0
0.0593045 0
0.0646034 0
0.0591188 0
0.0592512 0.00033418
0.0640634 0
0.0640777 0
0.0594197 0
0.064128 0
0.0639023 0
0.0641573 0
0.0641404 0
0.0598204 0
0.0590152 0
0.064152 0
0.0598897 0
0.0591639 0
0.0591055 0
0.0642361 0
0.0667473 0
0.0593311 0
0.0644151 0
0.064221 0
0.0598387 0
0.0589201 0.000198204
0.0642031 0
0.060412 0
0.0639483 0
0.0591168 0
0.0642289 0
0.0639422 0
0.0644777 0
0.0593757 0
0.0639287 0
0.0589272 0
0.0653457 0
0.0592923 0
0.0590431 0
0.0641872 0
0.0595408 0
0.0594792 0
0.0642181 0
0.059875 0
0.0589084 0
0.0639915 0
0.059134 0.000109152
0.0590382 0
0.0591615 0.000378049
0.0591515 0.000217904
0.0641285 0
0.06448 0
0.0639691 0
0.0671594 0
0.0590865 0
0.0589216 0
0.0650294 0
0.0589632 0
0.0590622 4.16021e-05
0.0597403 0
0.06408 0
0.0591093 0
0.0591265 0
0.0600831 0
0.0651212 0
0.0589497 0
0.060644 0
0.0638868 0
0.0590903 0.00101963
0.0639863 0
0.0644838 0
0.092727 0
0.0641473 0
0.0592251 0
0.0644036 0
0.0645936 0
0.0640185 0
0.0589234 0
0.0590301 0
0.06418 0
0.0649222 0
0.0644501 0
0.063965 0
0.0602801 0
0.0591791 0
0.0592952 0
0.0592795 0
0.0643833 0
0.0591387 0
0.0648808 0
0.0643763 0
0.0590233 0
0.0644281 0
0.0648322 0
0.0590387 0
0.0643847 0
0.0595662 0
0.0589519 0
0.0595835 0
0.0644543 0
0.0589765 0
0.0648381 0
0.0645579 0
0.0646344 0
0.0647763 0
0.0639896 0
0.0644258 0
0.0591168 0
0.0589813 0
0.0593803 0
0.0590263 0
0.0592671 0
0.0592654 0
0.0591232 0
0.064716 0
0.0643087 0
0.0589901 0
0.0591782 0.000551814
0.0591044 0
0.0642847 0
0.0588796 0
0.0590012 0
0.0599386 0
0.0588674 0
0.0779065 0
0.0593447 0
0.059036 0
0.0597485 0
0.0590784 0
0.0591509 0
0.0599484 0
0.0644106 0
0.0594703 0.000456964
0.0592416 0
0.0590063 0.000444084
0.0664051 0
0.0593741 0
0.0640699 0
0.0641557 0
0.0597901 0
0.0600184 0
0.0591342 0
0.0589066 0
0.0644995 0
0.0659085 0
0.0592685 1.66603e-06
0.0592681 0
0.0643241 0
0.0662448 0
0.060176 0
0.0593739 0
0.0642394 0
0.059559 0
0.0640881 0
0.0601096 0
0.059259 0
0.0648493 0
0.0638081 0
0.0643883 0
0.0589488 0
0.060148 0
0.0597743 0
0.059182 0
0.0600625 0
0.0590441 7.41817e-05
0.0643684 0
0.0642013 0
0.0589317 0
0.059161 0
0.0641169 0
0.0647426 0
0.0639944 0
0.0591036 0
0.0590364 0
0.0641004 0
0.0645236 0
0.0639598 0
0.064043 4.50586e-05
0.0670589 0
0.0592045 0
0.0594913 0
0.0643595 0
0.0644335 0
0.0592948 0
0.0591828 0
0.0589479 0
0.0644373 0
0.0642781 0
0.0639808 0
0.0589815 0
0.0640642 0
0.06419 0
0.061177 0
0.0599068 0.000456477
0.0641347 0
0.0598929 0.000257169
0.0591021 0
0.0606518 0
0.0639475 0
0.0590487 0
0.077763 0
0.0611051 0
0.064793 0
0.0589578 0
0.0589519 0
0.0589461 0
0.0640382 0
0.0596381 0
0.0592268 0
0.0592209 0
0.0642283 0
0.0653734 0
0.0596414 0
0.0588404 0
0.0645405 0
0.060254 0
0.0591088 0.000172451
0.0643005 0
0.0605519 0
0.0603416 0.000902968
0.0600578 0
0.0591024 6.35743e-05
0.059752 0
0.059336 0
0.0595182 0
0.059401 0
0.0594844 0
0.0643131 0
0.0597348 0
0.0594559 0
0.059368 0
0.0593295 0
0.0591235 0
0.0737194 0.000183496
0.0589312 0.000514745
0.0644386 0
0.0646837 0
0.0662486 0
0.0590669 0
0.068365 0
0.0641127 0
0.0592364 0
0.0643408 0
0.0591612 0
0.0589324 0
0.0643138 0
0.0590283 0
0.0639698 0
0.0647809 0
0.0649811 0
0.0640843 0
0.0652282 0
0.06064 0
0.0594793 0
0.0641721 0
0.0604035 0
0.0639223 0
0.0603668 0
0.0605526 0
0.0589485 0
0.0639495 0
0.0643552 0
0.0592759 0
0.0642326 0
0.0482924 0.166667
0.0589517 0
0.059354 0
0.0638631 0
0.0589843 0
0.0642069 0
0.0648183 0.000236068
0.0640982 0
0.0591927 0
0.0644215 0.000790749
0.064175 0
0.0639244 0
0.059577 0
0.0640318 0
0.0815407 0.000790116
0.0638897 0
0.0588333 0
0.0644114 0
0.0641233 0
0.065591 0
0.0642348 0
0.0658096 0
0.0640456 0
0.0665856 0
0.059685 0.00313063
0.0597062 0
0.0590571 0
0.0650913 0
0.0644761 0.00205493
0.0591464 0
0.0640135 0
0.0589529 0
0.0642989 0
0.0602813 0
0.0654276 0
0.059768 0
0.0593559 0
0.0592642 0.000387266
0.0589588 0
0.059775 0
0.0765234 0
0.0591604 0.000145708
0.0614292 0
0.063946 0
0.0642976 0
0.05925 0
0.0590384 0
0.0641741 0
0.0620223 0
0.0593564 0
0.0591953 0
0.0601891 0
0.0639889 0
0.0641974 0
0.0640541 0
0.0639657 0
0.0640937 0
0.0645557 0
0.0644954 0
0.0593938 0
0.0592486 0
0.0641546 0
0.0643404 0
0.0590362 0
0.0590447 0
0.0591733 0
0.0595542 0
0.0594254 0
0.0487876 0.166667
0.0589924 0
0.0590678 0
0.0591135 0.000925773
0.0600072 0
0.0591887 0
0.0597543 0
0.0592234 0
0.0644325 0
0.0641444 0
0.0640663 0
0.0591935 0
0.0594668 0.000678059
0.0648058 0
0.0589152 0
0.0651721 0
0.0638454 0
0.0590239 0.000311283
0.0641666 0
0.0644368 0
0.0591786 0
0.059297 0
0.0639884 0
0.0593366 0
0.0589656 0
0.0639349 0
0.0641278 0
0.0597384 0
0.059055 0.000212625
0.0592236 0
0.059192 0
0.064097 0
0.064514 0
0.0589819 0
0.0592875 0
0.0650122 0
0.0647829 0
0.0589585 0
0.0590193 0
0.0640193 0
0.0595661 0
0.064185 0
0.0590897 0
0.0642537 0
0.0589789 0
0.0640198 1.09644e-05
0.0597799 0
0.0591115 0
0.0642471 0
0.059078 0
0.0597341 0
0.0593873 0.000206307
0.0644878 0
0.0591458 0
0.0645881 0
0.0598306 0
0.0642039 0
0.0640436 0
0.0606416 0
0.0591121 0
0.0590274 0
0.0661962 0
0.0548515 0.166667
0.0647343 0
0.0589825 0
0.0641833 0.000310975
0.0641841 0
0.0646172 0
0.0784988 0
0.0641567 0.000238416
0.0596226 0.0012428
0.0964102 0.000589521
0.0593138 0
0.0639535 6.44506e-05
0.0596838 0
0.0591822 0
0.0638954 0
0.0599344 0
0.0595099 0
0.0590817 0
0.0590645 0
0.0589652 0
0.0602977 0
0.0646866 0
0.0590778 0
0.0590635 0
0.0590465 0
0.0641036 0
0.0643745 0
0.059346 0
0.0590763 0
0.0639432 0.00021712
0.0589764 0
0.0639836 0
0.059116 0.000903163
0.0644304 0
0.064405 0
0.0651886 0
0.059474 0
0.0646497 0
0.0591325 5.71752e-06
0.058989 0.00012902
0.0640707 4.0212e-05
0.0640774 0
0.0595656 0
0.064327 0
0.0592017 0
0.0647802 0
0.0590506 0
0.0600461 0
0.0641893 0
0.0633626 0
0.0607553 0
0.0594062 0
0.0599143 0
0.0642456 0
0.0594061 0
0.0592385 0
0.0592929 0
0.0613891 0
0.0592096 0
0.0590379 0
0.0590621 0
0.0653989 0
0.059012 0
0.0642261 0
0.0644551 0
0.0643475 0
0.0591636 0
0.0594584 0.00011864
0.0649502 0
0.0640676 0
0.0640816 0
0.061402 0
0.0592043 0
0.0648243 0
0.0640586 0
0.0614321 0
0.0592246 0
0.0591235 0
0.0591485 0
0.0643368 0
0.0642521 0
0.0641057 0
0.059177 0
0.0591326 0
0.0593001 0
0.0595427 0
0.0595252 0
0.0643138 0
0.0602823 0
0.0592647 0
0.0643899 0
0.0590643 0
0.0600006 0
0.0591979 0
0.0590023 0
0.063905 0
0.0640591 0
0.0589928 0
0.0592605 0
0.0643091 0
0.0592437 0
0.064522 0
0.0598463 0
0.059937 0
0.0591049 0
0.0592186 0
0.0638912 0
0.0592149 0
0.0653452 0
0.0591892 0
0.0594241 0
0.0588859 0
0.0654484 0
0.0595966 0
0.0593049 0
0.0645026 0
0.0591916 0
0.0648098 0
0.0645895 0
0.0592209 3.47649e-05
0.0590869 0
0.0640529 0
0.059553 0
0.0671248 0
0.0602063 0
0.0642123 0
0.0643344 0
0.0650571 0
0.0643637 0
0.0591027 0
0.060479 0
0.0595293 0
0.0645332 0
0.064682 0
0.0602093 0
0.0678432 0
0.0595115 0
0.0912923 0
0.0645969 0
0.0591041 0
0.0650356 0
0.0595801 0
0.064541 0
0.0590716 0
0.0592953 0.000196451
0.0592445 0
0.0485469 0.166667
0.0597567 0
0.0645576 0
0.0593379 0
0.0484606 0.166667
0.059824 0.00190838
0.0599385 0
0.0643896 0
0.0592649 0
0.0641663 0
0.0595345 0
0.0643638 0
0.059095 0
0.0639862 0
0.0596064 0
0.064969 0
0.0593168 0
0.0640929 0
0.059747 0
0.059081 0
0.0737922 0
0.0590067 0
0.0589343 0
0.0591063 0
0.0641959 0
0.0649087 0
0.0645441 0
0.060761 0
0.064197 0
0.0642504 0
0.0590595 0
0.0648195 0
0.0595117 0
0.0592776 0
0.0646548 0
0.0592 0
0.0592347 0
0.0642182 0
0.0594732 0
0.059281 0
0.0653861 0
0.063869 0
0.0592354 0
0.0592313 0
0.0596582 0
0.0595182 0
0.0639387 0
0.0647488 0
0.0596042 0
0.0641828 0
0.0591229 0.000469518
0.0594003 0
0.0642397 0
0.0595324 0
0.0642064 0
0.0594683 0
0.0593615 0
0.0597539 0
0.0643376 0
0.0589863 0
0.0597258 0
0.0609113 0.00539676
0.0591424 0.000302266
0.0649579 0
0.0589245 0
0.0638093 0
0.0591233 7.93908e-05
0.0592384 0
0.0596316 0
0.0590839 0
0.0652888 0
0.0592212 0
0.0592325 0
0.0607911 0
0.0593398 0
0.0589367 0
0.0593131 0
0.0641575 0
0.0641838 0
0.0642956 0
0.0648183 0
0.0644977 0.000129696
0.0709294 0
0.0776426 0
0.0639623 0
0.0594663 0
0.0595204 0
0.0589816 0
0.0643304 0
0.0590098 0
0.0595195 0
0.0595503 0
0.0591934 0
0.0600728 0
0.0590146 0
0.0590639 0
0.0640407 0
0.0592602 0
0.0590918 0
0.0641357 0
0.0591666 0.000514658
0.0643147 0
0.0489376 0.166667
0.0645417 0
0.066163 0
0.0590393 0
0.0744463 0
0.0594281 0
0.0601241 0
0.0593414 0
0.0592586 0.00204606
0.0642857 0
0.0596496 0
0.0643607 0
0.0642296 0
0.0643688 0
0.0590459 0
0.0741914 0
0.077937 0
0.0589655 0
0.0641515 0
0.0643369 0
0.0654654 0
0.0592928 0
0.0642076 0
0.0645193 0
0.0592558 0
0.0641691 0
0.0639741 0
0.0593086 0
0.0603015 0
0.0598794 0
0.0643196 0
0.0589728 0
0.0640508 0
0.0591041 0
0.059225 0
0.059311 0
0.0591446 0
0.0639943 0
0.0591571 0
0.0591827 0
0.0597517 0
0.0592612 0
0.064278 0
0.0638685 0
0.064569 0
0.0657953 0
0.0595642 0
0.058922 0.000857661
0.0595155 0
0.0589968 0
0.0640967 0
0.0649055 0
0.0650348 0
0.0644801 0
0.0593126 0
0.0589622 0
0.0641724 0
0.0647979 0
0.0593531 0
0.0741584 0
0.0595381 0
0.0594196 0
0.0608835 0
0.0592284 1.52918e-05
0.0643751 0
0.0597169 0
0.0643399 0.000103629
0.0645918 0
0.0550971 0.166667
0.0591459 0
0.0659439 0
0.0590907 0
0.0592242 0
0.0596094 0
0.0647452 0
0.0592644 0
0.0595213 0
0.058949 0
0.0596125 0
0.0643717 0
0.0639609 0
0.058911 3.60793e-05
0.0592006 0
0.0648658 0
0.0589428 0
0.0598155 0.000119527
0.0640113 0
0.058867 0
0.059402 0
0.0645451 0
0.0639552 0
0.0591218 0
0.0643353 0
0.0596097 0
0.0603754 0
0.0641098 0
0.064638 0
0.0640941 0
0.0594673 0
0.0591146 0
0.0646025 0.000213896
0.0596039 0
0.064842 0
0.0485927 0.166667
0.0645227 0
0.0780595 0
0.0640051 0
0.0598022 0
0.0592031 0
0.0602154 0
0.0590105 0.000511326
0.0593029 0
0.0589342 0
0.0639644 0
0.0597073 0
0.0588986 0
0.0590702 0
0.0593839 0.000818568
0.0644456 0
0.0644528 0
0.0643016 0
0.0640614 0
0.0643629 0
0.0597831 0
0.058947 0
0.0641609 0
0.0588988 0
0.0645008 0
0.0651629 0
0.0485325 0.166667
0.0647654 0
0.0640673 0
0.0592306 0
0.0590818 0
0.0644089 0
0.0740517 0
0.0606223 0
0.0598348 0
0.0641274 0
0.0643461 0
0.0590707 0
0.0593114 0
0.0592707 0.000261102
0.0602553 0
0.0644967 0
0.0588656 0
0.0646267 0
0.0592389 0
0.0644427 0
0.0593822 0
0.0590774 0
0.0641846 0
0.0591253 0.000629144
0.0642994 0
0.0592221 0
0.0593415 0
0.0593032 0
0.0593263 0
0.0647404 0
0.0596691 0
0.059576 0
0.0645911 0
0.0644649 0
0.0591822 0
0.0639094 0
0.0592051 6.73445e-05
0.0613348 0
0.0595588 0
0.059004 0
0.0594701 0
0.0651875 0
0.0590329 0
0.0640819 0
0.0643732 0.000446237
0.0639235 0
0.0643566 0
0.0592082 0
0.0591875 0
0.0592293 0
0.0591894 0
0.063995 0
0.0590919 0
0.0593843 0
0.0641253 0
0.0590453 0
0.064655 0
0.0590652 0
0.059656 0
0.0591892 0
0.0591558 0
0.0592578 0
0.0652034 0
0.0596975 0
0.0683582 0
0.0589267 0
0.0606693 0
0.0590082 0
0.059343 0
0.0597248 0
0.0643663 0
0.059264 0
0.0590733 0
0.0591619 0
0.0593261 0
0.0650112 0
0.0652041 0
0.0590927 0
0.0641226 0
0.0590294 0
0.0642561 0.0001924
0.0590642 0
0.0592556 0
0.064375 0
0.0594773 0
0.0642663 0
0.0646681 0
0.0608784 0
0.0612769 0
0.0639355 0
0.0641682 0
0.0592236 0
0.0640314 0
0.0640939 0
0.0592122 0
0.0594548 0
0.064033 0
0.0644784 0
0.0647584 0
0.0595853 0
0.0641949 0
0.0600481 0
0.0593759 0
0.0644397 0
0.0644025 0
0.0597719 0
0.0639137 0
0.0590359 0
0.0607593 0
0.064463 0
0.0650206 0
0.0590363 0
0.0590056 0
0.064048 0
0.0641527 0
0.0641345 0
0.0591815 0
0.0592834 0
0.0605414 0
0.0596559 0
0.0591269 0.000957282
0.0589474 0
0.0606407 0
0.0641893 0
0.0592511 0
0.0595533 0.00109609
0.059338 0
0.0594275 0
0.0593658 0
0.064433 0
0.0603824 0
0.0591181 0
0.0593007 0
0.0643784 0
0.0640474 0
0.0591424 0
0.0594518 0
0.0599194 0
0.0593769 0
0.0594858 0
0.0592338 0
0.0644364 0
0.0601443 0
0.0640693 0
0.0644259 0
0.0592144 0
0.059081 0
0.0592075 0
0.0600917 0
0.0640222 0
0.0655413 0
0.0545514 0.166667
0.0592055 0
0.0592861 0
0.0642341 0
0.059699 0
0.0640092 0
0.059676 0
0.0591895 0
0.0589652 0
0.0647757 0
0.0656077 0.0018603
0.0591112 0.000148531
0.0590078 0
0.0665014 0
0.0645656 0
0.0589382 0
0.0596364 0
0.0648319 0
0.0589038 0.000307318
0.0640464 0
0.0590679 0
0.0653736 0
0.0591073 0
0.0639527 0
0.0593087 2.78898e-05
0.0641216 0


==> anc/distrib/0.17.txt <==
0.064336 0
0.0601121 0
0.0595239 0
0.0589774 0
0.05884 0
0.0642234 0
0.064714 0
0.0640593 0
0.0645541 0
0.0595628 0
0.0639196 0
0.0590437 0
0.0598135 0
0.0615938 0
0.0641774 0
0.0596528 0
0.0639864 0
0.0591735 1.80343e-05
0.0638962 0.000151236
0.0643953 0
0.0591734 0
0.0592366 0
0.0588661 0.000165338
0.0639848 0
0.0604624 0
0.064307 0
0.0644608 0
0.0599721 0
0.0592339 0
0.0596021 0
0.0642138 0
0.0642853 0
0.0639394 0
0.0597626 0
0.0638763 0
0.0641671 0
0.0591483 0
0.0644792 0
0.0589574 0
0.0591901 0
0.0594672 0
0.0643474 0
0.0641905 0
0.0592001 0
0.0641402 0
0.0602229 0
0.0656987 0
0.0590942 0
0.0593552 0
0.0590717 0
0.0593467 0
0.0642943 0
0.0641949 0
0.0643531 0.000711277
0.0592339 0
0.0642416 0
0.0643943 0
0.0642444 0
0.0639183 0
0.0591266 0
0.0588558 0
0.0592069 0
0.060677 0
0.0642496 0
0.0640736 0
0.064021 0
0.0640595 0
0.0645831 0
0.0641659 0
0.0592771 0
0.0640189 0
0.0591257 0
0.0589985 0
0.0641877 0
0.0639838 0
0.0591692 0.000374792
0.0647035 0
0.0643698 0
0.0594739 0
0.0592816 0
0.0590435 0
0.0644256 0
0.0655309 0
0.0594306 0
0.0596807 0
0.0601513 0
0.0639632 0
0.0639448 0
0.0642012 0
0.064628 0
0.0592964 0
0.0641416 0
0.0598449 0
0.0595128 0.000134943
0.0595246 0
0.0643189 0
0.0590921 0
0.060339 0
0.0598751 0
0.0594205 0
0.0590374 0
0.0589251 0
0.0593147 0
0.0645125 0
0.0589254 0
0.0613517 0
0.0643285 0
0.0589713 0
0.059236 0
0.0590272 0
0.0592318 0
0.0589783 0
0.0592407 0
0.0642989 0
0.0595739 0
0.0592221 0
0.0594961 0
0.0597172 0
0.0589706 0
0.0647247 0
0.0644476 0
0.0640694 0
0.0599254 0
0.0590752 0
0.0588955 0
0.059503 0
0.0589688 0
0.0598419 0
0.0590718 0
0.0653518 0
0.0606091 0
0.0595946 0
0.0594041 0
0.0644395 0
0.0593376 0
0.0648742 0
0.0610064 0
0.0640393 0
0.0591665 0
0.0594224 0
0.0594123 0
0.0591458 0
0.0591116 0
0.0590889 0
0.0590642 0
0.064181 0
0.0590711 0
0.064147 0
0.0639493 0
0.0648242 0
0.0607861 0
0.0596226 3.9882e-05
0.0588989 0
0.0593319 0
0.064658 0
0.0642619 0
0.0650948 0
0.0592622 0
0.0641093 0
0.0589834 0
0.0599448 0
0.0640245 0
0.0591601 0
0.0591509 0
0.0642143 0
0.055007 0.166667
0.0639883 0
0.064669 0
0.0646746 0
0.0594612 0
0.0593658 0
0.0641972 0
0.0590675 0
0.0645671 0
0.0646014 0
0.0600644 0
0.0640975 0
0.0591389 7.31918e-05
0.0648226 0
0.06419 0
0.0590777 0.00119888
0.059686 0
0.0594845 0
0.0596409 0
0.0646517 0
0.0591169 0.000663038
0.0591355 0
0.0639667 0
0.0642391 0
0.059355 0
0.0590742 0
0.0591813 0
0.0641707 0
0.0592152 0
0.0594197 0
0.059596 0.000348125
0.064772 0
0.0603247 0
0.0640888 0
0.0643306 0
0.059367 0
0.0643103 0.000356828
0.0594343 0
0.0653886 0
0.0645377 0
0.0827706 0
0.0640745 0
0.0590492 0
0.0599985 0
0.0595301 0
0.0593483 0
0.0640478 0
0.0591136 0
0.0608703 0
0.059016 0
0.0588308 0
0.0653933 0
0.0589063 0.000409519
0.0608902 0
0.0593117 0
0.0648426 0
0.0645562 0
0.0783906 0
0.0588887 0
0.0657436 0
0.0590777 0
0.0642703 0
0.0589321 0
0.0590515 0
0.06386 0
0.0593636 0
0.0640288 0
0.0588211 0.000219262
0.0641346 0
0.0593701 0
0.0596907 0
0.059078 0
0.0595736 0
0.0590304 0
0.064535 0
0.0593227 0
0.0655647 0
0.0638174 0
0.0644414 0
0.0645093 0
0.0592878 0
0.0648015 0
0.0589782 0
0.0592961 0
0.0589964 0
0.0602803 0
0.0612531 0
0.0592264 0
0.0740624 0.000731383
0.0589435 0
0.0590124 0
0.0588655 0
0.0640074 0
0.0590042 0
0.0593993 0
0.0593408 0
0.0764437 0
0.0645146 0
0.0639449 0
0.0643427 0
0.0644897 0
0.0602732 0
0.059307 0
0.0647062 0
0.0598325 0
0.0640721 0
0.0644426 0
0.0642985 0
0.0592185 0
0.0610676 0
0.0608503 0
0.0640561 0
0.0592412 0
0.0650577 0
0.0639446 0
0.0685298 0
0.0593771 0.000465185
0.0589497 0
0.0641206 5.68182e-05
0.0612767 0
0.0591597 0
0.0640163 0
0.0591767 0
0.0589931 0
0.065254 0
0.0592368 0
0.0594793 0
0.0599479 0
0.0590926 0
0.0646977 0
0.0595793 0.000327348
0.0590579 5.95553e-05
0.0645612 0
0.0647937 0
0.0609786 0
0.0590008 0.000299848
0.0644626 0
0.0590742 0
0.0589672 0
0.0590837 0
0.0588678 0
0.0639067 0
0.0591607 0
0.0643653 0
0.0588558 0.000151906
0.06415 0
0.0588639 0
0.0596616 0
0.0592336 0
0.0591072 0
0.0651969 0
0.0642843 0
0.0638624 0
0.0770755 0
0.0593282 0
0.0641485 0
0.0642699 0
0.0691751 0
0.0590581 0
0.0603534 0
0.0641343 0
0.0599543 0.00116523
0.0613307 0
0.0775447 0
0.05913 0
0.0641383 0
0.0643343 2.1058e-05
0.0638655 1.62114e-05
0.0594468 0
0.064138 0
0.0640903 0
0.0667784 0
0.093064 0
0.0592229 0
0.0609246 0.000349202
0.0603265 0
0.0647266 0
0.0641885 0.000478979
0.0592464 0
0.0591474 0
0.0645621 0
0.0593547 0
0.0588698 0
0.0591536 0
0.0599096 0
0.064279 0
0.0640196 0
0.0592714 0
0.0600142 0
0.0591082 0
0.0590093 0
0.0616066 0
0.0592643 0
0.0643798 0
0.0598806 0
0.0487772 0.166667
0.0600309 0
0.0591035 0
0.064648 0
0.0590096 0
0.0640762 6.27467e-06
0.0594692 0
0.0642631 0
0.0592201 0
0.0639504 0
0.0589788 0
0.0667881 0
0.0590102 0
0.0590336 0
0.0590323 0
0.0592129 0
0.0647637 0
0.0644317 0
0.0642 0
0.059229 0
0.0592054 0
0.0589503 0
0.0639849 0
0.0590586 0
0.0599346 0
0.0592038 0
0.059515 0
0.0591873 0.000361042
0.0592287 0
0.0656265 0
0.0646783 0
0.0593968 0
0.0590944 0.000420322
0.0640317 0
0.0592218 0
0.0592946 0
0.0595629 0
0.0645826 0
0.0776967 0
0.0594971 0
0.0593446 0
0.0596408 0
0.0593028 0
0.0639803 0
0.0592509 0
0.0591278 0
0.077826 0.000279975
0.0639715 0
0.0644088 0
0.0643394 0
0.0599722 0
0.0644337 0
0.0641216 0
0.0592906 0
0.0646794 0
0.0648085 0
0.0589248 0
0.0592046 0
0.059441 0
0.059307 0
0.0591088 1.28739e-05
0.0653006 0
0.0643581 0
0.0655989 0
0.0642235 0
0.0609006 0.00101717
0.0594304 0
0.0599659 0
0.0591414 0
0.0594401 0
0.058879 0
0.0647079 0
0.0639851 0
0.0603469 0
0.0640765 0
0.0589755 0
0.0594943 0
0.0595354 0.000112533
0.0822946 0
0.0591915 0
0.0594466 0
0.0643813 0
0.0607342 0
0.0782838 0.000327619
0.0640492 0
0.0602356 0
0.0645585 0.00054172
0.0616982 0
0.0595976 0
0.0591176 0
0.0651168 0
0.0605902 0.000569421
0.064549 0
0.0639264 0
0.0595222 0
0.0593218 0
0.0589772 0
0.0642774 0
0.0607009 0
0.0648498 0
0.0589599 0
0.0590478 0
0.0591381 6.0556e-05
0.0643051 0
0.0591527 0
0.0591458 0
0.0643359 0
0.0592989 0.000399507
0.0654433 0
0.0641357 0
0.0593606 0
0.0642906 0
0.0638577 0
0.0594493 0
0.060608 0
0.0591317 0
0.0590056 0.000118526
0.0589104 0
0.0591644 0
0.0650243 0
0.0595958 0
0.0590481 4.96564e-06
0.0595103 0
0.059913 0
0.0593814 0
0.0596403 0
0.0598127 0
0.064655 0
0.0590522 0
0.0645911 0
0.0643373 0
0.0594684 0
0.0587908 0
0.0591071 0
0.0643107 0
0.0589659 0
0.0642328 0
0.0639771 0
0.0599209 0
0.0642937 0
0.0602657 0
0.0639666 0
0.0640506 0
0.0590359 0
0.0589858 0
0.0593196 0
0.0643071 0
0.0639391 0
0.0646036 0
0.0593462 0
0.0660133 0
0.0640882 0
0.0639637 0
0.0592904 0
0.0592545 0
0.0594895 0
0.0592053 0
0.0591973 0
0.0591723 0
0.0644476 0
0.0640782 0
0.0593442 0
0.0642026 0
0.0590358 0
0.0593534 0
0.0646762 0
0.0641845 0
0.0642059 0
0.063947 0
0.0640937 0
0.0643911 0
0.0644063 0
0.0593746 0
0.0592848 0
0.0597492 0
0.0644089 0
0.0645694 0
0.0592352 0
0.0590435 0
0.0644738 0
0.0591464 0
0.0544079 0.166667
0.0589836 0
0.0642457 0
0.0593017 0
0.0594706 0
0.0591819 0
0.0642674 0
0.0642363 0
0.0600787 0
0.059946 0
0.0641678 0
0.0646468 0
0.0643594 0
0.0641303 0
0.0591953 0
0.0649783 0
0.0590239 0
0.0599103 0
0.0603235 0
0.0641454 0
0.0596377 0
0.0641283 0
0.0594654 0
0.0593853 0
0.0592737 0
0.0592254 0
0.0591306 0
0.0595339 0
0.0638629 0
0.0591096 0
0.0593027 0
0.0590783 3.66365e-05
0.05904 0
0.0590629 0
0.0599782 0
0.0776281 0
0.0641516 0
0.0591778 0
0.0640264 0
0.0642579 0
0.0641267 0
0.0648158 0
0.0591669 0
0.0596392 0
0.0590771 0
0.0589544 0
0.0590724 0
0.060704 0
0.0638968 0
0.0591291 0
0.0595262 0
0.0590832 0
0.059159 0
0.058966 0.000592659
0.0594574 0
0.0588739 0
0.0641395 0
0.0641011 0
0.0643983 0
0.059725 0
0.0592425 0
0.0608104 0
0.0590651 0
0.0589377 0
0.0642289 0
0.0647121 0
0.0598554 0
0.059029 0
0.0607192 0
0.0641591 0
0.0590166 0
0.0659192 0
0.0595185 0
0.0627658 0
0.0606438 0
0.0597732 0
0.0639586 0
0.0651309 0
0.064111 0
0.0592975 0
0.0598635 0
0.0605288 0
0.0687639 0
0.0593988 0
0.0594196 0
0.0645471 0
0.0641216 0
0.0600585 7.26293e-05
0.0640054 0
0.0738028 0
0.0591624 0
0.0642321 0
0.0589926 0.000145475
0.0591089 8.24091e-05
0.0589847 0
0.0589813 0
0.0640381 0
0.0590484 0
0.0641432 0
0.0642129 0
0.0592552 0
0.0912061 0
0.0590831 0
0.0593808 0
0.0591896 0
0.0600439 0
0.0589518 0
0.0644013 0
0.0590692 0
0.0591053 0
0.0594153 0
0.0596263 0.000187072
0.064743 0
0.0592398 0
0.0647215 0
0.0640762 0
0.0590358 0
0.0607612 0
0.0489554 0.166667
0.0597971 0
0.059185 0
0.0590379 0
0.0646464 0
0.0640315 0
0.0591763 0
0.0590568 0
0.0647109 0
0.0594017 0
0.0593616 0
0.06407 0
0.0589797 0
0.0639507 0
0.0649291 0
0.0596512 0
0.0590138 0
0.0639865 0
0.0590042 0
0.0594291 0
0.0590856 0
0.0641671 0
0.0589833 0
0.0645961 0
0.0593292 0
0.0590085 0
0.0642018 0
0.0646659 0
0.0589181 0
0.0591566 0
0.0590134 0
0.0640462 0
0.0595777 0
0.0589336 0
0.0605355 0
0.0651017 0
0.0591434 0
0.0623412 0
0.0811099 0
0.0591656 0.000388461
0.0591636 0
0.0665151 0
0.0594976 0
0.06416 0
0.0770525 0
0.0601012 0
0.0774968 0
0.0641655 0
0.0640624 0
0.0641667 0
0.0645411 0
0.0912149 0
0.064323 0
0.0590718 0
0.0600771 0
0.0640598 0
0.0592319 0
0.0590169 0
0.0644044 0.000151236
0.0589023 0
0.0642483 0
0.0595728 0
0.0640697 0
0.0641077 0
0.0642618 0
0.0643794 0
0.0597928 0
0.0594674 0
0.0593321 0
0.0593764 0
0.0642347 0
0.0593686 0
0.0594119 1.10889e-06
0.0597769 0
0.0597004 0
0.0590642 0
0.059862 0
0.0642136 0
0.0642596 0
0.0595662 0.000178255
0.0642194 0
0.0651781 0
0.059331 0
0.0641103 0
0.0642686 0
0.0587955 0
0.0601889 0
0.0686974 0
0.059177 0
0.0592395 0
0.0593953 0
0.0642149 0
0.0594151 0
0.0645399 0
0.0590964 0
0.0641228 0
0.0646294 0
0.0590761 0.000351257
0.0644477 0
0.0591315 0
0.0643798 0
0.059655 0
0.0588586 0
0.0590346 0
0.0640725 0
0.0640863 0
0.0592042 0
0.0639658 0
0.065763 0
0.0593857 0
0.0591692 0
0.0590336 0
0.0610742 0
0.0639551 0
0.0594613 0
0.0589801 0
0.0589578 0
0.0640492 0
0.0643885 0
0.0597368 0
0.0609295 0
0.0591631 0
0.0593196 0
0.0589744 0
0.063981 0
0.064276 0
0.0640619 0
0.064036 0
0.059104 0
0.0590402 0
0.0596405 0.000442818
0.0641616 0
0.0642389 0
0.0589916 0
0.0590396 0.000176031
0.0644281 0.00045764
0.0590385 0
0.0652232 0
0.0591553 0
0.0642877 0
0.05904 0
0.0594087 0
0.0741946 0
0.0591524 0
0.0650133 0
0.0600727 0
0.0590155 0
0.0630348 0
0.0602548 0
0.0642752 0
0.0594894 0
0.0601803 0
0.0590138 0
0.0645883 0
0.0639688 0
0.0649904 0
0.0589319 0
0.0646992 0
0.0592657 0
0.0600624 0
0.0589643 0
0.0593201 0
0.0598958 0.000266938
0.0590853 0
0.0592223 0
0.0641548 0
0.0647475 0
0.0640181 0
0.0597935 0
0.0643392 0
0.0593549 0
0.0606827 0
0.0588511 0
0.0591597 5.25666e-05
0.0588464 1.27116e-06
0.0594828 0
0.0645548 0
0.0611463 0
0.0641447 0
0.0645904 0
0.0604068 0
0.0603755 0
0.0643648 0
0.0592479 0.000364656
0.0617794 0
0.0589934 0
0.0598128 0
0.0598463 0
0.0593502 0
0.0590762 0
0.0640482 0
0.0593808 0
0.0641167 8.52706e-05
0.0642013 0.000313517
0.0638403 0
0.0653147 0
0.0588888 0
0.0590213 0
0.0648855 0
0.059331 0
0.0639497 0
0.0593332 0
0.0595156 0
0.0588473 0
0.0591651 0
0.0592092 0
0.0597371 0
0.0599788 0
0.0592825 0
0.0641189 0
0.0646792 0
0.0607072 0
0.0594684 0
0.0643295 0
0.0593642 0
0.0590352 0
0.0592015 0.00228635
0.0593776 0
0.0595706 0
0.0644278 0
0.064039 0
0.0643227 0
0.0592291 0.000102358
0.0641612 0
0.0592454 0
0.0592627 0
0.0643274 0
0.0590401 0.00105437
0.0589989 0
0.0641168 0
0.0591045 0
0.0645051 0
0.059263 0
0.0642178 0
0.0592258 0
0.0591259 0
0.0590796 0
0.0590163 0
0.0654711 0
0.0593325 0
0.0588943 3.83837e-05
0.0592058 0
0.0649529 0
0.059595 0.000427164
0.0600674 0
0.0642884 0.000365332
0.0643493 0
0.0641082 0
0.0956607 0.000126316
0.0487413 0.166667
0.0602167 0
0.0590145 0
0.064 0.000228322
0.0590893 0
0.0591975 0
0.0594818 0
0.0646099 0
0.0639502 0
0.0592167 0.000126629
0.0590732 0
0.0591694 0.000575214
0.0644327 0
0.0641813 0
0.06433 0
0.0590471 0
0.0646031 0
0.0643825 0
0.0598622 0
0.0642673 0
0.0640458 0
0.0640986 0
0.0642029 0
0.0640709 0
0.0592175 0
0.0639912 0
0.0604123 0
0.0640122 0.000174041
0.06466 0
0.0644343 0
0.0609501 0
0.0592841 0
0.0594287 0
0.0592748 0
0.0618817 0
0.0830528 0.000235787
0.0598346 0
0.0639495 0
0.065164 0
0.0594615 0
0.0589837 0
0.0591742 0
0.059149 0
0.0600411 0
0.0661074 0
0.0481691 0.166667
0.0589708 0
0.0594166 0
0.0589903 0
0.0647044 0
0.0590292 0
0.0592342 0
0.0591039 0
0.059231 0
0.068583 0
0.0641858 0
0.0591614 0
0.0591041 0
0.0643294 0
0.0639978 0
0.0591235 0
0.0594796 0
0.0642203 0
0.064111 0
0.0590608 0
0.0593778 0
0.0596925 0
0.0590815 0
0.0643364 0
0.0640118 0
0.059147 0
0.0589803 0
0.0644616 0
0.0595865 0
0.0640281 0
0.0592257 0
0.0608659 0
0.0592119 0
0.0599349 0
0.0652041 0
0.0590223 0
0.0598207 0
0.0599797 0
0.0645244 0
0.0597314 0
0.0589777 0
0.0639494 0
0.0643883 0
0.059637 0
0.0665952 0
0.0589612 9.3141e-05
0.0590326 0


==> anc/distrib/0.18.txt <==
0.0592546 0
0.0641501 0
0.0646539 0
0.0590638 0
0.064072 0
0.058974 0
0.0638513 0
0.0591378 0
0.0699017 0
0.059699 0
0.0641168 0
0.0640256 0
0.0592605 4.63298e-05
0.0591723 0
0.0640873 0
0.0643305 0
0.0589486 0
0.059123 0
0.0642184 0
0.064323 0
0.0650615 0
0.0591046 0
0.0589966 0
0.0645 0
0.0599184 0
0.0639124 0
0.0589037 0
0.0593329 0.000345031
0.0592155 0
0.0598976 0
0.0737443 0
0.064027 0
0.0592802 0
0.0644342 0
0.0640436 0
0.0595941 0
0.0642015 0
0.0642962 0
0.0644354 0
0.0589522 0
0.0641627 0
0.0592706 0
0.0589475 0
0.0590749 0
0.0640827 0
0.0595841 0
0.0593261 0
0.0737198 0
0.0590015 0
0.0599482 0.00112851
0.0650599 0
0.0591625 0
0.0645681 0
0.0638837 0
0.0640754 0
0.0593984 0
0.0647886 0
0.0598333 0
0.0591439 0
0.0639678 0
0.0652869 0
0.0594019 0
0.0641041 0
0.0590603 0
0.0639281 0
0.0590528 0
0.0595343 0
0.058926 0
0.0647579 0
0.0592358 0
0.0639136 0
0.0589137 0
0.0658475 0
0.0593078 0.00210873
0.0648045 0
0.0646208 0
0.0589538 0
0.0878331 0
0.0603155 0
0.0593489 0
0.0650258 0
0.0644596 0
0.0594788 0
0.0603989 0
0.0590945 0.000520862
0.0645845 0
0.0645874 0
0.0591197 0
0.0603015 0
0.0591507 0
0.0642787 0
0.0596951 0
0.0775166 0
0.0590429 0
0.0639159 0
0.0639162 0
0.0591367 0
0.0594404 0
0.0649114 0
0.0642851 6.88158e-05
0.0639131 0
0.0856487 0
0.0591958 0
0.059693 0
0.0640497 0
0.0594428 0
0.0594411 0
0.0592275 0
0.0595201 0.000125645
0.0671447 0
0.0592706 0
0.0648888 0
0.0591037 0
0.0591572 0
0.0642436 0
0.0591099 0
0.0640283 0
0.0646093 0
0.0644997 0
0.0661079 0
0.0645518 0
0.0590972 0
0.0596933 0
0.0590432 0
0.0593265 0.000273624
0.0641565 0
0.0644531 0
0.0590805 0
0.0811462 0.00256999
0.063987 0
0.0645167 0
0.0590746 0
0.0592978 0
0.0593838 0
0.0592802 0
0.0594523 0
0.0639462 0
0.0594104 0
0.0605205 0.000399983
0.0643133 0
0.0640935 0
0.0592007 0.000421679
0.0591358 0
0.0589702 0
0.0594761 0
0.0611513 0
0.0593299 0
0.0590124 0
0.059302 0
0.0592447 0
0.0601131 0
0.0642416 0
0.0641489 0
0.0594674 0
0.0644135 0
0.0591737 0
0.0641303 0
0.0640104 0
0.0594749 0
0.0642652 0
0.059088 0
0.064306 0
0.0779918 0
0.0590889 0
0.0589517 0
0.0593897 0
0.0641638 0
0.0592551 0
0.0644885 0
0.0589938 8.58223e-05
0.0590383 0
0.0589411 0
0.0663488 0
0.064503 0
0.0682297 0
0.0590987 0
0.0593183 0
0.0639691 0
0.0640101 0
0.0591455 0
0.0592213 0
0.0590461 0
0.0590912 0
0.0643517 0
0.0639394 0
0.067539 0
0.0641447 0
0.0652853 0
0.0589771 0
0.0650716 0
0.0589564 0
0.0595082 0
0.0643699 0
0.0645781 0
0.06475 0
0.064493 0
0.059461 0
0.0591335 0
0.0593204 0
0.0590537 0
0.064057 0
0.0642181 0
0.0594993 0.000445085
0.0646116 0
0.059098 0
0.0598276 0
0.0656897 0
0.0590962 0
0.0597538 0
0.0639845 0
0.0590305 0
0.059036 0.000119202
0.0591942 0
0.0597671 0
0.0649725 0
0.0602057 0
0.0639985 0
0.0594789 0
0.0595801 0
0.0640013 0
0.0594403 0
0.0642621 0
0.0641301 0
0.0594654 0
0.0609426 0
0.0641663 0
0.0591984 0
0.0595775 0
0.0642724 0
0.0590261 0
0.0652877 0
0.0598648 2.78898e-05
0.0715865 0
0.0598045 0
0.0592777 0
0.0590434 0
0.0598512 0
0.0643897 0
0.0644722 0
0.0591709 0
0.0593629 0
0.0640121 0
0.0603719 0
0.0780066 0
0.0589439 0
0.0641606 0
0.063874 0
0.0592807 0
0.064273 0
0.0591934 0
0.0643552 0
0.059012 0
0.0646928 0
0.064293 0
0.0597354 0
0.0615071 0
0.0646908 0
0.0592438 0
0.05968 0
0.0643674 0
0.0590442 0
0.0597524 0
0.0641136 0
0.0592689 0
0.059142 0
0.0592585 0
0.059457 0
0.0640718 0
0.0594971 0
0.0642007 0
0.0643534 0
0.0596439 0
0.059151 0
0.0596602 0
0.059585 0
0.064107 0
0.0650516 0
0.0591089 0
0.064466 0
0.0591365 0
0.0592395 0
0.064661 0
0.0598586 0
0.0592358 0
0.0644877 0
0.0589882 0
0.0653294 0
0.0640133 0
0.0590873 0
0.0643813 0
0.0644708 0
0.0642507 0
0.059097 0.000237853
0.0643705 0
0.0646687 0
0.0591214 0.000121112
0.0593895 0
0.0650978 0
0.0591005 0
0.063856 0
0.0590646 0.000349202
0.0642 0
0.0856675 0
0.0593849 0
0.0605334 7.48633e-05
0.0593494 0
0.0647026 0
0.0645216 0
0.0591817 0
0.0652823 0
0.064283 0
0.0594757 0
0.0644548 0
0.0639666 0
0.0592778 0
0.0640744 0
0.0646869 0
0.0639774 0
0.0640391 0
0.0641708 0
0.0639437 0
0.0598631 0
0.0647695 0
0.0644834 0
0.0642128 0
0.0590786 0
0.0605399 0
0.0641735 0
0.0620697 0
0.0642301 0
0.0640899 0
0.0593145 0
0.0644292 0
0.0599243 0
0.0592815 0
0.0592812 0
0.0591402 0
0.0590742 0
0.0648724 0
0.0641999 0
0.0650518 0
0.0663859 0
0.0594333 0
0.0599751 0
0.0591135 0
0.0606931 0
0.0591478 0
0.0645055 0
0.0794752 0
0.058995 0
0.0644971 0
0.0640516 0
0.0765125 3.79077e-05
0.0594235 0.000100687
0.0601127 0
0.0598002 0
0.0590547 0
0.06437 0
0.0589962 0
0.0601617 0.000339027
0.059316 0
0.0641544 0
0.0596156 0
0.0648907 0
0.0599321 0
0.0591595 0
0.0640397 0
0.0588315 0
0.0593201 0
0.0644507 0
0.0649206 0
0.0640482 0
0.0643883 0
0.0593219 0
0.0646309 0
0.0595545 0
0.059019 0
0.0592254 0
0.0591614 0
0.0589335 0
0.0639166 0
0.0646991 0
0.0592304 0
0.0590427 0
0.0590111 0
0.0647613 0
0.0658821 0
0.0639333 0
0.0644571 0
0.0658012 0
0.0596032 0
0.0647227 0
0.059028 0
0.0594143 0.00168617
0.0649454 0
0.0913239 0
0.0592909 0.000439162
0.0640754 0
0.0795709 0
0.0846215 0
0.059027 0
0.0639827 0
0.0597094 0.000138118
0.0600726 0.00245146
0.0590028 0.001043
0.0598864 0
0.0652639 0
0.0596225 0.00117488
0.0599141 0
0.0649342 0
0.0596299 0
0.0591662 0
0.0634782 0.166667
0.0640853 0
0.0591643 0
0.0590613 0
0.0595119 0
0.0592155 0
0.0644248 0
0.0641089 0
0.0641839 0
0.0641045 0
0.064305 0
0.0640854 0
0.0644379 0
0.0646112 0
0.0600399 0
0.0645499 0
0.059241 0
0.0657905 0
0.0589966 0
0.0603164 0.00132862
0.059345 0
0.0589282 0
0.0643793 0
0.0642101 0
0.0595997 0
0.0595129 0
0.065338 0
0.0642641 0
0.0639847 0
0.0587771 8.58656e-05
0.0642777 0
0.0641416 0
0.0643431 0
0.0639983 0
0.0593952 0.000533936
0.0598407 0
0.0606077 0
0.0640875 0
0.0706473 0
0.0596675 0.000133867
0.0640511 0
0.0647431 0
0.0591944 0
0.0644743 0
0.0590894 0
0.0593084 0
0.0647373 0
0.0646241 0.000504683
0.0642145 0
0.0642229 0
0.0644874 0
0.0645425 0
0.0645279 0
0.0610645 0
0.0603814 0
0.0699622 0
0.0906751 0
0.0646762 0
0.064274 0
0.0611798 0
0.0593136 0
0.0641911 0
0.0592143 0
0.0593831 0
0.0589219 0
0.0647659 0
0.0642253 0
0.0592089 0
0.0592913 0
0.0593091 0
0.0597469 0
0.064013 0
0.0591945 0
0.0652691 0
0.0593527 0
0.0591938 0.000242943
0.0647054 0
0.0594119 0
0.0646787 0
0.0591752 0
0.064462 0
0.0601157 0
0.0591108 0
0.0597386 0
0.0597368 0
0.0657822 0
0.0645313 0
0.0594858 0
0.059219 2.16909e-05
0.0595722 0
0.0588759 0
0.0600023 0
0.0595236 0
0.0639814 0
0.0641361 0
0.060311 0
0.0639702 0
0.0590165 0
0.059001 4.44582e-05
0.059624 0.000204403
0.0638669 0
0.0646514 0
0.0640234 0
0.0586589 0.166667
0.0592526 0
0.0589746 0
0.0594876 0
0.0601622 0
0.0592869 0
0.0603105 0
0.0641106 0
0.0610094 0
0.0641449 0
0.0639836 0
0.0592353 0
0.0588647 0.00109047
0.0641575 0
0.0591821 0
0.064202 0
0.0644336 0
0.0638842 0
0.0640721 0
0.0667499 0
0.0648422 0
0.0595854 0
0.059045 0
0.0595488 0
0.0650627 0
0.0589183 0
0.0652777 0
0.0654555 0
0.0588335 0
0.0597344 0
0.0697675 0
0.059921 0
0.0593109 0
0.06452 0
0.0644489 0
0.0590008 0
0.0657199 0
0.0591903 0
0.059057 0
0.0593071 0
0.0590744 0
0.0592585 0
0.0611406 0
0.0590571 0
0.0589416 0
0.0655271 0
0.0596723 0
0.0592224 0
0.0642659 0
0.0596618 0
0.06446 0
0.0606185 0
0.0641454 0
0.0643978 0
0.0618789 0
0.0641692 0
0.0648202 0
0.0644417 0
0.0639428 0
0.0640215 0
0.0604253 0
0.0641652 0
0.0601336 0
0.0638721 0
0.0594429 0
0.0589941 0
0.0595596 0
0.0593891 0
0.0641061 0
0.0592459 0
0.0787354 0.000232769
0.0647448 0
0.0589995 0
0.0485721 0.166667
0.0646604 0
0.0643267 0
0.0644598 0
0.0590905 0
0.0640621 0
0.0591898 0
0.0645239 0
0.0644559 0
0.0643573 0
0.058989 0
0.0639822 0
0.064574 0
0.0626252 0
0.0590607 0
0.0640806 0.000145351
0.0640188 0
0.0598436 0
0.060546 0
0.0641961 0
0.0642367 0
0.0591266 0
0.0645795 0
0.0588564 0
0.0647489 0
0.0737931 0
0.0593275 0
0.0642239 0
0.0589213 4.32303e-05
0.059175 0
0.058976 0
0.0594136 0
0.0596455 0
0.0644749 0
0.0606646 0
0.0644259 0
0.060915 0
0.0645597 0
0.0593175 0
0.0593424 0
0.0645211 0
0.0590783 0
0.0589651 0.00019049
0.0652249 0
0.059603 0
0.0641551 0
0.0647172 0
0.0591017 0
0.0599064 0
0.0591053 0
0.0593249 0
0.0588609 0
0.0590191 0
0.0639111 0
0.0642741 0
0.0645356 0
0.0592718 0
0.0590769 0
0.064773 0
0.0592322 0
0.0589354 0
0.0641801 0
0.060549 0
0.0599926 0
0.0590714 0
0.0639019 3.51598e-05
0.0589741 0
0.0926269 0
0.0644006 0
0.0593458 0
0.0591603 0
0.0596445 0
0.0642966 0
0.0591859 0
0.0814051 0
0.0589252 0
0.0736394 0.000358181
0.0591466 0
0.0641105 0
0.0593518 0
0.0594836 0
0.059012 0
0.0662046 0
0.064249 0
0.059126 0
0.0656698 0
0.059279 0
0.0639578 0
0.0639525 0
0.0640745 0
0.0592244 0
0.0639353 0.000328933
0.0641744 0
0.0590427 0.000418656
0.0591603 0
0.0601174 0
0.0643049 0
0.0740642 0
0.0641498 0
0.0593394 0
0.0642071 0
0.0595401 0
0.0595905 0
0.0589829 0
0.0590123 0
0.0589083 0
0.0603197 0
0.0591844 0
0.0591979 0
0.0592766 0
0.0591536 0
0.0639929 0
0.0595895 0
0.0643854 0
0.0644272 0
0.0593772 0
0.0639649 0
0.0609166 0
0.059366 0
0.0644569 0
0.0596109 0
0.0590654 0
0.0588162 1.23871e-05
0.0589853 0
0.0656615 0
0.0590194 0.000773504
0.0590648 0
0.0641707 0
0.0589468 0
0.0600185 0
0.0591242 0
0.0588867 0
0.064993 0
0.0589071 0
0.0589613 0
0.0641725 0
0.0596801 0
0.0640242 0
0.0643751 0
0.0595998 0
0.0641367 0
0.0651641 0
0.0589629 0
0.0642712 0
0.0648818 0
0.0640657 0
0.0668897 0
0.0589122 0
0.0643809 0
0.0592906 0
0.0590026 0
0.0596276 0
0.0595277 0
0.0588911 0
0.0593976 0
0.0591655 0
0.0643153 0
0.0590557 0
0.0592753 0
0.0591353 4.76009e-05
0.0596161 0
0.0593735 0
0.0641979 0
0.0594767 0
0.0590588 7.21587e-05
0.0639813 0
0.0644136 0
0.0592498 0
0.0603487 0
0.0822624 0
0.0593108 0
0.064357 0
0.0594162 0
0.0591889 0
0.0646348 0
0.0592285 0
0.0640512 0
0.0776883 0
0.0594552 0
0.0647691 0
0.0645891 0
0.0589799 0
0.0640841 0
0.0650551 0
0.0589481 0
0.0640407 0
0.059031 0
0.0642181 0
0.064189 0
0.0593353 0
0.059023 8.7656e-05
0.0907124 0
0.0642148 0
0.0644135 0
0.0593238 0
0.0643172 0
0.0589135 0
0.0642636 0
0.0591513 0
0.0589589 0.000589245
0.0639565 0
0.0646336 0
0.0589724 0
0.060599 0
0.0639416 0
0.0647782 0
0.0590532 0
0.0605697 0
0.0639733 0
0.0947453 0.0237018
0.0639927 0
0.0589183 0
0.0643779 0
0.0643404 0
0.0595576 0
0.064222 0
0.0598835 0
0.0641333 0
0.0593692 0
0.0639728 0
0.0641786 0
0.0641964 0
0.0640575 0
0.0591059 0.000467295
0.0595609 7.06062e-05
0.0641727 0
0.0640845 0
0.0598713 0
0.0589731 0
0.0590245 0
0.0642107 0
0.0596397 0
0.0643103 0
0.0640661 0
0.0785186 0
0.0640223 0
0.0591692 0
0.0652876 0
0.0639894 0
0.0589933 0.000273137
0.0652145 0
0.0642827 0
0.0589891 0
0.0611597 0
0.0591061 0
0.0592142 0
0.0592149 0
0.06076 0
0.065323 0
0.0658672 0
0.0590304 0
0.0591919 0
0.0592198 0
0.0641193 0
0.0594622 0
0.0640395 0
0.0592747 0
0.0590588 0
0.0593155 0.000138757
0.0593681 0.00056584
0.0645236 0
0.0642456 0
0.0640811 0
0.0644577 0
0.0885844 0
0.0591835 0
0.0643729 0
0.0658794 0
0.0602174 0
0.0615396 0
0.0641011 0
0.0595409 0
0.0645092 0
0.058862 0
0.064255 0
0.0646817 0
0.05984 0
0.0641763 0
0.0655178 0
0.0590284 0
0.0642319 0
0.0592031 0
0.0589965 0
0.0649031 0
0.0602242 0
0.0589144 0
0.0592151 0
0.0592308 0
0.0643421 0
0.0639505 0
0.0597346 0
0.0645716 0
0.0592927 0
0.0601888 0
0.0639807 0
0.0591816 0
0.0646763 0
0.0590744 0.00060947
0.0590543 0
0.0597726 0
0.0643826 0
0.070599 0
0.0639106 0
0.0645555 0
0.059197 0
0.0594331 0
0.0589729 0
0.0612031 0
0.062911 0
0.0640697 0
0.0642222 0
0.0591003 0
0.0595607 0
0.0592957 0
0.0590559 0
0.0645173 0
0.0644935 0
0.0641005 0
0.064659 0
0.0600412 0
0.0648908 0
0.0589517 0
0.064367 0
0.0639357 0
0.05911 0
0.0641598 0
0.0644755 0
0.0591562 0
0.063884 0
0.0642029 0
0.0646799 0
0.0589163 0
0.0589202 0
0.0601048 0
0.0641677 0
0.0640916 0
0.0601907 0
0.0592927 0
0.0642541 0
0.0591758 0.000280294
0.0588719 0
0.0644254 0
0.0591513 0
0.0645523 0
0.0590432 0
0.0593051 0
0.065043 0
0.0641924 0
0.0596715 0
0.059037 0
0.0588431 0
0.0593963 0
0.059637 0
0.063933 0
0.0593627 0
0.0594005 0
0.0607211 0
0.0639709 0
0.0642156 0
0.0619331 0
0.0642493 0
0.059015 0
0.0592133 0
0.059735 0
0.059244 0
0.0653646 0
0.0642245 0
0.0603167 0
0.0590944 0.00013351
0.0591025 0
0.0641798 0
0.0598364 0.000372407
0.0639639 0
0.0592803 0
0.0595263 0.000654534
0.0642157 0
0.0655759 0
0.0594054 0
0.0644976 0
0.0598188 0.00025876
0.0591067 0
0.0643836 0
0.0592131 0
0.0594508 0.000278947
0.0592175 0
0.0638655 0
0.0590155 0.00092514
0.0596652 0
0.0644042 0
0.0593748 0
0.0641949 0
0.0592782 0
0.0652868 0
0.0645093 0
0.059398 0
0.059425 0
0.0589588 0
0.0592651 0
0.0598946 0
0.0642067 0
0.058988 5.49899e-05
0.0916297 0
0.0647514 0
0.0639515 0
0.0651787 0
0.0590845 0
0.0591656 0
0.0593168 0
0.0591111 0
0.0662023 0
0.0593514 0
0.0642852 0.00013259


==> anc/distrib/0.19.txt <==
0.0589281 0.000119246
0.0638891 0
0.0653993 0
0.0589386 0
0.0592885 8.67797e-05
0.0593693 0
0.0662954 0
0.0591181 0
0.0652325 0
0.0662834 0
0.0643293 0
0.0644274 0
0.0603648 0
0.0589389 0.000728473
0.0602869 0
0.0642692 0
0.0590201 0
0.0592509 0
0.0602702 0
0.0641469 0
0.06401 0
0.0652276 0
0.0592289 0
0.0591289 0
0.0659918 0
0.0591676 0
0.0591412 0
0.0645096 0
0.0832978 0
0.059347 0
0.0599461 0
0.0592166 0
0.0592548 0
0.0591835 0
0.0590265 0
0.0595536 0
0.0594794 0
0.0643126 0
0.0589927 0
0.0639134 0
0.0591124 0.000190891
0.0591016 0
0.0596668 0
0.0641577 0
0.0602297 0
0.0640165 0
0.0600297 0
0.0646653 0
0.05947 0
0.0592875 0
0.0597927 0
0.0638832 0
0.0593897 0
0.0650109 0
0.0607395 0
0.0738066 0
0.0647938 0
0.0590365 0
0.0592759 0
0.0644752 0
0.0643159 0
0.0645508 0
0.0642956 0
0.0642003 0
0.100367 0
0.0644228 0
0.0597271 0.000301033
0.0643229 0
0.063942 0
0.0659943 0
0.0589404 0
0.0646825 0
0.059374 0
0.0639761 0
0.064747 0
0.0590894 0
0.0592213 0
0.0613594 0
0.059334 0
0.0589574 0.000250338
0.0646154 0
0.0591234 0
0.059845 0
0.0644816 0
0.0642195 0
0.064465 0
0.0589633 9.42498e-05
0.0591785 0
0.0592331 0
0.0594077 0
0.0589514 0.000241753
0.0589539 0
0.0643229 0
0.0653253 0
0.0640376 0
0.0589554 0
0.0640354 0
0.064137 0
0.0591225 0
0.0642907 0
0.0589752 0
0.0591875 0
0.0652511 0
0.0643384 0
0.0665912 0
0.0595751 0
0.0618824 0
0.0642511 0
0.0593326 0
0.0640731 0
0.0589375 0
0.0640677 0
0.0676709 0
0.0591631 0
0.0642577 0
0.0642211 0
0.059931 0
0.0590498 0
0.0640235 0
0.0590564 0.000401573
0.0641006 0
0.0589185 0
0.0640363 0
0.0640354 0
0.0650075 0
0.0592993 0
0.0595537 4.95753e-05
0.0755828 0
0.0639053 0
0.0782959 0
0.0589714 0
0.0589165 0
0.0590635 0
0.0648874 0
0.0598131 0
0.064009 0
0.0639017 0
0.0593801 0
0.0594222 0
0.0643009 0
0.0600456 0
0.0592009 7.36678e-05
0.0616951 0
0.0596852 0
0.0646009 0
0.0591691 0.000274019
0.0642814 0
0.0593132 0
0.0638763 3.57602e-05
0.0640256 0
0.059235 0
0.0641185 0.000360804
0.0646437 0
0.0641288 0
0.059865 0
0.0592212 0.000158663
0.0643027 0
0.0650999 0
0.0786216 0
0.0595513 0
0.0593714 0
0.0589314 0
0.0645312 0
0.0642067 0
0.064202 0
0.0642767 0
0.0589552 8.87271e-05
0.0589538 0.000164824
0.0781662 0
0.0640892 0
0.0640199 0
0.0644414 0
0.0591673 0
0.0595843 0
0.0640795 0
0.0594113 0
0.0597616 0
0.0646857 0
0.0593387 0
0.0642198 0
0.0598773 0
0.0643297 0
0.0590462 0
0.0592454 0.000380515
0.0595602 0
0.0591083 0
0.0601498 0
0.0590441 0
0.059686 0
0.0660654 0
0.0654155 0
0.0603321 0
0.059453 0
0.0642468 0
0.0643671 0
0.0590286 0
0.0589432 0
0.059569 0
0.0641627 0
0.059929 0.000892636
0.0594467 0
0.0595213 0
0.0591223 0
0.060055 0
0.0650751 0
0.0603995 0
0.0639387 0
0.0590948 0
0.0639388 0
0.0639555 0
0.0594682 0
0.0642744 0
0.0595597 0
0.0592575 0
0.0641064 0
0.0590065 0
0.060444 0
0.0640182 0
0.0597188 0
0.059117 0
0.0646922 0
0.0592433 0
0.0643369 0
0.0613597 0
0.0647346 0
0.0591668 0
0.0641832 0
0.0598635 0
0.0647746 0
0.0640713 0
0.0640914 0
0.0675591 0
0.0590249 0
0.0639417 0
0.0643205 0
0.0589789 0
0.0591109 6.1746e-05
0.0604137 0
0.0598819 0
0.0603424 0
0.0590949 0
0.0640258 0
0.0648723 2.50338e-05
0.0641031 0
0.0592684 0
0.0641118 0
0.0639526 0
0.0605908 0
0.0640978 0
0.060113 0
0.0592156 0
0.0593439 0
0.058988 0
0.059494 0
0.0608849 0
0.064155 0
0.0647861 0
0.0592228 0
0.0639484 0
0.0640568 0
0.0608151 0
0.0640851 0
0.0640903 0
0.0601368 0.000553685
0.0592802 0
0.0601489 0
0.0597248 0
0.0639083 0
0.0641551 0
0.0643272 0
0.0644703 0.00026941
0.064555 0
0.0642251 0
0.0591896 0.000325596
0.0594015 0
0.0643697 0
0.0641615 0
0.0639435 0
0.0592531 0.000173403
0.0639192 0
0.0917934 0
0.0592611 1.83534e-05
0.0642126 0
0.0643338 0
0.0589225 0.000230464
0.0639032 0
0.0667709 0
0.0641575 0
0.0591477 0
0.0592023 0
0.0592271 0
0.0591362 0
0.0592503 0
0.0648518 0
0.0641747 0
0.0592621 0
0.0648303 0
0.0592496 0
0.0640852 0
0.0591463 0
0.0593704 0
0.0649279 0.000174798
0.0592611 0
0.0643384 0
0.0593017 0
0.058785 0
0.0641368 0
0.06455 0
0.0643188 0
0.0593244 0
0.0593087 0
0.0596329 0
0.0641727 0
0.0590856 0
0.0647076 0
0.0598244 3.23795e-05
0.06492 0
0.064526 0
0.0649421 0
0.0646059 0
0.0593665 0
0.0641502 6.56406e-05
0.0589562 0
0.0649251 0
0.0640187 0
0.0590922 0
0.059379 0.000641185
0.0598958 0
0.0604343 0
0.059038 8.14192e-05
0.0589568 0
0.0590542 0
0.0642597 0
0.058881 0
0.059684 0
0.0603851 0
0.0640766 0
0.0599559 0
0.0591389 0
0.0589232 0
0.0638507 0.00135179
0.0596096 0
0.0592427 0
0.0588833 0
0.0641772 0
0.0639273 0
0.0646483 0
0.0667674 0
0.0613231 0
0.0642601 0
0.0644673 0
0.0647204 0
0.0639794 0
0.0602168 0
0.0642182 0.000520624
0.059716 0
0.0639639 0
0.0644749 0
0.0591538 0
0.0589285 0
0.0639844 9.23458e-05
0.0600223 0
0.0639951 0
0.0588867 0
0.0592516 9.92588e-06
0.0592258 0
0.0651744 0
0.0591587 0
0.058993 0
0.0650433 0
0.0658756 0
0.0643181 0
0.0596507 0
0.0623672 0
0.0591224 0
0.0810466 0.00122213
0.0641816 0
0.0650862 0
0.0647594 0
0.0596099 0
0.0642701 0
0.0589141 0
0.0639851 0
0.0592366 0
0.0643924 0
0.0591497 6.43153e-06
0.065788 0
0.0596122 0
0.0592592 0
0.0640899 0
0.0653166 0
0.0592721 0
0.0610948 0
0.0646393 0
0.0591518 0
0.0657233 0
0.0591915 0
0.0647373 0
0.0592412 0
0.0595767 0
0.0594903 0
0.0641761 0
0.0600716 0.00146161
0.0603842 0
0.064411 0
0.058884 0
0.0590928 0
0.0642267 0
0.0646892 0
0.0596546 0
0.0589842 0
0.0643311 0
0.0588939 0
0.0640217 0
0.0596923 0
0.0645701 0
0.0656265 0
0.0594547 0
0.065037 0
0.0640309 0
0.0597498 0.00301659
0.0642355 0
0.0652604 0
0.05918 0
0.0647293 0
0.0601974 0
0.0591365 0
0.0602768 0
0.059465 0
0.0597572 0
0.0643424 0
0.0640665 0
0.0639726 0
0.0590992 0
0.0590613 0
0.0598884 0
0.0589664 0
0.0595863 0
0.0646156 0
0.0596379 0.00015473
0.0590244 0
0.05899 0
0.059506 0
0.059274 0
0.0593781 0
0.0645464 0
0.0611871 0
0.0644373 0
0.0589852 0
0.0643514 0
0.0641363 0
0.0601676 0
0.059696 0.000156953
0.0641341 0
0.0597872 0
0.0590698 0
0.0594039 0
0.0641511 0
0.0590213 0
0.0595277 0
0.0597799 0
0.0598193 0
0.0739981 0
0.0642164 0
0.059477 0
0.0657435 0
0.0606083 0
0.0593733 0
0.0639409 0
0.0639434 0
0.0643823 0
0.0616043 0
0.0647767 0
0.059197 0
0.064585 0
0.0591079 0
0.0588579 0
0.0660849 0
0.0645552 0.000184848
0.0596356 0
0.0594867 0
0.0592472 0
0.064672 0
0.0604787 0
0.064753 0
0.0598018 0
0.0647134 0
0.0696283 0
0.0591279 0
0.0647239 0
0.0589758 0.000223952
0.0593879 0
0.0593424 0
0.0592872 0
0.0787608 0
0.0595585 0
0.0646627 0.000270525
0.064305 0
0.0595247 0
0.0596957 0
0.0781805 0
0.0641254 0
0.0594121 0
0.0597054 0
0.0643017 0
0.0606879 0
0.0606327 0.00170147
0.0593454 0
0.06435 0
0.0644792 0
0.0640122 0
0.0666682 0
0.0640463 0
0.064557 0
0.0590854 0
0.0609138 0
0.0593635 0.00116523
0.0609779 0
0.0591815 0
0.0590208 0
0.0591742 0.000424622
0.059443 0
0.0641911 0
0.0594391 0
0.0642629 0
0.0640559 0
0.0641585 0
0.0592297 0
0.0589303 0
0.0590093 0
0.0642869 0
0.0647157 0
0.0639899 0
0.0600551 0
0.0657077 0
0.059257 0
0.0639778 0
0.0602254 0
0.0654336 0
0.0592607 0
0.0590562 0
0.0588927 0
0.0590444 0
0.0645765 0
0.0648439 0
0.0646534 0
0.064481 0
0.0594174 0
0.0641691 0
0.0642855 0
0.0673876 0
0.0593142 0
0.0642097 0
0.0595203 0
0.0590736 0
0.059037 8.14084e-06
0.0596373 0
0.0590768 0
0.05903 0
0.0640815 0
0.0660436 0
0.0590034 3.83837e-05
0.064143 0
0.0640113 0
0.0598579 0
0.0592649 0
0.0649898 0
0.0592929 0
0.0589626 0
0.0642032 0
0.0588894 0
0.0591805 0
0.0640237 0
0.0594554 0.000259555
0.0597464 0
0.0643152 0
0.0594607 0
0.0642144 0
0.0592347 0
0.0640081 0
0.0649847 0
0.0591651 0
0.0594913 0
0.0658419 0
0.063992 0
0.0592316 0
0.0610735 0
0.0589004 0
0.059004 0
0.0593991 0
0.0595974 0
0.0651746 0
0.0661602 0
0.0666478 0
0.0645095 0
0.0646319 0
0.0642042 0.000534688
0.0590477 0
0.0591944 0
0.0590466 0
0.0591446 0
0.0644157 0
0.064119 0
0.0589499 0
0.0639936 0
0.0593163 0
0.0643802 0
0.0613592 0
0.0596537 0
0.0663596 0
0.065293 0
0.0591061 0
0.0644311 0
0.0642361 0
0.0591751 0
0.0642842 0
0.0603892 0
0.0592863 0
0.0643521 0
0.0592657 0
0.0654379 0
0.0590437 0
0.0593674 0
0.0592913 0
0.0592683 8.72503e-05
0.0592168 0
0.0592433 0.000308784
0.0588595 0
0.0590385 0
0.0588714 0.000524789
0.0598238 0
0.0642149 0
0.0592492 0
0.0648058 0
0.0600674 0
0.0640364 0
0.0640899 0
0.0644855 0
0.0594635 0
0.0594817 0
0.0645603 0
0.0591938 0
0.0648175 0
0.0600157 0
0.0639796 0
0.0590852 0
0.0654845 0
0.0642469 0
0.0613074 0
0.0639739 0
0.0625352 0
0.0641208 0
0.0591988 0
0.0642193 0
0.0640227 0
0.0640009 0
0.0587734 9.82202e-05
0.0613706 0
0.0590282 0
0.0657625 0
0.0591212 0
0.0592688 0
0.064295 0
0.0595285 0
0.0644668 0
0.0589125 0
0.0592793 0
0.0788823 0
0.0646025 0
0.0639207 0
0.0639366 0
0.0590785 0
0.0590774 0
0.0592332 0
0.0639798 3.75885e-05
0.0595587 0
0.064456 0
0.0648522 0
0.0646136 0
0.0593561 0
0.0588974 0.000139747
0.0590508 0
0.0639373 0
0.0780943 0
0.0654504 0
0.0645651 0
0.0593839 0
0.0639779 0
0.0641092 0
0.0639172 0
0.0640796 0
0.0591338 0
0.0645578 0
0.059896 0
0.0594367 0
0.0641096 0
0.0599473 0
0.0601981 0
0.0596716 0
0.0592768 0
0.0640619 0
0.0592251 0
0.0642599 0
0.0601404 0
0.0675089 0
0.0593165 0
0.0640377 0
0.0626921 0.166667
0.0591204 0
0.0648099 0
0.0650181 0
0.064504 0
0.059521 0
0.0592144 0
0.0595485 0.00129318
0.0589829 0
0.0640957 0
0.0778578 0
0.0644744 0
0.0642725 0
0.0640474 0
0.0604139 0.000519662
0.0591629 0
0.0594182 0
0.0596649 0
0.0589954 0
0.063984 0
0.0640068 0
0.0639674 0
0.0592913 0
0.0596129 0
0.0661916 0
0.0638739 0
0.0594934 0
0.0657234 0
0.0646516 0
0.0649076 0
0.0643661 0
0.0647776 0
0.0592733 0
0.0647202 0
0.0597256 0
0.0592376 0.000445123
0.0642376 0
0.0641229 0
0.064158 0
0.0645715 0
0.0593886 0
0.0590264 0
0.0590364 0
0.0601967 4.21539e-05
0.0591726 0
0.0594541 0
0.0641089 0
0.0642856 0
0.0590552 0
0.0642876 0
0.0592385 0
0.0592712 0
0.0593497 0
0.066597 0
0.0597514 0
0.0656971 0
0.0911143 0
0.0589904 0
0.0594509 0
0.0642352 0
0.0642444 0
0.0598385 0
0.070196 0
0.059762 0
0.0588246 0
0.0591702 0
0.0655695 0
0.0592529 0
0.0642809 0
0.0612583 0
0.0601955 0
0.0593436 0
0.0594141 0
0.0596637 0
0.0643726 0
0.0653022 0
0.0594176 0
0.0641847 0
0.064259 8.02184e-06
0.0588291 0
0.0589245 0
0.0593748 0.000423903
0.063988 0
0.0590633 0
0.0639391 0
0.0643271 0
0.0782022 0
0.0640956 0
0.0591478 0
0.0590986 0.000111256
0.059233 0
0.0592983 0
0.0646375 0
0.0656229 0
0.0641227 0
0.0639743 0
0.0592736 0
0.0593535 0
0.0646717 0
0.058977 0
0.0802737 0
0.0592294 0
0.0639244 0.000375663
0.0595839 0
0.0641495 0
0.0641635 0
0.0640382 0
0.0662214 0
0.0642536 0
0.0649329 0
0.0641051 0
0.0639972 0
0.0593128 0
0.0596647 0
0.0647343 0
0.0591078 0
0.06461 0
0.0597699 0
0.0638954 0
0.0591265 0
0.0589612 0
0.0591267 0
0.0590798 0
0.0591528 0
0.0589584 0
0.0648915 0
0.0598044 0
0.0592862 0
0.0643917 0
0.0646683 0
0.0593291 0.000154411
0.0593319 0
0.0639479 0
0.0639963 0
0.0639388 0
0.0644567 0
0.0641346 0
0.059184 0.000196457
0.0641424 0.000229036
0.064258 0
0.0642915 0
0.0604029 0
0.0642819 0
0.0642913 0
0.0596504 0
0.0591964 0
0.0590007 0
0.0590419 0
0.0590538 0.00108615
0.0591477 0
0.0589718 0
0.0596221 0
0.0592665 0
0.0643737 0
0.0648629 0
0.0652075 0
0.065322 0
0.0591943 0
0.0646416 0
0.0639926 0
0.0593404 0
0.0592161 0
0.0590462 5.28046e-05
0.0643204 0
0.0599798 0
0.0641357 0.000197565
0.0647017 0
0.0593851 0
0.0590907 0.000283274
0.0590871 0
0.0590602 0
0.0593931 0
0.0597239 0
0.0639823 0
0.0646241 0
0.0593345 0
0.0638931 0
0.0643685 0
0.0595589 0
0.0591893 0
0.0638841 0
0.0595388 0
0.0594249 0
0.0595086 0
0.0641645 0
0.0600642 0
0.0639763 0
0.0601456 0
0.0662134 0
0.0607379 0
0.0589216 0
0.0591381 0.000443219
0.0595768 0
0.0597023 0
0.0593461 0
0.0593498 0
0.0640926 0
0.065322 0
0.0589152 0
0.0652399 0
0.0737741 0
0.0598563 0
0.0609342 0
0.0596574 0
0.0640745 0
0.0609003 0
0.0590772 0
0.0639148 0
0.0588765 0.000194861
0.0642763 0
0.0643299 0
0.0643665 0
0.0647756 0
0.0647495 0
0.0592647 0
0.0641842 0
0.0645735 0
0.0592389 0
0.0662645 0
0.0590964 0
0.0597612 0
0.0593001 0
0.0639815 0
0.0639877 0
0.0591172 0
0.0720663 0
0.0590572 0
0.0594425 0
0.0588936 0.000297068
0.0647667 0
0.0608274 0
0.0592233 0
0.0597983 0
0.0592047 0
0.0598953 0
0.0651441 0.0029542
0.0740899 0
0.0639421 0
0.0589685 0
0.0643241 0
0.0652995 0
0.060381 0.00018223
0.0609089 0
0.0641705 0
0.0642294 0
0.0942678 0
0.0590977 0
0.064209 0
0.0590236 0
0.060211 0.000317807
0.0590475 0
0.076474 0
0.0644565 0
0.0609682 0
0.0640587 0
0.0593297 0
0.0592841 0
0.0594168 0
0.0591578 0
0.0641184 0
0.0648265 0
0.0592286 0
0.0595018 0
0.0653661 0
0.063922 0
0.0593294 0
0.064132 0
0.0591848 0.000205674
0.0646474 0
0.0598214 0
0.0642604 0
0.0644461 0
0.0592579 0
0.0591618 0
0.0590274 0
0.0594452 0
0.0591477 0
0.0639981 0
0.0602526 0
0.0591295 0
0.0599127 0
0.0651584 0
0.0639717 0
0.0593044 0
0.0595473 0
0.0591247 0
0.059275 0
0.0592486 0
0.0595199 0
0.0641919 0
0.0853418 0
0.0649665 0
0.0642012 0


==> anc/distrib/0.20.txt <==
0.0609481 0
0.0589526 0
0.0590167 0
0.0593551 0
0.0778608 0
0.0606792 0
0.0642465 0
0.0589923 0
0.0640472 0
0.0641331 0
0.0591109 0
0.0591198 0
0.0598892 0
0.0641938 0
0.0650234 0
0.0652608 0
0.0590187 0.000226294
0.0594049 0
0.0640954 0
0.0608688 0
0.0640232 0
0.0639369 0
0.0592461 0
0.0593209 0
0.0654102 0
0.0644908 0
0.0600415 0.000106886
0.0644444 0
0.0644587 0
0.0601968 0
0.0639969 0
0.0596197 0
0.0641109 0
0.060221 0
0.0593464 0
0.0651775 0
0.0881288 0
0.059624 0
0.064344 0
0.0641743 0
0.0590011 0
0.0641582 0.0008256
0.0591668 0
0.0648767 0
0.0608417 0
0.0606687 0
0.0590706 0
0.060555 0
0.059577 0
0.0606625 0
0.0647592 0
0.0639412 0
0.0610284 0
0.0497698 0.166667
0.05904 7.89959e-05
0.059008 0
0.0640375 0
0.0640926 0
0.0591663 0
0.0626899 0
0.0594221 0
0.0639397 0
0.0592678 0
0.0606255 0
0.0640082 0
0.0641504 0
0.0639433 0
0.0595746 0
0.0640032 0
0.0593232 0
0.0597958 0
0.0596088 0.000272986
0.0594357 0
0.0648392 0
0.0639653 0
0.0647406 0
0.064127 0
0.0590991 0
0.0641283 0
0.0651505 0
0.0589467 0
0.0593147 0
0.0641988 0
0.0591082 0
0.0643978 0
0.0594511 0
0.0598274 0
0.0643066 0
0.0640845 0
0.063997 0
0.0642865 0
0.0720132 0
0.0642233 0
0.059165 0
0.0646181 0
0.0587836 0.000117655
0.0640745 0
0.0597833 0
0.0643048 0
0.0609192 0
0.0588958 0
0.0639233 0
0.0596853 0
0.0644811 0
0.0660406 0
0.0591107 0
0.0646582 0
0.0641382 0
0.0591647 0
0.0640287 0
0.064633 0
0.0638401 0
0.0639977 0
0.0589622 0
0.0593528 0
0.059272 0
0.0591188 0
0.0591306 0
0.0606751 0
0.064456 0
0.064436 0
0.0644697 0
0.0641189 0
0.0643474 0
0.0591557 0
0.0591634 0
0.0591286 0
0.0595643 0
0.0595997 0
0.0592496 0.000192081
0.0593235 0
0.0639946 0
0.0590579 0
0.0592344 0
0.0600319 0
0.0639682 0
0.0651221 0
0.0643269 0
0.0649516 0
0.0596324 0
0.0640581 0
0.0589092 2.66944e-05
0.0595938 0
0.0594259 0
0.0480382 0.166667
0.064867 0
0.0589218 5.24476e-05
0.0592846 0
0.0640283 0
0.0592603 0
0.0588771 0.000147974
0.0590683 0
0.064382 0
0.0592499 0
0.0590303 0
0.0646068 0
0.0618994 0
0.059139 0
0.0652478 0
0.059641 0
0.0591351 0
0.0590866 0
0.0641867 0
0.0593264 0
0.0591898 0
0.0643781 0
0.0595977 0
0.0639668 0
0.0609166 0
0.059195 0
0.0644453 0
0.0654734 0
0.0589138 0.000504878
0.0639398 0
0.059281 0
0.065065 0
0.0663801 0.00135064
0.0779067 0
0.0641221 0
0.0591083 0
0.0590641 0
0.0646373 0
0.0590217 0
0.0590508 0
0.0592733 0
0.0591465 0
0.0960739 0
0.0594329 0
0.0643681 0
0.0648064 0
0.0593176 0
0.0603773 0
0.0679917 0
0.0645212 0
0.0609683 0
0.0640647 0
0.0751972 0
0.0590302 0
0.0640692 0
0.0591241 0
0.0640564 0
0.0641523 0
0.0596955 0
0.0645346 0
0.0598989 0
0.0642856 0
0.0589502 0
0.0643557 0
0.0591223 0
0.0643931 0
0.0642783 0
0.0644122 0
0.0593357 0
0.0594407 0
0.0598376 0
0.0591321 0
0.0591529 0
0.0648872 0
0.0644007 0
0.0590274 0
0.0591883 0
0.0646913 0
0.0641423 0
0.0597324 0
0.0643985 0
0.0641027 0
0.0769332 0
0.0593415 0
0.0591366 0
0.0641885 0
0.0642774 0
0.0594836 0
0.0644062 0
0.0592923 0
0.064342 0
0.0648707 0
0.0591941 0
0.0589003 0
0.0591997 0
0.0591971 0
0.0643364 0
0.064308 0
0.0599519 0
0.0644858 0
0.063989 0
0.0594944 0
0.0644291 0
0.0663906 0
0.0589917 0
0.0641138 0
0.0642763 0
0.0594082 0
0.0638832 0
0.0589933 0.00016379
0.0661141 0
0.0643643 0
0.0643587 0
0.0639933 0
0.0590423 0.000176664
0.0596594 0
0.0640906 0
0.0594155 0
0.0639057 0
0.0640467 0
0.0601139 0
0.0595351 0
0.0589333 0
0.0591754 0
0.0642982 0
0.0589322 0
0.065832 0
0.0642743 0
0.064024 0
0.0592057 0
0.0591498 0
0.0590987 0
0.0647499 0
0.0589868 0
0.0592092 0.000669037
0.064497 0
0.0649447 0
0.0670858 0
0.0592038 0
0.0591049 0
0.0599946 0
0.0643315 0.000232449
0.0640632 0
0.0595183 0
0.0632796 0
0.0590645 0
0.0590503 0
0.0644107 0
0.0644114 0
0.0643563 0
0.064038 0
0.0596748 0
0.0596073 0
0.0603841 0
0.0589827 0
0.0594179 0
0.0644 0
0.0641849 0
0.0590422 0
0.0644827 0
0.0638783 0
0.0643676 0
0.0651195 0
0.06472 0
0.0642546 0
0.0601588 0
0.0590054 0
0.0590945 0
0.059743 0
0.0649672 0
0.0647111 0
0.0641513 0
0.0641156 0
0.0644105 0
0.0641074 0
0.0595635 0
0.0603515 0
0.0643625 0
0.0591186 0
0.0596856 0
0.0670252 0
0.0599964 0
0.064163 0
0.0674759 0
0.063106 0
0.0655825 0
0.059129 0
0.059602 0
0.0596447 0
0.0590353 0
0.0642368 0
0.059185 0
0.0591623 0
0.0595118 0
0.0639942 0
0.0642044 0
0.0623061 0
0.0642211 0
0.0762368 0
0.0641063 0
0.0640896 0
0.0590065 0
0.0641522 0
0.0609752 0
0.059251 0
0.0639163 0
0.0643963 0
0.0598423 0
0.0642323 0
0.0644095 0
0.0645236 0
0.064083 0
0.0639648 0
0.0641996 0
0.0604774 0
0.0599022 0
0.0591323 0
0.0604939 0
0.0642162 0
0.0588734 0
0.0592594 0
0.0590642 0
0.0646164 0
0.0646043 0
0.0593588 0
0.0777932 0
0.0606675 0.000668479
0.0648447 0
0.0592025 0
0.0590198 0
0.0641886 0
0.0590336 0
0.0645312 0
0.064447 0
0.0592063 0
0.0641355 0
0.0639277 0
0.0594833 0
0.060956 0
0.0594437 0
0.0590177 0
0.0590084 0
0.0593972 0
0.0594965 0
0.0596271 0
0.0647103 0
0.0591534 0
0.0645183 0
0.0590596 0.000205155
0.0640114 0
0.0596201 0
0.0594395 0
0.067151 0
0.0641701 0
0.0641065 0
0.064166 0
0.0595666 0
0.0653818 0
0.0644685 0
0.0599551 0
0.0641383 0
0.0641038 0
0.060004 0
0.0592344 0
0.0740795 0
0.0594098 0
0.0592275 0
0.0651909 0
0.0590101 0
0.0590666 0
0.0596973 0
0.0590799 0
0.0646083 0
0.0591376 0
0.0652676 0
0.0604981 0
0.0593742 0
0.0644085 0
0.0592125 0
0.0655067 0
0.0592824 0
0.0647267 0
0.0596083 0
0.0641815 0
0.0591273 0.000258322
0.0592157 0
0.0591212 0
0.0591454 0
0.0590485 0
0.0643611 0
0.0590213 0.000110618
0.0594016 0
0.0618745 0
0.059362 0
0.0598629 0
0.0594125 0
0.0639989 0
0.0593531 0
0.0643648 0
0.0641737 0
0.0643502 0
0.0593269 0
0.0659133 0
0.0591752 0
0.0592869 4.5275e-06
0.0640183 0
0.06397 0
0.0602156 0
0.059371 0
0.0641767 0
0.0642115 0
0.0641206 0
0.0614955 0
0.0648465 0
0.0591006 0
0.064452 0
0.0645513 0
0.0591545 0
0.0652673 0
0.0603841 0
0.0593731 0
0.0716849 0
0.0591002 0
0.0642081 0
0.0649626 0
0.0641178 0
0.0589469 0
0.0594644 0
0.0640373 0
0.0590958 0
0.064319 0
0.0592324 0
0.0642743 0
0.0641552 0
0.0662967 0
0.0591412 0
0.0595107 0
0.0600023 0
0.0648231 0
0.0593797 0
0.0646367 0
0.0641175 0
0.0596202 0
0.0639464 0
0.0655452 0
0.063889 0
0.0643411 0
0.0640179 0
0.0640508 0
0.059386 0
0.0592812 0.0014379
0.060732 0
0.0638753 0
0.064096 0
0.0640417 0
0.0599932 0
0.0641049 0
0.0593854 0
0.0590375 0
0.0767259 0
0.0642022 0
0.0595763 0
0.0639682 0
0.0590423 0
0.0590642 0
0.0639289 0
0.0645651 0
0.0638932 0
0.059653 0
0.0644574 0
0.0643867 0
0.0648367 0
0.0590626 0
0.0591925 0
0.0592705 0
0.0649621 0
0.0743256 0.000257651
0.059097 0
0.0641401 0
0.0587445 0
0.0640318 0
0.0590431 0
0.0643436 0
0.0591091 0
0.0588367 0
0.0592837 0
0.0641486 0
0.0592793 0
0.0603576 0
0.0593205 0
0.0591533 0
0.063966 0
0.0646172 0
0.064501 0
0.0592046 8.10298e-06
0.0655681 0
0.0595052 0
0.0599019 0
0.0642603 0
0.05931 0
0.0591734 0
0.0594041 0
0.0640265 0
0.0595913 0
0.0594094 0
0.0776886 0
0.0593926 0
0.0590803 0
0.0591689 5.60231e-05
0.0641794 0
0.0651748 0
0.064189 0
0.0642846 0
0.0592163 0
0.0594042 0
0.0590355 0
0.0910739 0
0.063994 0
0.0593483 0
0.0592287 0
0.0658786 0
0.0647526 0
0.0639817 0
0.0641234 0
0.0590899 0
0.064711 0
0.0642224 0
0.0616383 0
0.0643057 0
0.0602124 0.000471666
0.0644377 0
0.0825564 0.000951353
0.0592427 0
0.0592968 0
0.0642444 0
0.0639691 0
0.0591809 0
0.059217 0
0.0590525 0.00012651
0.0640523 0
0.0643827 0
0.0603489 0
0.0594497 0.000584837
0.0597013 0
0.0590943 0
0.0639774 0
0.0641045 0
0.0609787 0
0.064138 0
0.0588987 0
0.0594201 0
0.0646363 0
0.0662695 0
0.0639464 0
0.0591436 0
0.0589504 0
0.0590615 0
0.0598786 0
0.0640509 0
0.0642566 0
0.0653566 0
0.0592099 0
0.0594569 0
0.064138 0
0.0592122 0
0.0595139 0
0.0590356 0
0.0592646 0
0.0597236 0
0.059278 0
0.0589415 0
0.0643195 0
0.066329 0
0.0639438 0
0.0642314 0
0.0591274 0.000266787
0.0590667 0
0.0594412 0
0.0776602 0
0.0590509 0
0.0592107 0
0.0642385 0
0.059818 0
0.0593972 0.000276637
0.0596937 6.7074e-07
0.0592332 0
0.0648392 0
0.0590548 0
0.0603062 0
0.065793 0
0.058871 0
0.0641861 0
0.0594318 0
0.0592523 0
0.0647873 0
0.0601536 0
0.0589353 0
0.0646082 0
0.0595514 0
0.0597075 0
0.0596291 0
0.0639815 0
0.0649395 0
0.0643586 0
0.06391 0
0.0635304 0.00393806
0.0640881 0
0.059112 0.000374078
0.0591144 0
0.061325 0
0.0595649 0
0.0639392 0
0.0643684 0
0.0595295 0
0.0644707 0
0.0622271 0
0.0651382 0
0.059053 0
0.0589489 0
0.0789604 0
0.0641087 0
0.0657968 0
0.0590548 0
0.0647281 0
0.0643742 0
0.0645024 0
0.0597304 0
0.0590699 0
0.0595166 0
0.0590488 0
0.0591632 0
0.0592943 0
0.0590381 0
0.0604034 0
0.0644829 0
0.0644841 0
0.0641605 0
0.0596131 0
0.0620974 0
0.0589488 0
0.0642086 0
0.0595425 0
0.059178 1.25547e-05
0.0601261 0
0.0591558 0
0.064018 0
0.0590536 0
0.0592683 0
0.0591746 0
0.0594131 0
0.0594614 0
0.0641559 0
0.0641708 0.000224666
0.0639388 0
0.0593596 0
0.0594401 0
0.0601507 0
0.0593574 0
0.0594911 0
0.0652036 0
0.0664054 0
0.0609641 0
0.0613708 0
0.0592204 0
0.0590217 0
0.0598067 8.7418e-05
0.0602003 0
0.0594798 0
0.0589667 0
0.0642829 0
0.0590498 0
0.0618508 0.000604029
0.0592043 0
0.0639216 0
0.0929904 0.000583728
0.0589307 0
0.0593671 0
0.0601305 0
0.0598026 0.000238335
0.0596404 0
0.0647065 0
0.0779391 0
0.0590006 0
0.0645442 0
0.0590268 0
0.0592806 0
0.0643564 0
0.0590275 0.00047357
0.0643888 0.00029663
0.0840676 0
0.0591397 0
0.0639325 0
0.0596276 0
0.0594477 0
0.0593183 0
0.0590363 0
0.0650894 0
0.0590804 0
0.0649764 0
0.060131 0
0.0589237 0
0.0591901 0
0.0642803 0
0.0588814 0
0.0593523 0
0.0593253 0
0.0589971 0
0.0644433 0
0.0590283 0
0.0645638 0
0.0639903 0
0.0589232 0
0.060713 0
0.0591241 0
0.0590803 0
0.0603701 0
0.0589353 0
0.0640339 0.000206388
0.0590546 0.000193671
0.0647986 0
0.0657945 0
0.0591117 0
0.0590432 0.000818806
0.0592712 0
0.0596622 0
0.059087 0
0.05918 0
0.0642513 0
0.0592488 0
0.0643531 0
0.0590953 0
0.0595796 0
0.0644384 0
0.0652247 0
0.0645132 0
0.0589976 0
0.0599078 0
0.0651817 0
0.0590482 0
0.0810208 0
0.0640502 0
0.0597085 0
0.0593445 0
0.0643777 0
0.0653653 0
0.0644356 0
0.0641004 0
0.0642791 0
0.0643322 0
0.0625833 0
0.0590093 0
0.0593488 0
0.0643569 0
0.0640316 0
0.0645785 0
0.0602129 0
0.0642893 0.000519386
0.0593609 0
0.0638726 0
0.0656233 0
0.059086 0
0.0640873 0
0.0600788 0
0.0644098 0
0.0652489 0
0.0638814 0
0.0640058 0
0.0640111 0
0.0708992 0
0.0642606 0
0.0592689 0
0.0662313 0
0.0647463 0
0.0589943 0
0.05953 0.000607648
0.0600382 0.00056075
0.0591512 0
0.0590597 0
0.0641991 0
0.0588164 0
0.0592863 0
0.0642061 0
0.0591482 0
0.0636434 0
0.0646527 0
0.0591895 0
0.0640442 0
0.0646694 0
0.104369 9.82959e-05
0.0594455 0
0.0638679 0
0.0647506 0
0.0592407 0
0.0592031 0
0.0640641 0
0.0740599 0
0.064736 0
0.0591434 0
0.0653141 0
0.0639096 0
0.0591997 0
0.0595645 0
0.0597164 0
0.0588668 8.34423e-05
0.0591239 0
0.0640463 0
0.0593702 0
0.060114 0
0.0645793 0
0.0880328 0
0.0641517 0
0.059655 0
0.0641325 0
0.0596564 0
0.0599735 0
0.0646883 0
0.0590175 0.000539535
0.0651443 0
0.0602577 0
0.0590467 0
0.0486668 0.166667
0.06446 0
0.064184 0
0.0647012 0
0.0588464 0
0.0643918 0
0.0590363 0
0.064737 0
0.0594457 0
0.0590704 0
0.0639649 0
0.0594168 0
0.0638314 0
0.0595613 0
0.0592859 2.59858e-05
0.0589919 0
0.0591843 0
0.0591101 0
0.0648587 0
0.0590851 0
0.0594607 0
0.0591193 0
0.0590648 0
0.0642671 0
0.0620081 0
0.0643503 0.00013232
0.0643062 0
0.0640667 0
0.0639706 0
0.0609982 0
0.0591191 0
0.0589551 0
0.061356 0
0.0593471 0
0.0595195 0
0.0591497 0
0.0589061 0
0.0600766 0
0.0589092 0.000202174
0.0594677 0
0.0590748 0
0.0641711 0
0.0594211 0
0.0639341 0
0.06421 0
0.0594881 0
0.0590587 0
0.0590809 0
0.064262 0
0.0642906 0
0.065459 0
0.0597552 0
0.0595262 0
0.0778156 0
0.0594922 0
0.0591403 0
0.0598366 0
0.0655003 0
0.0590518 0
0.0644077 0
0.0643951 0
0.0650625 0
0.0596651 0
0.0647509 0
0.0590952 0
0.0600271 0
0.064547 0
0.0660173 0
0.0640043 0
0.0591122 0
0.064113 0
0.0642687 0
0.0613694 0
0.0597329 0
0.064566 0
0.0648665 0
0.0594021 0
0.0593056 0
0.0597324 0
0.0644776 0
0.0595883 0
0.059316 0
0.0591417 0.000168994
0.0641726 0
0.0641963 0
0.0643459 0
0.0602913 0
0.0590873 0
0.0642914 0
0.0592161 0
0.0640288 0
0.059464 0
0.0591487 0
0.0592598 0
0.0591956 0
0.0590153 0.000686957
0.0590445 0
0.05922 0
0.0589456 0
0.05925 0
0.0591795 0
0.0590608 0
0.0644775 0
0.0591608 6.61112e-05
0.0595173 0
0.0648838 0
0.0605805 0
0.0588861 0.000100449
0.0587099 0
0.0602191 0
0.059086 0
0.064342 0
0.0600806 5.39838e-06
0.0589428 0.000306361
0.0591064 0
0.0777854 0
0.0590933 0
0.0643356 0
0.0597133 0
0.0641532 0
0.0591796 0
0.0591682 0
0.0642958 0
0.0590974 0
0.059351 0
0.0651656 0
0.064211 0
0.0639939 0
0.0640841 0
0.0594248 0
0.0643259 0
0.0593141 0
0.0604911 0
0.0591734 5.4357e-05
0.063106 0.166667
0.0643307 0


==> anc/distrib/0.21.txt <==
0.0592172 0
0.0590352 0
0.0641742 0
0.0640331 0
0.064296 0
0.0591591 0
0.0594231 0
0.0648921 0
0.0606118 0
0.0611406 0
0.100286 0
0.0590467 0
0.0859107 0
0.0604422 0
0.0592466 0
0.0593183 0
0.0590222 0
0.0589282 0
0.0589848 0
0.0641598 0
0.0594361 0
0.0632492 0
0.0647251 0
0.0646038 0
0.0647151 0
0.0647753 0
0.059205 0
0.0594027 0
0.0655781 0
0.0596046 0
0.0593621 0
0.0639634 0
0.0647617 0
0.0593776 0.000143008
0.059212 0
0.0646872 0
0.0644914 0
0.0647091 0
0.0591123 0
0.0642442 0
0.0640403 0
0.0595391 0
0.0646802 0
0.0647533 0
0.0591647 0
0.0653308 0
0.0593231 0
0.0776926 0
0.0609552 0
0.0640926 0.000169595
0.0590316 0
0.0592188 0
0.064019 0
0.0602615 0
0.0591008 2.45578e-06
0.0644955 0
0.0640252 0
0.05888 0
0.0593051 0
0.0609697 0
0.0589674 2.14961e-05
0.0647597 0
0.0590723 0
0.0640225 0
0.0593079 0
0.065006 0
0.0643119 0
0.0643143 0
0.0635682 0
0.0589563 0
0.0645885 0
0.0641475 0
0.0799447 0
0.0595471 0
0.0641612 0
0.0590152 0
0.0641384 0
0.0599412 0
0.0673013 0.00157641
0.0640556 0
0.0592274 0
0.0593732 0
0.0963591 0
0.0605781 0
0.0645331 0
0.0640249 0
0.0592512 0
0.0653105 0
0.0597719 0
0.0597476 0
0.0597809 0
0.0641267 0
0.0648647 0
0.0639405 0
0.0591383 0
0.0644799 0
0.0595951 0
0.0589449 0
0.0591531 0
0.0596145 0
0.059694 0
0.0642916 0
0.0596441 0
0.0591389 0
0.064008 0
0.0626812 0
0.0609627 0
0.0595898 0
0.061248 0
0.0593171 0
0.0640805 0.000132001
0.077681 0
0.0589855 0
0.0641997 0
0.05942 0
0.0591945 0
0.0602495 0
0.0591924 0
0.0633396 0
0.0591829 0
0.0592605 0
0.0592341 0
0.0643497 0.000308432
0.0639471 0
0.0642415 0
0.0645782 0.000483312
0.0642027 0
0.0641747 0
0.0641056 0
0.0648916 0
0.0603672 0
0.0596395 0
0.0911178 0
0.0647291 0
0.0597909 0
0.0591817 0
0.059036 0
0.0589789 0
0.0659545 0
0.0643686 0
0.0641973 0
0.0605407 0
0.0590386 0
0.0614579 0
0.0642221 0
0.0591019 0
0.0594582 0
0.0642736 0
0.0601165 0
0.0641349 0
0.0642035 0
0.059157 0
0.0640941 0
0.064874 0
0.0639775 0
0.0644551 0.000306285
0.0590939 0
0.0638607 0
0.0951604 0
0.064729 0
0.0591339 0
0.0642054 0
0.0645814 0
0.068338 0
0.0641593 0
0.0593605 0
0.0644443 0
0.0608093 0.000320749
0.0640075 0
0.0643869 0
0.0656196 0
0.0594197 0
0.0594226 0
0.0595734 0
0.0590747 0
0.0588299 0
0.0591302 0
0.0589484 0
0.064267 0
0.0640024 0
0.0595891 0
0.0643463 0
0.0652442 0
0.059528 0
0.0641127 0
0.0590771 0
0.0592873 0
0.0646605 0
0.0592998 0
0.0588706 0
0.0645023 0
0.0650676 0
0.0640538 0
0.064637 0
0.0645527 0
0.0593231 0
0.091105 1.09644e-05
0.0595349 0.000363428
0.0590595 0
0.0596278 0
0.0644898 0
0.0591452 0
0.0598986 0
0.0599205 0
0.0590015 0
0.0642503 0
0.0592013 0
0.0601921 0
0.0594785 0
0.0641577 0
0.0590978 0.000221247
0.0593424 0
0.0666908 0
0.0625335 0
0.0589778 0
0.064589 0
0.0652542 0
0.0596683 0
0.061964 0
0.0589796 0
0.0654983 0
0.0641163 0
0.0592125 0
0.0642312 0
0.0640271 0
0.0642492 0
0.0591597 0
0.0640952 0
0.064101 0
0.0591393 0
0.0642998 0
0.0591056 0
0.0590177 0
0.0647569 0
0.0659269 0
0.0591056 0
0.0589273 0
0.0592444 0
0.0594101 0
0.0647002 0
0.0647597 0.000996385
0.0639783 0
0.0641605 0
0.06441 0
0.0592741 0
0.0641355 0
0.0591885 2.0582e-05
0.0591438 0
0.0590964 0
0.0591505 0
0.0640939 0
0.0591384 0
0.0591013 0
0.0644472 0
0.0591897 0
0.0642517 0
0.0595404 0
0.0591681 0
0.0646068 0
0.064807 0
0.0590142 2.94423e-05
0.0603849 0
0.0655874 0
0.0590868 0
0.0601505 0
0.0640237 0
0.0639386 0
0.0594694 0.00033966
0.0594125 0
0.0594069 0
0.0591982 0
0.0640218 0
0.059924 0
0.0642582 0
0.0641056 0
0.0591601 0
0.0589907 0
0.0643062 0
0.0591064 0
0.0594583 0
0.0598555 0
0.0643405 0
0.06416 0
0.0645963 0
0.0642308 0
0.0590677 0
0.0642039 0
0.0642194 0
0.0643643 0
0.0591295 0
0.0591103 0
0.0591942 0
0.0647415 0
0.0651405 0
0.0591959 0
0.0640759 0
0.0642469 0
0.0643839 0
0.0595193 0
0.0640779 0
0.0642883 0
0.0640897 0
0.0641304 0
0.0597317 0
0.0593291 0
0.0639687 0
0.0675505 0
0.0589295 0
0.0651877 0
0.0589828 5.60176e-05
0.0589829 0
0.0654886 0
0.0641552 0.000139471
0.0590469 0
0.0640547 0
0.0594597 0
0.0590507 8.36045e-05
0.0641954 0
0.0646791 0.000624416
0.0589499 0
0.0595949 0
0.0640935 0
0.0589736 0
0.0591103 0.000231973
0.0592989 0
0.0591122 0
0.0640977 0
0.0589895 0
0.0642151 0
0.0641574 0
0.0654613 0
0.0593005 0
0.066533 0
0.0639904 0
0.061032 0
0.0641729 0
0.0597623 0
0.0646932 0
0.0643843 0
0.0645019 0
0.0596925 0
0.0595973 0
0.0604071 0
0.0640893 0
0.0591763 0.000113404
0.0591862 0
0.0590561 0
0.0591097 0
0.0660721 0
0.0673656 0
0.0591791 0
0.0641908 0
0.0645917 0
0.0595287 0
0.0594755 0
0.0589943 0
0.0650169 0
0.0647404 0
0.0589231 0
0.0598436 0
0.059556 0
0.0593692 0
0.0650621 0
0.0644783 0
0.0594802 0
0.0591156 0
0.0598482 0.000118288
0.0643274 0
0.0590298 0
0.0595475 0
0.100532 0
0.0590621 0
0.0660117 0
0.0643768 0
0.0654324 0
0.0643476 0
0.0643385 0
0.0595411 0
0.0649135 0
0.0598567 0
0.064114 0
0.059131 0
0.0641842 0
0.0589281 0
0.0654867 0
0.0646074 0
0.0604891 0
0.0596867 0
0.0641586 0
0.0647995 0
0.0593654 0
0.0598157 0.000414528
0.0640668 0
0.0661676 0
0.0648154 0
0.0641057 0
0.0642736 0
0.0645116 0
0.0589983 0
0.0596299 0
0.0642147 0
0.0642643 0
0.059966 0
0.0590631 0
0.0647316 0
0.0649651 0
0.0648661 0
0.0640104 0
0.0590465 0
0.0602668 0
0.0837204 0
0.064032 0
0.0668416 0
0.0589582 0
0.0647177 0
0.0589569 0
0.0596416 0
0.0598462 0
0.0590637 0
0.0641275 0
0.0592893 1.58489e-06
0.0643095 0
0.0641306 0
0.0595195 0
0.059496 0
0.058924 3.66365e-05
0.0653198 0
0.0641158 0
0.0600476 0
0.0645118 0.000859419
0.0639103 0
0.0661646 0
0.0589844 0
0.0606129 0
0.0646041 0
0.0591759 0
0.0643311 0
0.0644715 0
0.0589274 0
0.0596603 0
0.0649029 0
0.0640197 0
0.059599 0
0.0594572 0
0.059302 0
0.0596327 0
0.0641048 0
0.0650712 0
0.0655504 0
0.0656139 0
0.0738863 0
0.0641787 0
0.0627793 0
0.0643461 0
0.0600375 0
0.0640578 0
0.059471 0
0.0658477 0
0.0641881 0
0.0642525 0
0.0640578 0
0.0595079 0
0.0608556 0
0.0643286 0
0.0738492 0.000411667
0.0591466 0
0.0590914 0
0.0776905 0
0.0639533 0
0.0643153 0
0.0594959 0
0.0593265 0
0.0645889 0
0.0641493 0
0.0602694 0
0.0610564 0
0.0647957 0
0.0598237 0
0.0594825 0
0.059361 0
0.0624683 0
0.0593634 0
0.0591286 0
0.0597897 0
0.0592453 0
0.0592742 0
0.0679484 0.000101006
0.0676405 0
0.0661626 0
0.0590747 0
0.0593263 0
0.0649377 0
0.0591532 0
0.0642553 0
0.0640988 0
0.0593385 0
0.0633287 0
0.087798 0
0.060013 0
0.0641071 0
0.0643972 0
0.0646253 0
0.0600625 0
0.0642936 0
0.0590092 0
0.0641997 0
0.0590708 0
0.0639763 0
0.0615855 0
0.065164 0
0.0599159 0
0.0643324 0
0.0647739 0
0.0655759 0
0.0590957 0
0.063868 0
0.0603358 0
0.0592609 0
0.0642709 0
0.0652954 0
0.0591522 0
0.0641533 0
0.0645121 0
0.064454 0
0.0593625 0
0.059144 0
0.0644256 0
0.0589642 0.000189219
0.0595274 0.000440357
0.0639156 0
0.060068 0
0.0648873 0
0.0679821 0
0.0608467 1.43019e-05
0.0590371 0
0.0640853 0
0.0595257 0
0.059245 0
0.0642175 0
0.0765759 0
0.073671 0
0.0644324 0
0.0647604 0
0.0593447 0
0.0641701 5.60231e-05
0.0640449 0
0.0601158 0
0.0661365 0
0.059962 0
0.0652666 0
0.0593286 0.00191847
0.0641192 0
0.060571 0
0.0644432 0
0.0589631 0
0.0594978 0
0.0591286 0
0.061632 0
0.0594927 0
0.0591512 0
0.0589735 0
0.0593863 0
0.048879 0.166667
0.0650019 0
0.0780735 0
0.0641264 0
0.0594245 0
0.0597254 0
0.0593873 0
0.0640539 0
0.0594831 0.000335927
0.0645125 0
0.0640627 0
0.0641867 0.000200427
0.0654269 0
0.0592269 0
0.0639487 0
0.0591322 0
0.0596517 0
0.0599138 0
0.0645586 0
0.0590778 0
0.0591546 0
0.0595275 0
0.0641333 0
0.0590381 0
0.0590787 0
0.0591804 0
0.0594374 0
0.0657311 0
0.0641067 0
0.0645114 0
0.0639374 0
0.0594435 0
0.0593148 0.000228598
0.0595121 0
0.0591708 0
0.0592982 0
0.0590935 0
0.0641123 0
0.0590824 0
0.0595372 0
0.0643616 0
0.0640704 0
0.0606246 0
0.0641731 0
0.0643414 0
0.0600961 0
0.064551 0
0.0613412 0
0.0642694 0
0.059135 0
0.0488752 0.166667
0.0588133 0
0.059104 0
0.0593045 0
0.0589753 0
0.0589404 0
0.0644281 0
0.0593864 0
0.0640725 0
0.0597681 0
0.0596104 0
0.0591309 0
0.0591244 0
0.0591402 5.57039e-05
0.0650227 0
0.0641769 0
0.0642624 0
0.0598566 0
0.0646356 0
0.0593023 0
0.0596583 0
0.0592075 0
0.0592089 0
0.0597895 0
0.064562 0
0.0594867 0
0.0596735 0
0.0589742 0
0.0600477 0
0.0640921 0
0.0645847 0
0.0642353 0
0.0644491 0
0.0646078 0
0.0589735 0
0.0595061 0
0.0590666 0
0.0640398 0.00021243
0.059602 3.85351e-05
0.0593271 0
0.0625001 0.000927445
0.0640868 0
0.05902 0
0.0641135 0
0.059121 3.53653e-05
0.0640369 0
0.0640105 0
0.0638565 0
0.0595426 0
0.0649208 0
0.0648726 0
0.0595222 0
0.0591528 0
0.0610672 0
0.0647083 0
0.0592139 0
0.0594165 0
0.0641749 5.08465e-06
0.0640933 0
0.0592631 0
0.0592808 0
0.0646872 0
0.059054 0
0.0589667 0
0.0640309 0
0.0595984 0
0.0642735 0
0.0641452 0
0.058972 0
0.059057 0.000127067
0.0593905 0
0.0589473 0
0.0736453 0
0.0591178 0
0.0592625 0
0.059254 0
0.0659082 0
0.0590843 0
0.0591686 0
0.0646092 0
0.0589676 0
0.0588796 0
0.0787976 0
0.0597571 0
0.0588943 0
0.063956 0
0.0600375 0
0.0590485 0
0.0589155 0
0.0662945 0.000265792
0.059114 0
0.0640904 0
0.0640626 0
0.0641461 0
0.0589637 0
0.0591395 0
0.0593072 0
0.0591843 3.8838e-06
0.0600713 0
0.0640241 0
0.0639049 0
0.0597324 0
0.0591392 0
0.0594333 0
0.0651584 0
0.0646315 0
0.0591384 0
0.0643674 0
0.0641441 0
0.0650281 0
0.0593254 0
0.0597498 0
0.0592327 0
0.0595557 0
0.0593413 0
0.0589615 0
0.0641286 0
0.0920482 0
0.0593257 0.000247557
0.0591911 0
0.0602112 0
0.0620714 0
0.0592019 0
0.0594958 0
0.064247 0
0.0640411 0
0.063994 0
0.0642455 0
0.0592809 0
0.059607 0
0.0647716 0
0.0643857 0
0.0594786 0
0.0597065 0
0.0600987 0
0.0641999 0
0.0645073 0
0.0592839 0
0.0647015 0
0.0594692 0.000764206
0.0640428 0
0.0619382 0
0.0599568 0
0.0593043 0
0.0591081 0
0.0643203 0
0.0589466 0
0.0594532 0
0.0647368 0
0.0594578 0
0.0593757 0
0.0640164 0
0.059112 0
0.0641037 0
0.0641048 0
0.059479 0
0.0591161 0
0.0638346 0
0.0594696 0
0.0590297 0
0.0589764 0
0.078095 0
0.0644417 0
0.0597715 0
0.0592748 0
0.0590912 0
0.0643247 0
0.0591043 0.000143365
0.0590963 0
0.0594808 0.000114837
0.064487 0
0.0592923 0
0.0597185 0
0.0596911 0
0.0639544 0
0.0589776 0
0.0597067 0
0.0643965 0
0.059469 0
0.0640572 0
0.0647535 0
0.0650059 0
0.05927 0
0.0608343 0
0.0647014 0
0.0646572 0
0.0641652 0
0.0602181 0
0.0589894 0
0.0910645 0
0.0639523 0
0.063977 0
0.0600162 0
0.0645011 0
0.0646767 0
0.0642833 0
0.0595339 0
0.059953 0
0.0644932 0
0.0647925 0
0.059178 0
0.0592297 0
0.0591605 0
0.0657719 0
0.0590328 0
0.0593564 0
0.0657953 0
0.0648771 0
0.0590348 0
0.0597015 8.93221e-05
0.0675754 0
0.0601615 0
0.0596735 0
0.0591922 0
0.0644439 0
0.0642837 0
0.064289 0
0.077666 0
0.0591717 0
0.0595588 0
0.0589591 0.000706593
0.0588369 0
0.0644264 0
0.0643461 0
0.0639451 0
0.0639692 0
0.0591023 0
0.0644317 0
0.0592251 0
0.0647287 0
0.0663943 0
0.0591533 0
0.0590923 0
0.0642704 0
0.0639407 0
0.064035 0
0.0640361 0
0.0650816 0
0.0639684 0
0.0595543 0
0.0648203 0
0.0594575 0
0.0639281 0
0.0593616 0
0.0600043 0
0.0596466 0
0.0643136 0
0.0590489 0
0.0642646 0
0.0645876 0
0.0590083 0.000111256
0.0639059 0
0.0643476 0
0.0641989 0
0.0591842 0
0.0642189 0
0.0662691 0
0.0591613 0
0.0593532 0
0.0603147 0
0.0642559 0
0.0600471 0
0.0595254 0
0.064192 0
0.058875 0
0.0643699 0
0.0640499 0
0.0591833 0
0.061351 0.00026504
0.0591008 0
0.0602138 0
0.0648602 0
0.0588976 0.000166052
0.0640214 0
0.0641585 0
0.0650289 0
0.0589353 0
0.0641969 0
0.0639471 0
0.059385 0.000302315
0.0639686 0
0.0645209 0
0.0642204 0
0.0591669 0
0.0630788 0
0.0654492 0
0.0643495 0
0.0603441 0
0.0592766 0
0.0642499 0
0.0642696 0
0.059324 0
0.0590115 0
0.0589545 0
0.0591246 0
0.0642458 0
0.0597449 0
0.0644292 0
0.0643169 0
0.0603695 0
0.0644361 0
0.0639954 8.90083e-05
0.0639255 0
0.0592235 0
0.0765308 0
0.0600621 0.000764844
0.0591936 0
0.0640174 0
0.0645067 0
0.0638777 0
0.058978 0
0.0642005 0
0.0640505 0
0.064698 0
0.0592164 0
0.0592956 0.000160448
0.0590443 0
0.0591284 0
0.0595645 0
0.0592062 0
0.0593894 0
0.0592402 0
0.0609463 0
0.0641858 0
0.0594289 0
0.0597875 0
0.0645912 0
0.0620949 0
0.0644745 0
0.05901 0
0.0592037 5.10953e-05
0.0640309 0
0.0820558 0
0.0599376 0
0.058938 0
0.059215 0
0.0626785 0.00396323
0.0591557 0
0.064584 0
0.0644321 0
0.0644035 0
0.06024 0
0.0642545 0
0.0642858 0
0.0590313 0
0.0642483 0
0.0587935 0
0.0621185 0
0.0593918 0
0.0644742 0
0.0639468 0
0.0593255 0
0.0641209 0
0.0640944 0
0.0644707 0
0.0649049 0
0.0590156 0
0.0652704 0
0.0641449 0
0.0645703 0
0.0641417 0
0.0595134 0.000271947
0.0588864 0
0.0591357 0
0.0591917 0
0.064396 0
0.0596581 0
0.0638813 0
0.0648236 0
0.0640493 0
0.0647 0
0.0594955 0
0.0592695 0
0.0639511 0
0.0598637 0
0.0590235 0
0.0595143 0
0.0593838 0
0.0593462 0
0.0593243 0
0.0595883 0
0.0647134 0
0.0640556 0
0.0591537 0
0.0591834 0
0.0593026 0.000547248
0.0640198 0
0.0736543 0.000138676


==> anc/distrib/0.22.txt <==
0.0597236 0
0.0643305 0
0.0640787 0
0.058886 0
0.0649448 0
0.0590991 0
0.0640225 0
0.0589412 0
0.0595256 0
0.0593325 0
0.0639322 0
0.0591526 0
0.0605204 0
0.0599338 0
0.0643389 0
0.0650865 0
0.0592435 0
0.0641461 0
0.0601265 0
0.0593821 0
0.0620918 0
0.0591167 0
0.0640514 0
0.0595213 0
0.0644925 0
0.064377 0.000231265
0.0640042 0
0.0598236 0
0.0592495 0
0.0644087 0
0.0641558 0
0.0600216 0
0.0591469 0
0.0910406 0
0.0589966 0
0.0589888 7.02438e-05
0.0597929 0
0.0593989 0
0.0595332 0
0.0645483 0
0.0642753 0
0.0591971 0
0.0601442 0
0.0643994 0
0.059645 0
0.0640522 0
0.0590262 0
0.0643066 0
0.0641931 0
0.0652095 0
0.0587874 0
0.0588436 0
0.0642502 0
0.059914 0
0.0633894 0
0.0731754 0
0.0593485 0
0.0600322 0
0.0642504 0
0.0592798 0
0.0640664 0
0.064538 0
0.0596778 0
0.0640074 0
0.0647591 0
0.059377 0.000558846
0.0601085 0
0.0652826 0
0.0588272 0
0.0603771 0
0.0655087 0
0.095084 0
0.059101 0
0.0590568 0
0.0872856 0.000255579
0.0639966 0
0.0640949 0
0.0604834 0
0.0641663 0
0.0593038 0
0.0594862 0
0.0596089 0
0.0641642 0
0.0593237 0
0.0595725 0
0.0595146 0
0.063981 0
0.0641777 0
0.064116 0
0.0642253 0
0.0653761 0
0.0588884 0
0.0595017 0
0.0594813 0
0.0592242 0
0.0639274 0
0.0639025 0
0.0640354 0
0.0642843 0
0.0654084 0
0.0591203 0
0.065036 0
0.0597782 0
0.0589419 0
0.059804 0
0.0588757 0
0.0597489 0
0.0643154 0
0.0592661 0
0.0593619 0
0.0605167 0
0.0737345 0
0.0641472 0
0.0596599 0
0.0598798 0
0.0642811 0
0.064171 0
0.0645166 0
0.0649025 0
0.0592168 0
0.0613291 0
0.0640787 0
0.0639778 0
0.066074 0
0.0590483 0
0.059461 0
0.0605229 0
0.0595884 0
0.0590164 0
0.0591801 0
0.0642577 0.000453626
0.0643806 0
0.0595053 0
0.0595266 0
0.0593569 0
0.0642494 0
0.0594341 0
0.0642599 0
0.0591592 0
0.0599374 0
0.0592435 0
0.064119 0
0.0589338 0
0.0642621 0
0.0640193 0
0.0640696 0
0.0592061 0
0.0594972 0
0.0640573 0
0.0593282 0
0.0597181 0
0.0595112 0
0.0591532 0
0.0596928 0
0.0590825 0
0.0640977 0
0.0662554 0
0.0592843 0
0.059867 0
0.0639619 0
0.0593301 0
0.0590333 0
0.0642256 0
0.0642027 0
0.0653759 0
0.0595318 0
0.0598 0
0.0648728 0
0.0647284 0
0.0594106 0
0.0641993 0
0.0592373 0
0.0657064 0
0.0597767 0
0.0590972 0
0.0643725 0
0.0589759 0
0.0591032 0
0.0642901 0
0.0908453 0
0.0593488 5.04624e-05
0.0597805 0
0.0593802 9.29733e-05
0.059003 0
0.0642478 0
0.0589362 0
0.0657864 0
0.064497 0
0.0592292 0
0.0640816 0
0.0590074 0
0.0593096 6.29414e-05
0.0588089 0
0.0647352 0
0.0589058 0
0.0592372 1.23438e-05
0.073624 0
0.0593201 0
0.064632 0
0.0657431 0
0.0592607 0
0.0595927 0
0.0595056 0
0.0590665 0
0.059637 0
0.0593074 0
0.064098 0
0.0642701 0
0.0592898 0
0.0642014 0
0.0591076 0
0.0639615 0.000144242
0.0647271 0
0.0639573 0
0.0588857 0
0.063994 0
0.0591783 0
0.059673 0
0.0652155 0
0.0639829 0
0.0591373 0
0.0644855 0
0.0642513 0
0.0594301 0.000191843
0.0640423 0
0.0644238 0
0.064004 0
0.0645652 0
0.0646104 0
0.0593117 0
0.0600497 0
0.0597765 0
0.0606749 0
0.0639503 0
0.063973 0
0.063974 0
0.0649001 0
0.0641009 0
0.0648037 0
0.060355 0
0.0590461 0
0.0640317 0
0.0601614 0
0.0646579 0
0.0641965 0
0.0590828 0
0.0604087 0
0.0608604 0
0.0640949 0
0.0594144 0
0.0590404 0
0.0639173 0
0.0590262 0
0.0592061 0
0.0641668 0
0.0648682 0
0.0785279 0
0.0595086 0.000609427
0.0650006 0
0.0651474 0
0.0590337 0
0.0594939 0
0.0645991 0
0.060666 0
0.0640208 0
0.0589988 0
0.0643059 0
0.0596202 0
0.059434 0
0.0648599 0
0.0646682 0
0.0597803 0
0.0649208 0
0.0674952 0
0.0606737 0
0.0652376 0
0.0594591 0
0.0644505 0
0.0645492 0
0.0778724 0
0.0646065 0
0.0649062 0
0.0653694 0
0.064197 0
0.0595254 0
0.0643765 0
0.0641986 0
0.0591658 0
0.0590304 0
0.0596032 0
0.0590696 0
0.0642522 0
0.0590084 0
0.0591158 0
0.0593843 0
0.0590458 0.000225423
0.0644476 0
0.0648966 0
0.0641342 0.000190095
0.0641841 0
0.0594602 0
0.060724 0
0.0591788 0
0.0591872 0
0.0605029 0
0.0643708 0
0.0639182 0
0.0659453 0
0.0641303 0
0.0644102 0
0.0591219 0
0.0615111 0
0.0590966 0
0.0647119 0
0.0651429 0
0.0590989 0
0.0792017 0
0.0599724 0
0.0592181 0
0.0659301 0
0.0485604 0.166667
0.0641696 0
0.0591603 0
0.0590562 0
0.0646724 0
0.0592063 0
0.0589946 0
0.0597081 0
0.0642399 0
0.0594806 0
0.0590183 0
0.0597071 0
0.0643624 0
0.0644314 0
0.0648775 0
0.0606961 0
0.065303 0
0.0590305 0.000396408
0.06447 0
0.060173 0
0.064501 0
0.0640908 0
0.0589547 0
0.0642575 0
0.0647468 0
0.0593381 0
0.059298 0
0.0591336 0
0.0596649 0
0.0650706 0
0.0591334 0
0.0643722 0
0.0650841 0
0.058967 0
0.0642319 0
0.0641942 0
0.0640822 0
0.0594824 0
0.0592843 0
0.064987 0
0.0603681 0.000186796
0.0657783 0
0.0597652 0
0.0643655 0
0.0591447 0
0.058911 0
0.0639532 0
0.0643256 0
0.0620287 0
0.0649575 0
0.0652617 0
0.0588924 0
0.0643521 0
0.0643314 0
0.0596926 0
0.0605527 0
0.0598632 0
0.0590393 0
0.0598013 0
0.0595721 0
0.0594549 0
0.0594302 0
0.0642459 0
0.0590987 0
0.0597973 0
0.0641694 0
0.0642132 0
0.060819 0
0.059251 0
0.059257 0
0.0649294 0
0.0693016 0
0.0640084 0
0.0591862 0
0.0594733 0
0.0641553 0
0.0590744 0.000174836
0.0593513 0
0.058795 0
0.0638992 0
0.059105 0
0.0593697 0.000682511
0.0644557 0
0.0595778 0
0.0640056 0
0.0608278 0
0.0641251 0
0.0589135 0
0.0589538 0
0.0644741 0
0.0645752 0
0.0591708 0
0.0643143 0
0.0597575 0
0.0916266 0
0.0589177 0
0.0638135 2.05549e-06
0.0595591 0
0.0596058 0
0.0589507 0
0.0590961 0
0.0641456 0
0.0593569 0
0.0910536 0
0.0590719 0.000647183
0.0589422 0
0.0604116 0
0.0599916 0
0.0641421 0
0.0642999 0
0.0588788 0
0.0647095 0
0.0588349 0
0.0642235 0
0.064876 0
0.0592119 0
0.0642104 0
0.0641924 0
0.0595572 0
0.0642147 0
0.0657726 0
0.0642137 0
0.0599116 0
0.0641429 0
0.0647866 0
0.0658905 0
0.0640623 0
0.0639903 0
0.0641062 0
0.0596174 0
0.0589687 0
0.0907821 0
0.0595337 0
0.0638969 0
0.0594554 0
0.0642082 0
0.0596494 0
0.0590258 0
0.0596788 0
0.0590482 0
0.0590707 0
0.0654765 0
0.0596447 0
0.0927415 0.000407853
0.0589618 0
0.0777422 0
0.0639816 0
0.0649783 0
0.0594118 0
0.059257 0
0.0641265 0
0.060091 0.00154793
0.0592308 0
0.0801166 0
0.0593224 0
0.0590877 0
0.0594704 0
0.0603632 0
0.0600491 0
0.0943329 0
0.0689218 0
0.064754 0
0.0590162 0
0.0588931 0
0.0591418 0
0.064042 0
0.0647152 0
0.0589652 6.88969e-05
0.06455 0
0.064338 0
0.0598458 0
0.0655421 0
0.0593771 0
0.0592914 0
0.0641796 0
0.0644608 0
0.0593658 0
0.0640674 0
0.0643955 0
0.0657722 0
0.0641577 0
0.0591838 0
0.0591979 0
0.0711626 0
0.0642094 0
0.0643209 0
0.0662786 0
0.0596403 0
0.0594701 0
0.0591815 0
0.0597607 0
0.0646577 0
0.0642738 0
0.0645122 0
0.0589417 4.05311e-05
0.0593593 0
0.059458 0
0.0642505 0
0.061511 0
0.0922825 0.000743299
0.0593741 0
0.0596484 0
0.0641625 0
0.06455 0
0.0592587 0.00062962
0.0641853 0
0.0605691 0
0.0641022 0
0.0596369 0
0.0592125 0
0.0587845 0.000161443
0.0604805 0.0024323
0.0597152 0
0.059398 0
0.0591762 0
0.0591183 0
0.0646241 0
0.0589969 0
0.0588326 0
0.0644105 0
0.0642917 0
0.0642717 0
0.0594395 0
0.064527 0
0.0651429 0
0.0590849 0.000203364
0.0642823 0
0.058781 0
0.0640327 0
0.064204 0
0.0596295 0
0.0642231 0
0.0639864 0
0.059045 0
0.0591884 0.000149764
0.0648534 0
0.0640382 0
0.0643798 0
0.0598319 0
0.0590664 0
0.0590795 0
0.0644875 0
0.0596442 0
0.0598512 0
0.0592177 0
0.0596461 0
0.0651965 0
0.0644237 0
0.060954 0
0.0641821 0
0.0602766 0
0.0592617 0
0.0597453 0
0.0589898 0
0.0642632 0
0.064359 0
0.0592283 0
0.0596624 0
0.065188 0
0.059339 0
0.064059 0
0.0643421 0
0.0643657 0
0.0641546 0
0.058947 0
0.0641883 0
0.0775833 0
0.0600454 0
0.0590658 0
0.0592901 0
0.0601453 0
0.0591691 0
0.0588815 0
0.0589879 0
0.0671296 0
0.0601735 0
0.0643936 0
0.0606168 0.000231735
0.0594597 0
0.0642394 0
0.0593147 0
0.0600096 0.000422669
0.0644149 0
0.059206 0
0.058967 0
0.0604838 0
0.0641317 0
0.0646003 0
0.0640483 0
0.0594435 0.000318878
0.0594513 0
0.0593501 0
0.0589394 0
0.0592447 0
0.0643602 0
0.0590909 0
0.0641006 0
0.0590886 0
0.0650899 0
0.0592021 0
0.064374 0
0.059208 0
0.0641442 0
0.0644042 0
0.0592135 0
0.0591215 0
0.0642045 0
0.0639382 0
0.0592251 0
0.0592419 0
0.0644812 0
0.0642032 0
0.0644241 0
0.0641341 0
0.0592456 0
0.0599394 0
0.0640081 0
0.0638413 0
0.0593304 0
0.0655411 0
0.0589458 0
0.0591276 6.67116e-05
0.064275 0
0.064106 0
0.0650638 0
0.068071 0
0.0641538 0
0.0593331 0
0.0590103 0
0.059697 0
0.0646445 0
0.0647304 0
0.0592352 0
0.0832857 0
0.0658583 0
0.0641092 0
0.059081 0
0.064006 0
0.0642425 0
0.0595661 0
0.0922864 0
0.0588519 0
0.0597864 0
0.0600491 0.000433834
0.064668 0
0.065538 0
0.0589591 0
0.0593073 0
0.0592585 0.000359771
0.0640151 0
0.0642143 0
0.0590895 0
0.085681 0
0.0591847 0
0.0634141 0
0.0601182 0
0.0645256 0
0.0642164 0
0.0611807 0
0.0641143 0
0.0646058 0
0.0653339 0
0.0600403 0
0.0643016 0
0.0594439 0
0.0589985 0
0.0642119 0
0.0598881 0
0.0593554 0
0.0595036 0
0.0640392 0
0.0591103 0
0.065047 0
0.0603816 0
0.059681 0
0.0598731 0
0.0612941 0
0.0591367 0
0.0642188 0
0.0593871 0
0.0740619 0
0.0594772 0
0.0591009 0
0.0588929 0
0.0590746 0
0.0658231 0
0.0592497 0
0.0598969 0
0.0650382 0
0.0591293 0
0.0645173 0
0.0642135 0
0.0597486 0
0.0644647 0
0.0645293 0
0.0640413 0
0.0589681 0.000240082
0.0592498 0
0.0642207 0
0.0645718 0
0.0597466 0
0.0674803 0
0.0591189 2.78898e-05
0.0593742 0.000525547
0.059447 0
0.0592634 0
0.0661769 0
0.0604827 0
0.0590495 0
0.0605975 0
0.0590067 0
0.0643059 0
0.0590361 0
0.0590962 0
0.0596079 0
0.0591082 0.000148212
0.0645338 0
0.0591342 0
0.0643842 0
0.0602923 0
0.0590164 0
0.0593751 0
0.0641223 0
0.0592491 0.00175491
0.0640161 0
0.0616139 0
0.0652518 0.00147084
0.0592388 0
0.0595515 0
0.059298 3.36939e-05
0.0639248 0
0.0588623 0
0.0594736 0
0.0596478 0.000242905
0.0594411 0
0.0648319 0
0.0641429 0
0.0590776 0
0.0977971 0
0.0643364 0
0.0642081 0
0.0654396 0
0.091725 0
0.0640492 0
0.0593146 0
0.0593386 0
0.0641459 0
0.0622143 0
0.0597251 0
0.0607462 0
0.0647831 0
0.0641783 0
0.0639744 0
0.0644092 0
0.0645203 0
0.064107 0
0.0643638 0
0.0589989 0.0015103
0.064099 2.72569e-05
0.0594008 0
0.0589903 0
0.0640526 0
0.0639304 0
0.0592672 0
0.0592 0
0.0598332 0
0.0617958 1.36636e-05
0.0603379 0
0.0599281 0
0.0641411 0
0.0595884 0
0.0690377 0
0.0639172 0
0.0640982 0
0.06026 0
0.0643291 0
0.0590537 0
0.0642724 0
0.0597089 0
0.0640782 0
0.0643151 0
0.0592035 0
0.0642793 0
0.0640126 0
0.0642833 0
0.0596319 0
0.064069 0
0.0592996 0
0.0640608 0
0.0642728 0
0.0593504 0
0.065179 0
0.0639552 0
0.0593148 0
0.0592016 0
0.0591698 0
0.0591748 0
0.0640177 0
0.0642704 0
0.0647229 0
0.0654644 0
0.0598475 0
0.0644367 0
0.064208 0
0.0643164 0
0.0655444 0
0.0605943 0
0.060519 0
0.0782477 0
0.060767 0
0.0639954 0
0.0590644 0
0.0646768 0.000198442
0.0604495 0
0.0645978 0
0.0640359 0
0.0644085 0
0.0597691 0
0.0600269 0
0.0641553 0
0.0590342 0
0.0640202 0
0.0642419 0
0.0591012 0
0.0595535 0
0.0593347 0
0.0647987 0
0.0591546 0
0.0596679 0
0.0835944 0
0.0645277 0
0.0641916 0
0.0638839 0
0.0599538 0
0.06443 0
0.0642172 0
0.0600516 0
0.0590049 0
0.0645456 0
0.0650183 0.000306366
0.0638997 0
0.0590978 0
0.0591117 0
0.0644749 0
0.0641759 0
0.0658034 0
0.0641862 0
0.0591873 0
0.0604809 0
0.0617252 0
0.0684356 0
0.059056 0
0.0592862 0.000318207
0.0599758 0
0.0592205 0
0.0594215 0
0.064347 0
0.0645569 0
0.0644088 0
0.0642912 0
0.0591162 0
0.0486278 0.166667
0.0621938 0
0.0588955 6.39746e-05
0.0645677 0
0.0594126 0
0.059165 0
0.0591889 0
0.0592725 0
0.0646152 0
0.0641151 0
0.0593698 0
0.0643539 0
0.064724 0
0.0640787 0
0.0640676 2.13771e-05
0.0594937 0
0.0591047 0
0.0644645 0
0.0601629 0
0.0667296 0
0.0590409 0
0.0591017 0
0.0590881 3.99686e-05
0.0592296 0
0.0593094 0
0.0912034 0.000514658
0.0589723 0.000182106
0.0643836 0
0.0591576 0
0.0590418 0
0.0590922 0
0.0659264 0
0.064201 0
0.0640332 0
0.0746564 0
0.0594064 0
0.0662581 0
0.0652562 0
0.0599741 0
0.0640512 0
0.101679 0.000426526
0.0590053 0
0.0603371 0
0.0589888 0
0.0597029 5.39838e-06
0.059146 0
0.0648635 0
0.0640174 0
0.059438 0
0.059196 0
0.0613617 0
0.0647226 0
0.064233 0
0.0646237 0
0.0610914 6.77448e-05
0.059196 0
0.0639789 0.000194547
0.0592991 0
0.0640288 0
0.0646313 0
0.0591327 0
0.0639246 0
0.0642054 0
0.0642025 6.90592e-05
0.0604409 0
0.0596422 0
0.0605432 0
0.0641675 0
0.0593266 0
0.0652489 0
0.0594274 0.000193108
0.0652343 0
0.0596765 0
0.0594812 0
0.0592274 0
0.059067 0
0.0594354 0
0.0590125 0
0.0641408 0
0.0639908 0
0.0648927 0
0.0649254 0
0.0640517 0
0.0599838 0
0.0645492 0
0.0596213 0
0.0593967 0
0.0639798 0
0.0592257 0
0.0642526 0
0.074034 0
0.0596021 0
0.0589745 0
0.060907 0.0003821
0.0638554 0
0.0594023 0
0.0594931 0
0.0640797 0
0.0641001 0
0.0597463 0
0.0645554 0
0.0608025 0
0.0640334 0
0.0593688 0
0.0592757 0
0.0592399 0
0.0735809 0
0.0642365 0
0.0590852 0
0.0592588 0
0.0642416 0
0.0603026 0
0.0642927 0
0.059789 0
0.0592648 0
0.0645524 0
0.0644291 0
0.0641726 0
0.0689413 0


==> anc/distrib/0.23.txt <==
0.0643591 0
0.0592836 0
0.0592809 0
0.0643589 0
0.0641407 0
0.064097 0
0.0654945 0
0.0595055 0
0.0592151 0
0.0604389 0
0.0641418 0
0.0643078 0
0.0643452 0
0.0596729 0
0.0592534 4.60864e-06
0.0590907 0
0.0642908 0
0.0591146 0
0.0590633 0
0.0655408 0
0.0589862 0
0.0591624 0
0.0645668 0
0.0656157 0
0.0647066 0
0.0590976 0
0.0595638 0
0.073818 0
0.0594336 0
0.0644751 0
0.0596065 0
0.0592888 0
0.0645588 0
0.0600664 0
0.0591363 0
0.0591854 0
0.0592452 0
0.0590535 0
0.0592182 0
0.0592073 0
0.0647064 0
0.0596965 0
0.0645567 0
0.0645658 0
0.0642241 0
0.0606716 0
0.0594232 0
0.0777651 0
0.0594594 0
0.0644314 0
0.0594687 0
0.0597663 0
0.0642279 0
0.063958 0
0.0596326 0
0.0593555 0
0.0591803 0
0.0643443 0.000193195
0.0643903 0
0.064445 0
0.058931 0.000677545
0.0591545 0
0.0680289 0
0.0592706 0.00025645
0.0822764 0
0.0595358 0
0.0644441 0
0.0601636 0
0.0591004 0
0.0643579 0
0.065385 0
0.0640664 0
0.0593309 0
0.0589645 0.000451873
0.0591791 0
0.0594913 0
0.0591458 0
0.0641286 0
0.0670672 0
0.0642869 0
0.0641573 0
0.0598388 0
0.0598361 0
0.0645872 0
0.0482623 0.166667
0.0643671 0
0.0646484 0
0.0593013 0
0.0607207 0
0.0642029 0
0.0589934 0
0.0640856 0
0.064749 0
0.0591658 0
0.0641153 0
0.0590794 0
0.0639295 0
0.0643483 0
0.0644482 0
0.0595904 0
0.0598513 0.00119518
0.0641041 0
0.0595187 0
0.0647044 0
0.0594948 0
0.0642443 0
0.0590823 0.000235635
0.0643126 0
0.0594559 0
0.0655025 0
0.0642688 0
0.0592707 0
0.0592839 0
0.0655506 0
0.059015 0
0.0594614 0
0.0594017 0
0.0641899 0
0.0642071 0
0.0645158 0
0.0643627 0
0.0605346 0
0.0591983 0
0.0643398 0
0.0590898 0
0.0590988 0
0.0651729 0
0.0639171 0
0.0595639 0
0.0647603 0
0.0643488 0
0.0591673 0
0.0590677 0
0.0644467 0
0.0644199 0
0.0592608 0
0.059191 8.28851e-05
0.0639712 0
0.0592175 0
0.0591549 0
0.0640746 0
0.0654703 0
0.0592044 0
0.0643839 0
0.0641941 0
0.0594886 0
0.05948 0
0.0602624 2.10147e-05
0.0593186 0
0.0777179 0
0.0640402 0
0.0593767 0
0.0648878 0
0.0643686 0
0.0641899 0
0.06599 0
0.0665457 0
0.0589904 0
0.0602177 0
0.064572 0
0.0607431 0
0.0591762 0
0.0614504 0
0.0594164 0
0.0638788 0
0.0650659 0
0.0593634 0
0.0592466 0
0.0645135 0
0.0642051 0
0.0590865 0
0.0591925 0
0.0592665 0
0.0592889 0
0.0594936 0
0.0645898 0
0.0595006 0
0.0593271 0
0.0659051 0
0.0544496 0.166667
0.0598637 0
0.0596536 0
0.0591797 0
0.0590967 0
0.059086 0
0.0600468 0
0.0593199 0
0.0604913 0
0.0589882 0.000249537
0.0592658 0
0.0593587 0
0.0660932 0
0.0639272 0
0.0654897 0
0.0591619 0
0.0647989 0
0.0605097 0
0.0591459 0
0.0665198 0
0.0644335 0
0.0604884 0
0.0639893 0
0.0606508 0
0.0641539 0
0.0595554 0
0.0613165 0
0.0595216 0
0.0640637 0
0.0648547 0
0.0641666 0
0.0596623 0
0.0641316 0
0.0638755 0
0.0671768 0
0.0597701 0
0.0600479 0
0.0593457 0
0.06092 0
0.0590958 0
0.0647039 0
0.060024 0
0.0595279 0
0.059176 0
0.0593298 0
0.0590787 0
0.0645346 0
0.0642621 0
0.0646507 0
0.0775563 0
0.0641322 0
0.0643267 0
0.0590445 0
0.0590491 0
0.0596167 0
0.0642074 0
0.0591656 0
0.0593792 0
0.0644495 0
0.0646582 0
0.0589986 0.000100763
0.0588966 0
0.0640529 0
0.0642015 0
0.0643103 0
0.0591733 0
0.0596567 0
0.0647195 0
0.0593419 0
0.0649606 0
0.0590996 0
0.0640368 0
0.0644048 0
0.0590669 0
0.0593315 0
0.0600323 0
0.0595924 0
0.0590104 0
0.0912011 0.000158576
0.0645891 0
0.0592734 0
0.0612875 0
0.0593259 0
0.0641955 0
0.0593088 0
0.0646536 0
0.0647866 0
0.0650512 0
0.059154 0
0.0596121 0
0.0592946 0
0.0639794 0
0.0602274 0
0.0641528 0
0.0596083 0
0.0590591 0
0.0593216 0
0.0962024 0
0.0630767 0.166667
0.064438 0
0.0642182 0
0.0591689 0
0.0641469 0
0.064197 0
0.0602036 0
0.0644683 0
0.0597217 0
0.0643936 0
0.0641543 0
0.0650049 0
0.0595235 0
0.0591345 0
0.059226 0
0.074313 0
0.0596767 0
0.0735994 0
0.0646548 0
0.0591183 0
0.0641268 0
0.0639594 0
0.0592152 0
0.064264 0
0.0643444 0
0.0599913 0
0.0641585 0
0.0602846 0
0.0641889 0
0.0642514 4.03634e-05
0.0596877 0
0.0640579 0
0.0644216 0
0.0592091 0
0.0591431 0
0.0588966 0
0.0588149 0
0.0589519 0
0.0641078 0
0.0595228 0
0.0648654 0
0.0608651 0
0.0644133 0
0.0597886 0
0.0590614 0
0.0592254 0
0.0642271 0
0.0645024 0
0.0594048 0
0.0655272 0
0.0611163 0
0.0645018 0
0.05927 0
0.0639138 0
0.0598041 0
0.0591933 0
0.0649051 0
0.0599011 0
0.0596746 0.000327743
0.0590164 0
0.0640771 0
0.0610234 0
0.05922 0
0.0597558 0
0.0643008 0
0.0621012 0
0.0915281 0
0.0643492 0
0.059462 0
0.059521 0
0.0590904 0
0.0645788 0
0.0686711 0
0.0641775 0
0.0595883 0
0.0606955 0.000168237
0.0642305 0
0.0592625 0
0.0641352 0
0.064776 0
0.0640545 0
0.0642495 0
0.0595601 0
0.0643381 0
0.0595899 0
0.0594143 0
0.064372 0
0.0645441 0
0.0638953 0.000150278
0.0613003 0
0.0591066 0
0.0597983 0
0.0645721 0
0.0645075 0
0.0604336 0
0.0640905 0
0.061584 0
0.064138 0
0.0597816 0
0.0639727 0
0.0593102 0
0.0641387 0
0.0826372 0
0.0590348 0
0.0646286 0
0.0603474 0
0.0601657 0
0.0596804 0
0.0609315 0
0.0590859 0
0.0592731 0
0.0645797 0
0.0591115 0
0.0639094 3.06756e-05
0.0592735 0
0.0645421 0
0.0645105 0
0.0647948 0
0.0648557 0
0.064633 0
0.0595358 0
0.0594819 0
0.0641831 0
0.0592196 0
0.0640884 0
0.0642884 0
0.0595381 0
0.0596344 0
0.065096 0
0.0592064 0
0.063939 0
0.0643182 0
0.0590338 0
0.0642249 0
0.0644696 0
0.0591637 0
0.0650372 0
0.0588518 0
0.0483977 0.166667
0.0775475 0
0.0651987 0
0.0647219 0
0.0881319 0
0.0642521 0
0.0593125 0
0.0598586 0.000115313
0.0669535 0
0.0643922 0
0.0596136 0
0.0598324 0
0.0741476 0
0.0644295 0
0.0591083 0
0.0598767 0
0.0642658 5.58608e-05
0.0591448 0
0.0589127 0
0.0589629 0
0.0639651 0
0.0594052 0
0.0641619 0
0.0644106 0
0.064359 0
0.0595596 0
0.0599568 0
0.0641701 0
0.0589115 0.000131757
0.060288 0.000433358
0.064577 0
0.0593753 0
0.0598009 0
0.0589683 0
0.0639212 0
0.05922 0
0.0590078 0
0.0590873 0
0.0599637 0
0.0646534 0
0.0647901 0
0.0647274 0
0.0641839 0
0.0593616 0
0.0596314 0
0.059686 0
0.0653812 0
0.064557 0
0.0601589 0
0.0639953 0
0.0594089 0
0.0640366 0
0.0589937 0
0.0594224 0
0.0593067 0
0.0638618 0
0.0646134 0
0.0638145 0
0.0602645 0
0.0597234 0
0.0590843 0
0.0646021 0
0.0641621 0
0.0590779 0
0.0591393 0
0.0611175 0
0.0643621 0
0.0680071 0
0.0592843 0
0.0642309 0
0.0594124 0
0.0592925 0
0.091294 0
0.0617911 0
0.0649547 0
0.0642118 0
0.0592048 0
0.0643515 0
0.0644574 0
0.0643338 0
0.0644382 0
0.0644206 0
0.064244 0
0.0637576 0.166667
0.0662949 0
0.0642427 0
0.0596642 0
0.0644852 0
0.0642709 0
0.0599007 0
0.0591185 0
0.0641944 0
0.0638785 0
0.0604341 0
0.0643241 0
0.0596109 0
0.0591488 0
0.064922 0
0.0641639 0
0.0642907 0
0.0659347 0
0.0778547 0
0.0590049 0
0.0588721 0
0.0590419 0
0.0950139 0.000182501
0.0607296 0
0.064506 0
0.0602232 0
0.0592392 0
0.0645872 0
0.0593034 0
0.0594412 0
0.0661318 0
0.0589055 0
0.0737369 0
0.0595139 0
0.0640162 0
0.0603354 0
0.0592428 0
0.0590373 0
0.0640031 0
0.059095 0
0.064264 0
0.0657768 0
0.059364 0
0.064061 0
0.0592483 0
0.0640637 0
0.0651622 0
0.064326 0
0.0599567 0
0.0641805 0
0.0595612 0
0.0641458 0
0.0643367 0
0.0640894 0
0.059063 0
0.0590061 0
0.0641647 0
0.0640857 0
0.0640762 0
0.0644534 0
0.0590036 0
0.0651476 0
0.0590912 0
0.0882836 0
0.0657802 0
0.0641642 0
0.0640406 0
0.0671124 0
0.0642486 0
0.0602933 0
0.0589691 0.000112533
0.0590454 0
0.059627 0
0.0640891 0
0.0642848 0
0.0644218 0
0.0592208 0
0.0645621 0
0.064379 0
0.0589317 0
0.0597961 0
0.0643017 0
0.0593084 0
0.0597757 0
0.0639361 0
0.0592621 0
0.0646782 0
0.0590278 0.000846972
0.0657031 0
0.0592867 0
0.0641999 0
0.0591215 0
0.059916 0
0.0603209 0
0.0589574 0
0.0592783 0
0.0654137 0
0.0604624 0.000165381
0.0603908 0
0.0588931 0
0.0652484 0
0.0594113 0
0.0638774 0
0.0641633 0
0.0636656 0
0.0591529 0
0.0642084 0
0.0590805 0
0.0641284 0
0.0640938 0
0.0610606 0
0.0644166 0
0.0591945 0.000383534
0.0654327 0
0.0600755 0
0.0589799 0
0.0592915 0
0.058989 0
0.0654813 0
0.0603555 0
0.0594698 0
0.0590869 0
0.0641608 0
0.0640095 0
0.0647003 0
0.0642762 0
0.0634979 0
0.05955 0
0.0646253 0
0.0592046 0
0.0598922 0
0.0592173 0
0.0599729 0
0.0651605 0
0.0601373 0
0.0600822 0
0.0641809 0
0.0601527 0
0.0643281 0
0.0646056 0
0.0592279 0.000455887
0.0596687 0
0.0642148 0
0.0642595 0
0.0642552 0
0.0590676 0
0.0642981 0
0.0593511 0
0.0591455 0
0.0588692 0
0.0602221 0
0.0878357 0
0.0640757 0
0.0596331 0
0.0589969 0
0.0600732 0
0.0593206 0
0.0600764 0
0.0597388 0
0.064203 0
0.104415 0.00861907
0.0641705 0
0.0594323 0
0.0592403 0
0.0591635 0
0.0592073 0
0.0641478 0
0.0610099 0
0.06471 0
0.0648482 0
0.0591525 0
0.0589358 0
0.0592364 0
0.0644789 0
0.0596551 0
0.0794347 0
0.0591276 0
0.06398 0
0.059477 0
0.059124 0
0.064095 0
0.063911 0
0.0650171 0
0.0643351 0
0.0640495 0
0.0643776 0
0.0648071 0
0.0590908 0
0.0603809 0
0.0643301 0
0.0647466 0
0.0671994 0
0.0645649 0
0.0639731 0
0.0641971 0
0.0594217 0
0.0662934 0
0.0594192 0
0.0592346 0
0.0640465 0
0.059436 0
0.0646988 0
0.0599848 0
0.0589015 5.37133e-05
0.0616724 0
0.0643303 0
0.0590475 5.49142e-05
0.0590212 0.000260431
0.0589814 8.57899e-06
0.0641458 0
0.058931 0
0.0643812 0
0.0603547 0
0.0591935 0
0.0641258 0.000113566
0.0641063 0
0.0588932 0
0.0596702 0
0.0604223 0
0.0604383 0
0.0649133 0
0.0593168 0
0.0641986 0
0.0593311 0
0.0597124 0
0.0606479 0
0.0640389 0
0.0590907 0
0.0589865 0
0.060104 0
0.0659827 0
0.0645278 0
0.0592986 0
0.0642579 0
0.0641993 0
0.0588305 9.48449e-05
0.0640503 0
0.0642842 0
0.059608 0
0.0589768 0
0.0598935 0
0.0640048 0
0.0594458 0
0.0648335 0
0.064198 0
0.0591256 0
0.0643025 0
0.0641421 0
0.059176 0
0.0646486 0
0.0594751 0
0.0588548 0
0.0590906 0
0.065297 0
0.0596174 0
0.0592997 0
0.0645878 0.000646112
0.0593079 0
0.0592017 0
0.0590632 0
0.0779975 0
0.059975 0
0.0661307 0
0.0638912 0
0.0641792 0
0.0595892 0
0.0596031 0
0.0595955 0
0.0659444 0
0.0597815 0
0.0604692 0
0.0590235 0
0.0639398 0
0.0642501 0
0.0650009 0
0.0642276 0
0.0597991 0
0.0643348 0
0.0704731 0
0.063937 0
0.0644612 0
0.0595608 0
0.0593476 0
0.0594121 0
0.0644673 0
0.0782473 0
0.0660888 0
0.0593425 0
0.0649613 0
0.0592316 0
0.0645838 0
0.0611635 0
0.0780242 0
0.0742887 0
0.0683366 0
0.0610619 0
0.0596636 0
0.0592926 0
0.0648636 0
0.0591399 0
0.0645086 0
0.0592093 0
0.0589615 0
0.0649668 0
0.0655128 0
0.0593328 0
0.0646501 0
0.0640908 0
0.058938 0
0.0591562 0
0.0643805 0
0.0597442 0
0.0589942 0
0.060068 0
0.0593852 0
0.0597685 0
0.0591724 0
0.0645243 0
0.0592537 0
0.0650712 0
0.0592737 0
0.0642979 0
0.0645924 0
0.0648549 0
0.0591647 0
0.0590515 0
0.0596888 0
0.0646423 0
0.059334 0
0.0594267 0
0.0593444 0
0.064469 0
0.0595812 0
0.0591688 0
0.0594096 0
0.0590602 0
0.0828115 0
0.06399 0
0.0658265 0
0.0642272 0
0.0662426 0
0.059182 0
0.0657839 0
0.0643415 0
0.0918116 0
0.058997 0
0.0653241 0
0.0589123 0
0.0592887 0
0.0661344 0
0.0654075 0
0.0638745 0
0.0644247 0
0.0643834 0
0.0590549 0
0.0596488 0
0.0592468 0
0.0592682 0
0.0613424 0
0.0596354 0
0.0592934 0
0.0592228 0
0.0592978 0
0.0661632 0
0.0588148 0
0.0642969 0
0.0644391 0
0.0643 0
0.0641813 0
0.0593109 0
0.0638386 0
0.0598404 0
0.0641842 0
0.0652947 0
0.0640805 0
0.059597 0
0.0594453 0
0.059572 0
0.064498 0
0.0590378 0
0.0595267 0
0.0591848 0
0.0639504 0
0.0659732 0
0.0785074 0
0.0642147 0
0.0640087 0
0.0600332 0
0.0640056 0
0.0640099 0
0.0592761 0.000122226
0.0592691 0
0.0592464 0
0.0593595 9.14695e-05
0.0599556 0
0.0592355 0
0.0591045 0
0.0590932 0
0.0643167 0
0.0656245 0
0.0672599 0
0.0646008 0
0.0639569 0
0.0589902 0
0.0644296 0
0.0589956 0
0.0591197 0
0.0590717 0
0.0642344 0
0.0644382 0
0.064262 0
0.0594438 0
0.0594273 0
0.0641892 0
0.0640371 0
0.0595037 0
0.0593701 0.000441428
0.0647938 0
0.058755 0
0.0592787 0
0.0592744 0
0.0602704 0
0.0590248 0
0.0639365 0
0.0646513 0
0.0644452 0
0.0589674 0
0.0601075 0
0.058986 0
0.0640507 0
0.0645737 0
0.0641984 0
0.0638999 0
0.063977 0
0.0596018 0
0.0639084 0
0.059371 0
0.0594788 0
0.0640945 0
0.0595895 0
0.0605933 0
0.0606333 0
0.064263 0
0.0594828 0
0.0594505 0
0.0595168 0
0.0592023 0
0.0642318 0
0.0592873 0
0.0596712 0
0.0638578 0
0.0592555 0
0.0603989 0
0.0591951 0
0.0641398 0
0.05937 0
0.0597 0
0.059032 0
0.065209 0
0.0591149 0
0.0642241 0
0.0592364 0
0.0784672 0
0.0642115 0
0.0592273 0
0.0644957 0
0.0654255 0
0.0588182 0
0.0590019 0
0.0591322 0
0.0595763 0
0.0598537 0
0.0593838 0
0.0648831 0
0.0595862 0
0.0589366 0
0.0642994 0
0.0656101 0
0.0640105 0
0.066193 0
0.0590945 0
0.0650455 0
0.0595043 0
0.0645806 0
0.0658121 0
0.0591307 0
0.0641651 0
0.0641415 0
0.0601559 0.000847735
0.0648392 0
0.0639826 0
0.0642766 0
0.058904 0
0.064204 0
0.0593556 0
0.0591956 0
0.0608748 0
0.0642189 0
0.0605424 0
0.0590731 0
0.059891 0
0.0594285 0


==> anc/distrib/0.24.txt <==
0.0742201 0
0.059742 0
0.0589672 0
0.0590283 0
0.0650303 0
0.0589128 0
0.065029 0
0.0592734 0
0.059205 0
0.0650115 0
0.0589907 0
0.0594998 0
0.0645253 0
0.059232 0
0.0608742 0
0.0646883 0
0.0639772 0
0.0590613 0
0.0639496 0
0.0641687 0
0.0597226 0
0.0656807 0
0.0590938 0
0.0641646 0
0.0592898 0
0.0649006 0
0.0596435 0
0.0643009 0
0.0588517 0
0.0657008 0
0.0643742 0
0.0640957 0
0.0644736 0
0.0595759 0
0.0587847 0
0.0640885 0
0.0642258 0
0.0604408 0
0.0594828 0
0.0641281 0
0.0644555 0
0.0596786 0
0.0591895 0
0.0597859 0
0.059345 0
0.059462 0
0.0597458 0
0.0643646 0
0.0591082 0
0.0642765 0
0.0644852 0
0.0593217 0
0.0595447 0
0.0737142 0
0.0647111 0
0.0640392 0
0.0596728 0
0.0641042 0
0.0593334 0
0.0648156 0
0.0702281 0
0.0593537 0
0.0639992 0
0.0590335 0
0.0595235 0
0.0639633 0
0.0642051 0
0.059322 0
0.0649277 0
0.0642389 0
0.0648425 0
0.0592861 7.50202e-05
0.0777535 0
0.064202 0
0.0668284 0
0.0591644 0
0.0589664 0
0.064215 0
0.059288 0
0.0643742 0
0.0640264 0
0.0911392 0
0.0591239 0
0.0591804 0
0.0590062 6.52403e-05
0.0591974 0
0.0597159 0
0.0592173 0
0.0597128 0
0.0737209 0
0.0588864 0.000214929
0.0643034 0
0.059538 0
0.0641628 0
0.0597443 0
0.0653909 0
0.0639607 0
0.0776942 0
0.0595411 0.000164191
0.0590133 0
0.0643193 0
0.0592643 0
0.064299 0
0.0595712 0
0.0594531 0
0.0644412 0
0.0648726 0
0.0596153 0
0.0646606 0
0.0649154 0
0.0593029 0
0.0610749 0
0.070073 0
0.0591663 0
0.0639459 0
0.0640377 0
0.0603874 0
0.0600929 0
0.0738029 0
0.0593246 0
0.0590082 0
0.0590832 0
0.0592162 0
0.0592584 0
0.0737216 0
0.06423 0
0.0590148 0
0.0589626 0
0.0655368 0
0.0641091 0
0.0652456 0
0.064399 0
0.0594481 0
0.0607356 0
0.0639047 0
0.059429 0
0.05922 0
0.0612708 0
0.0593954 0
0.0643563 0
0.0597987 0
0.0682491 0
0.0639823 0
0.0594899 0
0.0617302 0
0.0591062 0
0.0591794 0
0.0593457 0
0.0599394 0
0.0602883 0
0.0643468 0
0.0643155 0
0.0592932 0
0.0589299 0
0.0738546 0
0.0592156 0
0.064189 0
0.0597905 0
0.0597039 0
0.0592161 0
0.0592171 0
0.0668889 0
0.0591508 0
0.0604257 0
0.059078 0
0.0643378 0
0.0592195 0
0.0598866 0
0.0589265 0
0.0661137 0
0.060139 0
0.0590395 0.00020503
0.0595543 0
0.0593524 0
0.0592111 0
0.0592777 0
0.0641403 0
0.064406 0
0.0595682 0
0.0641712 0
0.0640505 0
0.0640909 0
0.0601393 0
0.0650787 9.87827e-05
0.0610428 0
0.0647763 0
0.0644501 0
0.0596647 0
0.0641718 0
0.0648907 0
0.0640577 0
0.0646665 0
0.0591206 0
0.0644794 0
0.0641334 0
0.0589473 0
0.0591697 0
0.0598727 0
0.0601364 0
0.0591895 0
0.0645808 0
0.0594474 0
0.0598736 0
0.0643203 0
0.0638881 0
0.0644927 0
0.0642054 0
0.0592858 0
0.0589794 0
0.0643744 0
0.0606001 0
0.064528 0
0.0638364 0
0.0646467 0
0.0641163 0
0.0592605 0
0.0642128 0
0.0610094 0
0.0591478 0
0.0680825 0
0.0750948 0
0.0645625 0
0.0601511 0
0.0590144 0
0.0592597 0
0.0600354 0
0.064646 0
0.0592586 0
0.0595642 0
0.0594035 0
0.0591159 0
0.0778494 0
0.0641618 0
0.0591494 0
0.0590483 0
0.0594124 0
0.0588763 0
0.0642172 0
0.0648606 0
0.0590669 0
0.0642553 0
0.0597172 0
0.0593746 0
0.0604738 0
0.0640604 0
0.0642994 0
0.0589978 0.000632519
0.0592067 0
0.0593645 0
0.0644515 0
0.0592941 0
0.0597555 0
0.059028 0
0.0661894 0
0.0642943 0
0.0593212 0
0.0640891 0
0.0603704 0
0.064233 0
0.0620414 0
0.0656644 0
0.0608744 0
0.0608164 0
0.0639116 0
0.063978 0
0.0643163 0
0.0596758 0
0.064535 0
0.059132 0
0.0644869 0
0.0589732 0
0.0641757 0
0.0649359 0
0.0642042 0
0.0592532 0
0.0592107 0
0.0594837 0
0.0599629 0
0.0641675 0
0.0594002 0
0.0589519 0
0.0644249 0
0.0603496 0
0.0648379 0
0.064835 0
0.059145 0.000306518
0.0599131 0
0.059504 0
0.0591407 0
0.064111 0
0.0601446 0
0.0593506 0
0.0601389 0
0.0807308 0
0.0655223 0
0.0647724 0
0.0593579 0
0.0644346 0
0.0641059 0
0.0592772 0
0.0591792 0
0.0640184 0
0.0654548 0
0.0599032 0
0.0644262 0
0.0645325 0
0.0593382 0
0.0594384 0
0.0590257 0
0.0604176 0
0.0591255 0
0.0591139 0
0.0641586 0
0.0785911 0
0.0653683 0
0.0642003 0
0.064335 0
0.0593835 0
0.0590216 0
0.0646317 0
0.0750525 0
0.0594275 0
0.0647848 0
0.0641298 0
0.0641078 0
0.0646234 0
0.0591538 0
0.0591542 0
0.061325 0
0.0591572 0
0.089565 0
0.0641422 0
0.0641773 0
0.0648576 0
0.0641341 0
0.0593789 0
0.0641234 0
0.0589602 0
0.0591613 0
0.0647384 0
0.0598332 0
0.0592516 0
0.0596111 0
0.064145 0
0.0640356 0
0.0646367 0
0.0594965 0
0.0649422 0
0.0593224 0
0.0641333 0
0.0651044 0
0.0601702 0
0.0592657 0
0.0597744 0
0.0640761 5.11007e-05
0.0605306 0
0.0640525 0
0.0594167 0
0.0642669 0
0.0592811 0
0.0641027 0
0.0754678 0
0.0590523 0
0.0593348 0
0.0592238 0
0.0596456 0
0.0645208 0
0.0600433 0
0.0594577 0
0.0593291 0
0.0645244 0
0.0590281 0
0.0777384 0
0.0640173 0
0.0646041 0.000129615
0.059375 0
0.0612698 0
0.0640914 0
0.0642828 0
0.0642146 0
0.0641595 0
0.0642432 0
0.0639662 0
0.0779383 0
0.0600142 0
0.0642234 0
0.0595976 0.000100048
0.0643374 0
0.0646848 0
0.073669 0
0.0603766 0
0.0641818 0
0.059055 0
0.059096 0
0.0618572 0
0.0641285 0
0.0641313 0
0.0592163 0
0.0593825 0
0.0609035 0
0.0643872 0
0.0638606 0
0.0594973 0
0.0646054 0
0.0639226 0
0.0596901 0
0.0595555 0
0.0592721 0
0.0593674 0
0.0642733 0
0.059811 0
0.0641216 0
0.0642405 0
0.0787074 0
0.0593378 0
0.0646565 0
0.0643069 0
0.059065 0
0.0600265 0
0.0595566 0
0.0480545 0.166667
0.060084 0
0.0607746 0
0.0590644 0
0.0595804 2.04954e-05
0.0597131 0
0.0645946 0
0.0643478 0
0.0642025 0
0.0595156 0
0.0590346 0
0.0592263 0
0.0598055 0
0.059241 0
0.0593872 0
0.0589345 0
0.0638736 0
0.064537 0
0.0761821 0
0.0594296 0
0.0651401 0
0.0643717 0
0.0640562 0
0.0605344 0
0.0640292 0
0.0609693 0
0.0591627 0
0.0591004 0
0.0643323 0
0.0591825 0
0.0641999 0
0.0590743 0
0.0643844 0
0.0594523 0
0.0640613 0
0.0947765 0
0.0591859 0
0.0639225 0
0.0638532 0
0.0641934 0
0.0654502 0
0.0593564 0
0.0642428 0
0.0641832 0
0.0646664 0
0.0643659 0
0.0596552 0
0.0650213 0
0.0594928 0
0.0589689 0
0.0644375 0
0.0640897 0
0.0592675 0
0.0591063 0
0.0612937 0
0.0647583 0
0.0594242 0.000121112
0.0589745 0
0.0605718 0
0.0594278 0
0.0595298 0
0.0662086 0
0.0588279 0
0.0738617 0
0.059463 0
0.0592028 0
0.066999 0
0.0594796 0
0.05928 0
0.0605184 0
0.0642208 0
0.0600921 0
0.0592199 0
0.0588105 0
0.0591026 0
0.0645133 0
0.0648228 0
0.0646291 0
0.0639678 0
0.0640895 0
0.0596655 0
0.0915433 0.000206231
0.0596737 0
0.0643432 0
0.0957379 0
0.0653066 0
0.0640308 0
0.0642083 0
0.0641974 0
0.0768645 0
0.0590062 0
0.0595979 0
0.0642384 0
0.0648956 0
0.0603619 0
0.0601599 0
0.0590764 0
0.0641066 0
0.0591278 0
0.0592961 0
0.0597357 0
0.0591198 0
0.062734 0
0.0597133 0
0.0641741 0
0.0643548 0
0.0592685 0
0.0642738 0
0.0596055 0
0.061703 0
0.0645726 0
0.0599522 0.00128793
0.0639224 0
0.0641946 0
0.0593789 0
0.0599694 0
0.0601783 0
0.0642219 0
0.064217 0
0.0602084 0
0.0605928 0
0.0591161 0
0.0646203 0
0.0588947 0
0.0640397 0
0.0646105 0
0.0606348 0
0.0645266 0
0.064392 0
0.064524 0
0.0641141 0
0.0588738 7.45387e-05
0.0617608 0
0.0599131 0
0.0646321 0
0.06429 0
0.0646703 0
0.0589872 0
0.0648216 0
0.0601888 0
0.0645238 0
0.0592855 0
0.0650849 0
0.0596627 0
0.0607703 0
0.0649279 0
0.0783187 0
0.0744599 0
0.0643225 0
0.0916502 0
0.0644875 0
0.0643632 0
0.064451 0
0.0589735 0
0.0646352 0
0.0599094 0
0.0641747 0
0.0641281 0
0.0641664 0
0.0644962 0
0.0589508 0
0.0591335 0
0.0591146 0
0.0593154 0
0.0593478 0
0.0592939 0
0.0653122 0
0.0591488 0
0.0592621 0
0.0651043 0
0.0593199 0
0.0643387 0
0.0596424 0
0.059295 0
0.0589224 0
0.0643948 0
0.0594123 0
0.0594831 0
0.0600919 0
0.0647524 0
0.065841 0
0.0676981 0
0.0589281 0
0.0591462 0
0.0591909 0
0.0650981 0
0.0613448 0
0.0639658 0
0.0644492 0
0.0660271 0
0.0644642 0
0.058798 0
0.0593149 0
0.0638884 0
0.0641223 0
0.0597556 7.70865e-05
0.0647856 0
0.0590583 0
0.0599666 0
0.0591916 0
0.0644603 6.23031e-05
0.0640715 0
0.0644429 0
0.0594022 0
0.0601544 0
0.0652775 0
0.0591014 0
0.060088 0
0.0597158 0
0.0590585 0
0.0643829 0
0.0590033 0
0.0591121 0
0.0645406 0
0.0643622 0
0.0643069 0
0.0590049 0
0.0656108 0
0.0648129 0
0.0590367 0
0.0595715 0
0.0592082 0.000215529
0.080737 0
0.0644426 0
0.0641262 0
0.0650201 0
0.0613082 0
0.0641689 0
0.0594348 0
0.0642422 0
0.0590039 0
0.0641257 0
0.0642657 0
0.0594731 0
0.064295 0
0.0642582 0
0.0601772 0
0.0640696 0
0.0655081 0
0.0603818 0
0.0643806 0
0.0639064 0
0.0640873 1.08833e-05
0.0589433 0
0.0642575 0
0.0592745 0
0.0644184 0
0.0640257 0
0.0661795 0
0.0645123 0
0.0659531 0
0.0648344 0
0.0645862 0
0.0642833 0
0.0647476 0
0.0600742 0
0.064125 0
0.0645277 0
0.0598614 0
0.0590447 0
0.0590502 0
0.0593585 0
0.0595106 0
0.0591399 0
0.0593407 0
0.0617247 0
0.06454 0
0.0594747 0
0.0593238 0
0.0638747 0
0.0589988 0
0.0643032 0
0.0596492 0
0.0600115 0
0.0587074 2.28863e-05
0.0590176 0
0.0602282 0
0.0645703 0
0.0590563 0
0.0641594 0
0.0646097 0
0.0598437 0
0.0640269 0
0.0646013 0
0.0590138 0
0.0643883 0
0.0639998 0
0.0640259 0
0.064506 0
0.0590752 0
0.059364 0
0.0643452 0
0.0644864 0
0.0606389 0
0.064345 0
0.0642266 0
0.0591088 0
0.0854073 0.000272115
0.063964 0
0.0591884 0
0.0641122 0
0.0598233 0
0.0640586 0
0.0645937 0
0.06438 0
0.0639866 0
0.0593183 0
0.0599027 0
0.0594675 0
0.0642107 0
0.0589723 0
0.0642299 0
0.0646779 0
0.0641594 0
0.0616401 0.00129683
0.0590438 0
0.0591775 0
0.0590755 0
0.0645935 0
0.0593992 0
0.0654178 0
0.0591611 0
0.0591988 0
0.0643338 0
0.0641756 0
0.0644134 0
0.0649213 0
0.0649786 0
0.0649991 0
0.0641814 0
0.0592923 0
0.0600987 0
0.059025 0
0.059463 0
0.066786 0
0.0639786 0
0.0647406 0
0.0639663 0
0.059351 0.000451473
0.0642567 0
0.0601579 0
0.0639415 0
0.0592078 0.000537274
0.0642449 0
0.0641369 0
0.0594055 0
0.0653623 0
0.0645008 0
0.0596224 0
0.059141 0
0.0588957 0
0.0640265 0
0.0591601 0
0.0592391 0
0.0654564 0
0.0640611 0
0.064259 0
0.0602114 0
0.0592601 0
0.0592385 0
0.0710261 0
0.059392 0
0.0596238 0
0.0640516 0
0.0591294 0
0.0651076 0
0.0642057 0
0.0590122 0
0.0592649 0
0.0641763 0
0.0589372 0
0.0592082 0.000263926
0.0663115 0
0.0652036 0
0.0591767 0
0.0591418 0
0.06574 0
0.0788231 0
0.0594317 0
0.0591689 0
0.0645267 0
0.087751 0.000211873
0.0592342 0
0.0645299 0
0.0906701 0
0.0604919 0
0.0646885 0
0.0590339 0
0.0640907 0
0.0645223 0
0.0914518 0.000435938
0.059483 0
0.059638 0
0.0589862 0
0.0595412 0
0.0608633 0
0.0644103 0
0.0590392 0
0.0645191 0
0.0592679 0
0.0615518 0
0.0611797 0
0.0597251 0
0.0642913 0
0.059019 0
0.0594757 0
0.0592239 0
0.0643493 0
0.0597168 0
0.0594893 0.00024171
0.0592208 0
0.0615781 0
0.0644377 0
0.0589484 0
0.0590068 0
0.0590604 0
0.0591194 0
0.064141 0
0.0640029 0
0.06425 0
0.059382 0
0.0591362 0
0.0594258 0
0.0642959 0
0.0595664 0
0.0649515 0
0.0639765 0
0.059101 0
0.0601694 0
0.0591977 0
0.0591012 0
0.0644407 0
0.0642117 0
0.0596302 0.0002158
0.0593078 0
0.0592578 0
0.0630666 0
0.0650189 0
0.0639879 0
0.0639596 0
0.059361 0
0.0590169 0
0.0592467 0
0.0593404 0
0.0592314 0
0.0591985 0
0.0641423 0
0.0589874 5.74511e-05
0.0642585 0
0.0590344 0
0.0594517 0
0.0646704 0
0.0595247 0
0.0592963 0
0.0639709 0
0.0641929 0
0.0589784 0
0.0971315 0
0.0680611 0
0.063999 0
0.0595683 0
0.0641083 0
0.0591914 0
0.059215 0
0.0641304 0
0.0592893 0
0.0596882 0
0.0592276 0
0.0596819 0
0.0601221 0
0.0645574 0
0.0591271 0
0.0613949 0
0.0640303 0
0.0743441 0
0.0640423 0
0.0595503 0
0.0589172 0
0.064423 0
0.0593136 0
0.0594624 0
0.0651877 0
0.0737081 0
0.0590856 0
0.0590316 0
0.0596034 0
0.0593939 0
0.0646948 0
0.0638552 0
0.0639728 0
0.0599421 0
0.0617046 0
0.0599774 0
0.0592912 0
0.0595261 0
0.0643614 0
0.0597037 0
0.05941 0
0.0599964 0
0.0593389 4.75198e-05
0.0590466 0
0.0644711 0
0.0591501 0
0.0640572 0
0.0647984 0
0.0645075 0
0.0589892 0.000230789
0.0640933 0
0.0603408 0
0.0591664 0
0.0591073 0
0.0592762 0
0.0590971 0
0.0599343 0
0.0592384 0
0.0599057 0
0.0644293 0
0.0645421 0
0.0642315 0
0.0642663 0
0.0595016 0
0.0589174 0
0.0592765 0
0.0947152 0
0.0643271 0
0.0597553 0
0.0643498 0
0.0638702 0
0.06445 0
0.0646545 0
0.0608784 0
0.0590075 0
0.060724 0
0.0645154 6.7312e-05
0.0604617 0
0.0642072 0
0.0594647 0
0.077968 0
0.0642736 0
0.0602117 0
0.0760724 0
0.0783501 0
0.0644974 0
0.0893997 0
0.0598388 0
0.0592906 0
0.0591411 0
0.077609 0
0.0650455 0
0.0641359 0
0.0591615 0
0.0595527 0
0.0640687 0
0.0606348 0
0.0640915 0
0.0640124 0.000362714
0.0645011 0
0.0597888 0
0.0644705 0
0.0605543 0
0.0644705 0
0.0594594 0.000690138
0.0638624 0
0.0593459 0
0.0664337 0
0.0595893 0
0.0655655 0
0.0640287 0
0.0642876 0
0.0641904 0
0.0610383 0
0.0642828 0
0.0601272 0
0.063965 0
0.0609114 0
0.0642326 0
0.0590003 0
0.0590096 0
0.0589273 0
0.0598366 0


==> anc/distrib/0.25.txt <==
0.0643175 0
0.078319 0
0.0642518 0
0.0646384 0
0.065082 0
0.0650212 0
0.0591276 0
0.0644981 0
0.0589756 0
0.0595893 0
0.0645591 0
0.0594333 0
0.0638538 0
0.0590411 0
0.061412 0
0.064795 0
0.0641513 0
0.0644515 0
0.0655176 0
0.0641585 0
0.0643847 0
0.0805634 3.2017e-05
0.0596627 0
0.0606189 0
0.0641773 0
0.0597874 0
0.0638518 0
0.0596343 0
0.0590368 0
0.0643081 0
0.0594881 0
0.059428 0
0.0597122 0
0.0618405 0
0.0593804 0
0.0640202 0
0.064999 0
0.0640926 0
0.0639748 0
0.0592633 0
0.060327 0
0.0651779 0
0.0592247 0
0.0594338 0
0.0640776 0
0.0595667 0
0.0611805 0
0.0650944 0
0.0688305 0
0.0643362 0
0.0650759 0
0.0657722 0
0.0649716 0
0.0592861 0
0.0645812 0
0.0591053 0
0.0642344 0
0.0642235 0
0.0673317 0
0.0590886 0
0.0599169 0
0.0595345 0
0.0591852 0
0.059075 0
0.0597771 0
0.0596806 0
0.0649482 0
0.0599838 0
0.064407 0
0.0593597 0
0.0594814 0
0.0599447 0
0.0591138 0
0.0737407 0
0.0641861 0
0.0592178 0
0.0591254 0
0.0643104 0
0.0590594 0
0.0605788 0
0.0590982 0
0.0589928 0
0.0643037 0
0.0642834 0
0.0652407 0
0.0601172 0
0.0657926 0
0.0646363 0
0.0591687 0
0.0591282 0
0.0650552 0
0.0590461 0
0.059435 0
0.0642241 0
0.0590137 0
0.064707 0
0.0642057 0
0.0596578 0
0.0591745 0
0.0641772 0
0.0646981 0
0.0638885 0
0.0593172 0
0.0925917 0
0.0600851 0
0.0643673 0
0.0654721 0
0.076789 0
0.0642757 0
0.0639432 0
0.0640987 0
0.0592331 0
0.0598938 0
0.0592693 0
0.0594837 0
0.0644799 0
0.0592502 0.000189619
0.0645088 0
0.0641863 0
0.0641792 0
0.0643141 0
0.0590555 0
0.0641496 0
0.0640905 0
0.0593823 0
0.0645224 0
0.0544393 0.166667
0.0640002 0
0.0639917 0
0.0590958 0
0.0593036 0
0.0595452 0
0.0607227 0
0.0597966 0
0.0644787 0
0.0592127 0.000202964
0.0589237 2.72137e-05
0.0641188 0
0.0593629 0
0.0643905 0
0.0595867 0
0.0593023 0
0.0592001 0
0.0589459 0
0.0624914 0
0.0588605 0
0.0650089 0
0.0618305 0
0.0593603 0
0.0591646 0
0.0616619 0
0.0641027 0
0.0592515 0
0.0640488 0
0.0590368 0
0.0589095 0
0.0639585 0
0.0642247 0
0.0600267 2.51095e-05
0.0595981 0
0.0590081 0
0.0591834 0
0.0599825 0
0.0590403 0
0.0669984 0
0.0594416 0
0.0640642 0
0.0610837 0
0.0770366 0
0.0637695 0
0.0651918 0
0.07434 0
0.0591214 0
0.0644256 0
0.0598153 0
0.0605284 0
0.0596337 0
0.0641342 0
0.0598 0
0.0601301 0
0.0644393 0
0.059464 0
0.0591253 0
0.0603511 0
0.0594098 0
0.0638997 0
0.0645787 0
0.0605721 0
0.0647886 0
0.0640063 0
0.0907506 0
0.0647373 0
0.0679395 0
0.0593484 0
0.0639793 0
0.0592236 0
0.0597057 0.00155067
0.0591066 0
0.0593189 0
0.0595117 0
0.0775805 0
0.0641832 0
0.0641608 0
0.0646234 0
0.0642436 0
0.0644159 0
0.0596359 0
0.0602384 0
0.0604081 0
0.0652613 0
0.0590657 0
0.0599158 0
0.0715755 0
0.0745671 0
0.0593921 0
0.0642445 0
0.0591168 0
0.0921715 0.00012175
0.0600843 0
0.0591034 0
0.0606438 0
0.0653018 0
0.0641539 0
0.0590585 0
0.0641474 0
0.0591387 0
0.0590593 0
0.0640915 0
0.0652779 0
0.0641266 0
0.0593379 0
0.0590426 0
0.0590505 0
0.0644035 0
0.0609445 0
0.0644677 0
0.095003 0
0.0598089 0
0.0640697 0
0.0596561 7.85956e-05
0.0640741 0
0.0737773 0
0.0652158 0
0.0605094 0
0.0641427 0
0.06397 0
0.0589949 0
0.0640457 0
0.0638887 0
0.0588994 1.89106e-05
0.0592857 0
0.064175 0
0.0593913 0
0.0641471 0
0.0644226 0
0.058937 0
0.0640414 0
0.059684 0
0.0641355 0
0.0644292 0
0.0643207 0
0.0599557 0
0.0648853 0
0.0646284 0
0.0649719 0
0.0645096 0
0.0592474 0
0.0652391 0
0.0593726 0
0.0590073 0
0.0650227 0
0.0643347 0
0.0591392 0
0.0594542 0
0.0639748 0
0.0740523 0
0.0651199 0
0.0657891 0
0.0592658 0
0.0920901 0
0.0912377 0.000180635
0.0641947 0
0.0871407 6.60409e-05
0.0659274 0
0.059701 0
0.0593698 0
0.0641443 0
0.0588676 0
0.0590905 0
0.0598474 0
0.0594442 0
0.0641918 0
0.0647644 0
0.0644473 0
0.0642326 0
0.0593053 0
0.0590168 0
0.0593416 0
0.0588548 0
0.0603632 0.000230459
0.0590191 5.39838e-06
0.0590356 0
0.0644309 0
0.0593193 0
0.0597538 0
0.0592408 0
0.0589887 0
0.0647402 0
0.0781312 0
0.0591519 0
0.0592672 0
0.0642115 0
0.0598275 0
0.0645206 0
0.0592072 0
0.0590475 0
0.0595858 0
0.0593725 0
0.0601173 0
0.0596062 0
0.0597532 0
0.0640628 0.000547643
0.064009 0
0.0589962 0
0.0601546 0
0.0642292 0
0.0590784 0
0.0641417 0
0.0646375 0
0.0647792 0
0.0647778 0
0.0590384 0
0.0589476 0
0.059102 0
0.059147 1.43776e-05
0.0591036 0
0.0589581 0
0.0650852 0
0.0595352 0
0.064567 0
0.0648884 0
0.0594948 0
0.0591431 0
0.0644187 0
0.0644288 0
0.0593678 0
0.0644514 0
0.0640543 0
0.0639791 0
0.0589567 0
0.0647137 0
0.060383 0
0.064254 0
0.0643763 0
0.0743119 0
0.0646832 0
0.0601123 0
0.0592491 0
0.0643648 0
0.0650581 0
0.0639946 0
0.0594248 0
0.0592308 0
0.0594852 0
0.0640977 0
0.059171 0
0.0654204 0
0.0649314 0
0.0650141 0
0.0591179 0
0.0642814 0
0.064692 0
0.059258 0
0.0594366 0
0.0663478 0
0.0642612 0
0.0641814 0
0.0590248 0
0.0642043 0
0.0591702 0
0.059408 0
0.0640988 0
0.059338 0
0.0591605 0
0.0641611 0
0.0590583 0
0.0594827 0
0.0646262 0
0.0593545 0
0.0590619 0
0.0590275 0.000431768
0.0645923 0
0.0650562 0
0.0594157 0
0.0590469 0
0.0640105 0
0.0589114 0
0.0592978 0
0.0589115 0
0.0591472 0
0.0596753 0
0.0601901 0
0.0592544 0
0.0648938 0
0.0645382 0
0.0594929 0
0.059939 0
0.0644889 0
0.0644661 0
0.0599869 0
0.0642233 0
0.0639902 0
0.0644238 0
0.0588932 0
0.0592163 0
0.0592913 0
0.0653214 0
0.0642384 0
0.0593819 0
0.0651088 0
0.0592122 0
0.0594727 0
0.0661778 0
0.0590698 0.000248585
0.0603186 0
0.0645773 0
0.0640481 0
0.0591583 0
0.0645937 0
0.0590146 0
0.0650489 0
0.0598231 0
0.0640272 0
0.0593459 0
0.0548516 0.166667
0.0643358 0
0.0643267 0
0.0592318 0
0.0591069 0
0.0596196 0
0.0598607 0
0.0650348 0
0.0596148 0
0.0640956 0
0.0589118 8.1376e-05
0.0779484 0
0.0596676 0
0.0641564 0
0.0647351 0
0.0589873 0
0.0598978 0.000111895
0.0646053 0
0.060538 0
0.0640477 0
0.0594149 0
0.0592619 0
0.0592908 0
0.0591123 0
0.0590869 0
0.0639758 0
0.0754199 0
0.0591508 0
0.0595781 0
0.078797 0
0.0594054 0
0.064669 0
0.0653113 0
0.0595089 0
0.0677062 0
0.0599482 0
0.0641303 0
0.0644528 0
0.064544 0
0.0589816 0
0.0596729 0
0.0592714 0
0.0598503 0
0.0641332 0
0.0596914 0
0.0595302 0
0.0595009 0
0.0590642 0
0.0641439 0
0.0591839 0
0.0640778 0
0.0601909 0
0.0653167 0
0.0599061 0
0.0604612 0
0.0600769 0
0.0592121 0
0.0643823 0
0.0644444 0
0.064266 0
0.0590202 0
0.0590086 0
0.0590242 0
0.0590426 0
0.0648536 0
0.058957 0
0.0899988 0
0.0588098 0
0.0593494 0
0.063941 0
0.05975 0
0.0597376 0
0.0656316 0
0.0641686 0
0.0642256 0
0.063878 0
0.0598816 0
0.0641945 0
0.0592577 0
0.0738838 0
0.0593242 1.35068e-05
0.064582 0
0.0650973 0
0.0599182 0
0.0644959 0
0.0650483 0
0.0598205 0
0.0641109 0
0.0645912 0
0.0642368 0
0.0641873 0
0.0590927 0
0.0641357 2.76518e-05
0.0591772 0
0.0589067 0
0.0916292 0.000260031
0.0648241 3.73235e-06
0.0912176 0.000263093
0.0641367 0
0.0594014 0
0.0641329 0
0.0590759 6.82587e-05
0.0599498 0.000551857
0.0647068 0
0.0593536 0
0.0591475 0.000455774
0.0931894 0
0.0644584 0
0.0639038 0
0.0642236 0
0.063921 0
0.0598647 0
0.064125 0
0.0640002 0
0.0646624 0
0.0641286 0
0.0634027 0
0.0647765 0
0.0601998 0
0.0643682 0
0.0639827 0
0.0647076 0
0.0599463 0
0.0591352 0
0.0593242 0
0.0638989 0
0.0661179 0
0.0642334 0
0.0589946 0
0.064168 0
0.0643315 0
0.0640745 0
0.0596926 0
0.0592206 0
0.0594035 0
0.0638337 0
0.0603015 0
0.0643673 0
0.0736986 0
0.0590134 0
0.0642937 0
0.0913021 0
0.0643045 0
0.060326 0
0.0599018 0
0.0639337 0
0.0642529 0
0.0600463 0
0.0590683 0
0.0608656 0
0.0913306 0
0.0592218 0
0.0589916 0
0.0593793 0
0.060685 0
0.0640456 0
0.0661351 0
0.0593846 0
0.0593176 0
0.0640259 2.08146e-05
0.064123 0
0.0596353 0
0.0595541 0
0.0604833 0
0.0590659 0
0.0594952 0
0.059149 0
0.0599341 0
0.0647241 0
0.0602099 0
0.0601187 0
0.0646847 0
0.0592029 0
0.064778 0
0.0641109 0
0.0647477 0
0.0654042 0
0.0614722 0
0.0652196 0
0.0643505 0
0.0648339 0
0.0591954 0
0.064529 0
0.0907637 0
0.0598647 0
0.0595158 0
0.0641206 0
0.0641019 0
0.0642508 0
0.0622339 0
0.0645303 0
0.0589543 0
0.0647354 0
0.059264 0
0.0592371 0
0.0643589 0
0.065667 0
0.0593879 0
0.0737173 0
0.0740098 0
0.0593121 0
0.0640444 0
0.0591114 0
0.0648065 0
0.0600493 5.62611e-05
0.0589484 0
0.0590418 0
0.0593911 0
0.0591164 0
0.0592633 0
0.063847 0
0.0639879 0
0.0908663 0
0.070595 0
0.0646606 0
0.0591398 0
0.0607593 0
0.0593504 0
0.06 0
0.0646385 0
0.059083 0
0.0595571 0
0.059478 0
0.0645464 0
0.0603752 0
0.0592345 0
0.059165 0
0.0590769 0
0.0592502 0
0.0592108 0
0.0655891 0
0.064319 0
0.0641224 0
0.0650927 0
0.0667044 0
0.0590301 0
0.0649079 0
0.0597058 0
0.0640761 0
0.0591497 0
0.0591937 0
0.0640641 0
0.059122 0
0.0641048 0
0.0590647 0
0.0621612 0
0.0915899 0
0.0593281 0
0.0645091 0
0.0596244 0
0.0640462 0
0.0645558 0
0.0600563 0
0.061387 0
0.0606281 0
0.0644469 0
0.0601858 0
0.0643384 0
0.0605466 0
0.0640461 0
0.0592917 0.00028546
0.0591344 0.000108
0.0597166 0
0.0602246 0
0.0651645 0
0.0594126 0
0.0589252 0
0.0602135 0
0.0611706 0
0.0594669 0
0.0592357 0
0.0643066 0
0.0640968 0
0.0594252 0
0.0652685 0
0.0783864 0
0.0644844 0
0.0641857 0
0.0644613 0
0.0648172 0
0.0597887 0
0.0643568 0
0.0641474 0
0.0641718 0
0.0593107 0
0.0589607 0
0.064417 0
0.0616961 0
0.0643946 0.000155682
0.0638691 0
0.0643784 0
0.0808015 0
0.0786077 0
0.0588913 2.0582e-05
0.064208 0
0.0738803 0
0.0590273 0
0.0600068 0
0.0591032 0
0.0640006 0
0.0645217 0
0.0668499 0
0.0642706 0
0.0593054 0
0.059533 0
0.0640218 0
0.0595924 0
0.0591446 0
0.0593359 0
0.0594225 0
0.0644441 0
0.064024 0
0.0666073 0
0.0641548 0
0.0652254 0
0.059149 5.10195e-05
0.0639954 0
0.0641742 0
0.0640178 0
0.0640088 0
0.065257 0
0.0740594 0
0.0638826 0
0.0749824 0
0.0590722 0
0.0648108 0
0.0641282 0
0.0641242 0
0.0601985 0
0.0590641 0
0.0644735 0
0.0604138 0
0.0642373 0
0.0593678 0
0.0725175 0
0.064044 0
0.0651551 0
0.0790221 0.00351396
0.0643955 0.000178893
0.0643367 0
0.0640764 0
0.0591818 0
0.0598711 0
0.0596265 0
0.0592031 0
0.0593712 0
0.0594984 0
0.0594378 0
0.060115 0
0.0834126 0
0.0641072 0
0.0662457 0
0.0673948 0
0.0591493 0
0.0590369 0
0.0647159 0
0.0596133 5.28046e-05
0.064165 0
0.059299 0
0.0645015 0
0.0907984 0
0.0647603 0
0.0650205 0
0.0642668 0
0.0640291 0
0.064036 0
0.060414 0
0.0646347 0
0.0665253 0
0.0591334 0
0.0590997 0
0.059463 0
0.0601162 0
0.0593626 0
0.0640648 0
0.0640727 0
0.0646148 0
0.0655145 0
0.0645325 0
0.0591496 0
0.0601222 0
0.0646386 0
0.063873 7.94719e-05
0.0733198 0
0.0644412 0
0.0608871 0
0.061065 0
0.059228 0
0.0591394 0
0.0661729 0
0.0645128 0
0.059163 0
0.0590863 0
0.0589723 0
0.0588736 0
0.0999411 2.48715e-05
0.0640695 0
0.0598243 0
0.0595295 0
0.0613189 0
0.060073 0
0.0483206 0.166667
0.0593108 0
0.0588529 0
0.064355 0
0.0594074 0
0.0640164 0
0.058997 0
0.0641141 0
0.0596036 0
0.0590218 0
0.0588625 0
0.0651872 0
0.0645897 0
0.066797 0
0.0595121 0
0.0593855 0.000154292
0.0598261 0
0.0645942 0
0.0588544 0
0.0592825 0
0.0645971 0
0.0591219 0
0.0595977 0
0.0644215 0
0.0591796 0
0.0611134 0
0.0788326 0
0.0644771 0.00037344
0.0588854 0
0.0640929 0
0.0656467 0
0.0596136 0
0.0647827 0
0.0593093 0
0.0642195 0
0.0639704 0
0.0645379 0
0.0642602 0
0.0598424 0
0.0598011 0
0.078175 0
0.0589871 0
0.0592879 0
0.0642213 0
0.0642506 0
0.0663903 0
0.0590822 7.20397e-05
0.0594853 0
0.0642604 0
0.0639919 0
0.0592466 0
0.064332 0
0.0592011 0
0.0597595 0
0.0596852 0
0.0593462 0
0.065347 0
0.0641524 0
0.059542 0
0.0593003 0
0.0600429 0
0.0639144 0
0.0645936 0
0.0601812 0
0.0602119 0
0.064782 0
0.059484 0
0.0598419 0
0.0591907 0.000321463
0.0640159 0
0.0647066 0
0.0647916 0
0.0647538 0
0.0646725 0
0.0640191 0
0.0649236 0
0.0600342 0
0.0592625 0.00088191
0.0589543 7.43061e-05
0.06398 0
0.0590208 0
0.0632696 0
0.0643404 0
0.0589416 0
0.0594989 0
0.0591923 0
0.0604453 0
0.0591007 0
0.0639566 0
0.0665698 0
0.064212 0
0.0597942 0
0.0643074 0
0.0647595 0
0.063969 0
0.0672743 0
0.0641902 0
0.060677 0
0.065542 0
0.0592495 0
0.0641854 0
0.0590135 0
0.0642521 0
0.0591452 0
0.0591552 0
0.0600034 0
0.064708 0
0.0646035 0
0.0590743 0
0.0598907 0
0.0593216 0
0.0600282 0
0.0642509 0
0.0593864 0
0.0811574 0
0.0644458 0
0.0594086 0
0.059031 0
0.064065 0
0.0645454 0
0.0590768 0
0.0642931 0
0.0590357 0
0.0735933 0.000140028
0.0644863 0
0.0642973 0
0.0639378 0
0.0616162 0
0.0651552 0
0.0610276 0
0.0592045 0
0.0597795 0
0.0591594 0.000371769
0.0641591 0
0.0593434 0
0.0592533 0
0.0642523 0
0.0591039 0
0.0639817 0
0.0602636 0
0.064618 0
0.0615309 0
0.0597045 0
0.0590421 0
0.0640578 0
0.0642659 0
0.0592017 0.000249542
0.0647118 0
0.0595543 0
0.0642146 0
0.0598502 0
0.0643187 0
0.0644859 0
0.0594629 0
0.059344 0
0.0594148 0
0.0639132 0
0.0595182 0
0.0642604 0
0.0593049 0
0.05932 0
0.0593221 0
0.0594333 0
0.0646365 0
0.064369 0


==> anc/distrib/0.26.txt <==
0.0644075 0
0.0590289 0
0.0589642 0
0.0642395 0
0.0591403 0
0.0596958 0
0.0641693 0
0.0589772 0
0.0598495 0
0.0641039 0
0.0591465 0
0.0639691 0
0.0644142 0
0.0641868 0
0.0627122 0
0.0640828 0
0.0603693 0
0.0590261 0
0.0641435 0
0.0592299 0.000107838
0.0590231 0
0.0644135 0
0.0595448 0
0.0592507 0
0.0590762 0
0.0593019 0
0.0640611 0
0.0594766 0.00042486
0.0593759 0
0.0596826 0
0.0592508 0
0.0643301 0
0.0590953 0
0.0647119 0
0.06472 0
0.0597116 0
0.059237 0
0.0653706 0
0.0640989 0
0.0646567 0
0.0642809 0
0.0640352 0
0.0639373 0
0.0590845 0
0.059129 0
0.0649178 0
0.0590112 0
0.0640687 0
0.059595 0
0.0590913 0
0.0594908 0
0.0590256 0
0.0592857 0
0.0708711 0
0.0602548 0
0.0647537 0
0.0591671 0
0.0597226 0
0.0644913 5.28479e-05
0.0642957 0
0.0646363 0
0.0642649 0
0.0593299 0
0.0593155 0
0.0594042 0.000768063
0.0652292 0
0.0644746 0
0.0639094 0
0.0596395 0
0.0596993 0
0.0592903 0
0.0639206 0
0.0640257 0
0.0641033 0
0.0598874 0
0.0598342 0
0.0811289 0
0.0589658 0
0.0597325 0
0.0590849 0
0.0590755 0.000135895
0.0640809 0
0.059905 0
0.0594323 0
0.060155 0
0.0650182 0
0.05926 0
0.0641116 0
0.0742061 0
0.058902 0
0.0596183 0
0.0663076 0
0.059414 0
0.0642033 0
0.0591445 0
0.0649598 0
0.0645951 0
0.0595912 0
0.0594976 0
0.0591747 0
0.0596336 0
0.0592435 0
0.0645633 0
0.0591463 0
0.0599226 0
0.0596433 0
0.059117 0
0.0651555 0
0.064252 0
0.0591114 0
0.0600099 0
0.0606018 0
0.0594924 0
0.059181 0
0.0589937 0
0.0641646 0
0.0646021 0
0.0601821 0
0.0608961 0
0.0594093 0
0.059362 0
0.064319 0
0.0640014 0
0.0594188 0
0.0656107 0
0.0589958 0
0.0649797 0
0.0644444 0
0.0642848 0
0.0590794 0
0.05914 0
0.0639072 0
0.0590743 0
0.0594079 0
0.0642307 0
0.0603721 0
0.0593598 0
0.0594333 0
0.0647619 0
0.0594225 0
0.0593865 0
0.0660671 0
0.0591268 3.60793e-05
0.0644864 0
0.0639907 0
0.0641448 0
0.0593283 0
0.0660044 0
0.0687601 0.000111218
0.0592365 0
0.0606822 0
0.0592575 0
0.0598316 0
0.0592325 0.000424341
0.0593507 0
0.0490316 0.166667
0.0643264 0
0.0685333 0
0.0645917 0
0.0591443 0
0.0643245 0
0.0595 0
0.0592801 0
0.059288 0
0.0644595 0
0.0602442 0
0.0592266 0
0.0649879 0
0.0591037 0
0.0600781 0
0.0642269 0
0.0642727 0
0.0595054 0
0.10118 0
0.0642235 0
0.0593655 0
0.0598085 0
0.0594861 0
0.0593282 0
0.0650809 0
0.0594648 0
0.0643247 0
0.0643125 0
0.0592541 0
0.0595122 0
0.0596188 0
0.0645446 0
0.0737609 0.0224702
0.0645907 0
0.0907878 0
0.0603763 0
0.0595386 0
0.0645993 0
0.0641086 0
0.0595524 0
0.0591224 0
0.0591807 0
0.0591507 0
0.060504 0
0.0641642 0
0.0592485 0
0.0593297 0
0.065218 0
0.059107 0
0.0649149 0
0.059051 0
0.0592018 0
0.063932 0
0.0782214 0
0.0641735 0
0.0644417 0
0.0654395 0
0.0645689 0
0.0642272 0
0.0591577 0.000161091
0.0645987 0
0.0591206 0
0.0645909 0
0.0599652 0
0.0645449 0
0.0590378 0
0.064409 0
0.0738866 0
0.0593806 0
0.0649366 0
0.0594102 0
0.0604744 0
0.064333 0
0.0595671 0
0.0591898 0
0.0608429 0
0.0644283 0
0.060105 0
0.0590263 9.48827e-05
0.0590342 0
0.0609125 0
0.0641509 0
0.0600739 0
0.0595789 0
0.0643051 0
0.0589389 0
0.0646406 0
0.0594978 0
0.0590907 0
0.0641797 0
0.0607327 0.000232769
0.0640341 0
0.0591849 0
0.0641715 0
0.0602132 0
0.0737853 0.000428435
0.0942585 0
0.058992 0.000258008
0.0640955 0
0.0589154 0
0.0776107 0.000388618
0.0591499 0
0.0640929 0
0.0590471 0
0.0649154 0
0.0644549 0.000332195
0.0595272 0
0.0648995 0
0.0594002 0
0.0642101 0
0.0592115 0
0.0591994 0
0.0784257 0
0.0591249 0
0.0591585 0
0.0641258 0
0.0597258 0
0.0605837 0
0.0644818 0
0.0828538 0
0.0590312 0
0.0593461 0.00043702
0.0736255 0
0.0649152 0
0.0642095 0
0.0596274 0
0.0593897 0
0.059166 0
0.0618295 0
0.0640516 0
0.0591974 0
0.0639384 0
0.0590295 0
0.0592979 0
0.0651522 0
0.064026 0
0.0593832 0
0.0596552 0
0.0648235 0
0.0602993 0
0.0642242 0
0.0646243 0
0.0591059 0
0.0589683 0
0.067324 0
0.0590599 0
0.0641978 0
0.0593898 0
0.0642349 0
0.0588349 0
0.0594558 0
0.0660084 0
0.0640846 0
0.065068 0
0.064333 0
0.0946167 0
0.0639558 0
0.0595046 0
0.0594021 0
0.0886724 0
0.0643586 0
0.0645966 0
0.0639283 0
0.0643882 0
0.0595117 7.91095e-05
0.0647945 0
0.0666877 0
0.0643071 0
0.063144 0
0.0590912 0
0.0616003 0
0.0639217 0
0.059392 0.000288559
0.0590491 0
0.0596665 0
0.0650577 0
0.0590014 0
0.0641139 0
0.0781029 0
0.059233 0
0.0593998 0
0.0640233 0
0.064284 0
0.0594772 0
0.0594541 0
0.0642298 0
0.0591319 0
0.058962 0
0.0911829 0
0.0641662 0
0.0676445 0
0.0589882 0
0.0647843 0
0.0641063 0
0.0589346 0
0.0612535 0
0.0641605 0
0.0592469 0
0.0644751 0
0.0643396 0
0.0589975 0
0.0590499 0
0.0603365 0
0.0648474 0
0.059213 0
0.0592713 0
0.0641527 0
0.0647231 0
0.0659279 0
0.0641502 0
0.0638878 5.65045e-05
0.0646784 0
0.0641489 0
0.0601297 0
0.0591376 0
0.0597657 0
0.0593094 0
0.0644363 0
0.0600318 0
0.0642451 0
0.0787581 0
0.0594478 0
0.0597159 0
0.0768212 0
0.0596263 0
0.0644004 0
0.0590022 0
0.0593864 0
0.0602703 0
0.0641652 0
0.0600188 0
0.0590023 0
0.0603629 0
0.0594682 0
0.0658464 0
0.0590527 0
0.0593258 0.000426526
0.0653616 0
0.0645652 0
0.0623346 0
0.0644112 0
0.0642488 0
0.0599971 0
0.0593179 0
0.0639306 0
0.0591491 0
0.0596705 0
0.0645598 0
0.074389 0
0.0643416 0
0.0588272 0
0.0645992 0
0.0600773 0
0.0589853 0
0.077659 0
0.0641921 0
0.0594329 0
0.0592641 0
0.0655767 0
0.0598635 0
0.0641628 0
0.064689 0
0.0643981 0
0.0641566 0
0.0649406 0
0.05897 0
0.0595777 0
0.0612197 0
0.0646953 0
0.0644659 0
0.059377 0
0.0591542 0
0.0593848 0
0.0590274 0
0.0595961 0
0.0640813 0
0.0640184 0
0.0735438 0
0.0485798 0.166842
0.0604848 0
0.0647605 0
0.0596825 0
0.0641811 0
0.0591513 0
0.0649619 0
0.0596276 0
0.059413 0
0.0593047 0
0.0595308 0
0.0597947 0
0.0640206 0
0.0642652 0
0.0591294 0
0.0594122 0
0.0641597 0
0.0589773 0
0.0592312 0
0.0639066 0
0.0639572 0
0.0607975 0.000847021
0.0588844 0
0.0641673 0
0.0640864 0
0.059154 0
0.0640293 0
0.0642686 0
0.0597257 0
0.076916 0
0.0966307 0
0.0588603 0
0.0593357 0
0.0612328 0
0.0609842 0
0.059253 0
0.0914011 0
0.0642877 0
0.0611549 0
0.0597129 0.0015351
0.0639115 0
0.0594939 0
0.0642137 0
0.0595757 0
0.0590281 0
0.0600814 0
0.0593406 0
0.0601864 0
0.0591822 0
0.0644986 0
0.0655675 0
0.0601595 0
0.0645522 0
0.0760812 0
0.0646996 0
0.0593503 0
0.0593172 3.66365e-05
0.0643125 0
0.0641294 0
0.0588673 0
0.0642965 0
0.0591839 0.000142808
0.0643445 0.00125702
0.0596891 0.000631172
0.0596179 0.000438129
0.0590006 0
0.0589678 0
0.0648058 0
0.0591522 0
0.0736993 0
0.0640696 0
0.0644653 0
0.0596331 0
0.0591993 0
0.0648503 0
0.0592711 0
0.0595438 0
0.0646617 0
0.0644591 0
0.0651673 0
0.0998141 0
0.0650288 0
0.0600343 0
0.0641287 0
0.0596912 0
0.0650741 0
0.0591074 0
0.0802161 0
0.0601912 0
0.060125 0
0.0597279 0
0.0639994 0
0.0604377 0
0.0648699 0
0.059341 0
0.0594056 0
0.0592361 0
0.064752 0
0.0590773 0
0.0591467 0
0.059592 0
0.0591666 0
0.059392 0
0.060339 0
0.0595811 0
0.0594247 0
0.0609271 0
0.0592304 0
0.0589978 0
0.059444 0
0.0595904 0
0.0597961 0
0.0593496 0
0.0591047 0
0.0646876 0
0.064027 0
0.0592915 0
0.0684546 0
0.0590927 0
0.0651907 0
0.0595082 0
0.0640644 0
0.0649992 0.000471828
0.059597 0
0.0647014 0
0.0593732 0
0.0591117 0
0.0649193 0
0.0649387 0
0.0646637 0
0.0594723 0
0.0640828 0
0.0642912 0
0.0592996 0
0.0589671 0
0.059303 0
0.0590211 0
0.0593012 0
0.0595338 0
0.0596321 0
0.0598185 0
0.0597445 0
0.0589909 0
0.0593988 0
0.0590539 2.78141e-05
0.0594855 0
0.0592862 0
0.0595564 0
0.0640388 0
0.0641979 0
0.0603343 0
0.0597686 0
0.0651462 0
0.0594429 0.000536122
0.0590594 0
0.0594404 0
0.0588914 0
0.0673307 0
0.0592894 0
0.059016 0
0.0595015 0
0.0590031 0
0.0645206 0
0.0595074 0.000226732
0.0593438 0
0.0641364 0
0.0604673 0
0.0590756 0
0.0641843 0
0.0590349 0
0.0598239 0
0.0591847 0
0.0642091 0
0.0641541 0
0.0603133 0
0.0591161 0
0.0546266 0.166667
0.0591074 0
0.0589894 0
0.0640068 0
0.0591591 0
0.0739967 0
0.0648287 0
0.0737322 0
0.0590158 0
0.0594745 0
0.0645057 0
0.0651871 0.000291502
0.0654452 0
0.0652346 0
0.0645619 0
0.0597465 0
0.0604239 0
0.0591268 0
0.073745 0
0.0593164 0
0.0642556 0
0.0639395 0
0.0589317 0
0.0644202 0
0.0590505 0
0.05921 0
0.068611 0
0.059087 0
0.0599296 0
0.0640521 0
0.0601058 0
0.0591275 0
0.0592103 0
0.0590788 0
0.0593614 0
0.0639055 0
0.0642244 0
0.0594747 0
0.0645061 0
0.0642502 0
0.0650234 0
0.0594649 0
0.0614074 0
0.059213 0
0.0594987 0
0.0647605 0
0.0954091 0
0.0601423 0
0.0619091 0
0.0593535 0
0.0912079 9.83067e-05
0.0648058 0
0.0592102 0.000101282
0.0654042 0
0.0641646 0
0.0592217 0
0.0641736 0
0.063961 0
0.0592 0
0.0648182 0
0.0594857 0
0.0590092 0
0.0594325 0
0.0590757 0
0.0596695 0
0.0591674 0
0.0590833 0
0.059744 0
0.0591918 0.000113166
0.0640964 0
0.0641733 0
0.0591817 0
0.0593274 0
0.0594871 0
0.0780104 0
0.0596316 0
0.0641143 0
0.0767986 0
0.0595244 0
0.0638278 0
0.0640409 0
0.0647973 0
0.0640095 0
0.0639209 0
0.0647152 0
0.0589755 0
0.0645005 0
0.0642361 0
0.0782501 0
0.0639386 0
0.0640629 0
0.064397 0
0.0601905 0
0.0652485 0
0.0640477 0
0.0655781 0
0.0592832 0
0.0596232 0
0.0590839 0
0.0597279 0.00022737
0.0650093 0
0.0664663 0
0.0591262 0
0.0599061 0
0.0589743 0
0.0608448 0
0.0591768 0
0.0651105 0
0.0642542 0
0.059181 0
0.0644329 0
0.060163 0
0.0596948 0
0.0641842 0
0.0642803 0
0.0643692 0
0.0591184 0
0.0746586 0
0.062605 0
0.0606496 0
0.0596968 0
0.0655206 0
0.0644605 0
0.0619238 0
0.0647169 0
0.0644588 0
0.0591627 0
0.0647165 0
0.0641667 0
0.0644171 0
0.064195 0
0.0594847 0
0.0616425 0.000272034
0.0643169 0
0.0642961 0
0.0643016 0
0.0589468 0
0.0603941 0
0.0662841 0
0.0597487 0.00015823
0.0595655 0
0.0642622 0
0.0596637 0
0.060515 0
0.0599526 0
0.0608511 0
0.0593665 0
0.0590986 0
0.0645302 0
0.059775 0
0.0641252 0
0.0603743 0
0.0641556 0
0.0591422 0
0.0645703 0
0.0947364 0
0.0598913 0
0.059792 0
0.0641444 0
0.0643402 0
0.0641342 0
0.0647119 0
0.05932 0
0.059385 0
0.0595351 0.000153778
0.0640216 0
0.0612562 0
0.0642437 0
0.0591615 0
0.0611575 0
0.0603468 0
0.0589476 0
0.0641155 0
0.0643261 0
0.0739969 0
0.0595487 0
0.0603769 0
0.0646838 0
0.0645927 0
0.0593358 0.000450527
0.0594059 0
0.0640763 0
0.0591051 0
0.0619428 0
0.0914926 0.000209644
0.0595746 0
0.0598579 0
0.0596471 0
0.0643226 0
0.0589314 2.96424e-05
0.0645405 0
0.0604116 0
0.0641116 0
0.0593221 0
0.0591507 0
0.059463 0
0.0641024 0
0.0591466 0
0.0643592 0
0.0640776 0
0.0593746 0
0.0642965 0
0.0641936 0
0.0908261 0
0.0591066 0
0.0592257 0
0.0597786 0
0.0639733 0
0.0642688 0
0.0591954 0
0.0592608 0
0.0645898 0
0.0650763 0
0.0911156 0
0.0639442 0
0.0648131 0
0.05937 0
0.0645159 0
0.0591576 0
0.0592172 0
0.0590872 0
0.064495 0
0.0591031 0
0.0593109 0
0.0640125 0
0.0596667 0
0.0589758 0
0.0644678 0
0.0596977 0
0.0591168 0
0.0639393 0
0.0592499 0
0.0641803 0
0.059671 0
0.0652559 0
0.0589602 0
0.0647911 0
0.0647091 0
0.06458 0
0.0600114 0
0.0588236 0
0.0597392 0
0.0591682 0
0.0640012 0
0.0589767 0
0.0595476 0
0.0641462 0
0.06099 0
0.0643408 0
0.0591333 0
0.0640542 0
0.059255 0
0.0914225 0
0.0643154 0
0.0788128 0
0.0595544 0
0.0598065 0
0.0641183 0
0.0641002 0
0.0591624 0
0.0640658 0
0.0646622 0
0.0591768 0
0.0594311 0
0.0602731 0
0.066455 0
0.0592546 0
0.0645842 0
0.0645669 0
0.0642204 0
0.06446 0
0.0641961 0
0.0595782 0
0.0653047 0
0.0600178 0
0.0598662 0
0.0997173 0
0.0640334 0
0.0646458 0
0.0668656 0
0.0589453 0
0.0641032 0
0.0601493 0
0.0641623 0
0.0592106 0
0.0598588 0
0.0602318 0
0.0642952 0
0.0611075 0
0.0590456 0
0.0596856 0
0.0644973 0
0.0642534 0
0.0646327 0
0.0639568 0
0.0656439 0
0.0646973 0
0.0591114 0
0.0642726 0
0.0640326 0
0.064259 0
0.0606311 0
0.064504 0
0.0644161 0
0.0642833 0
0.0614484 0
0.0648351 0
0.0654102 0
0.0653093 0
0.0644528 0
0.0598112 0
0.059339 0
0.0642103 0
0.059909 0
0.0643454 0
0.0642289 0
0.0766748 0
0.0592992 0
0.0654613 0
0.0592435 0
0.0646401 0
0.0643286 0
0.0604875 0
0.065355 0
0.059086 0
0.0593494 0
0.059628 0
0.0590041 0
0.0600546 0
0.0603004 0
0.0597428 0
0.0592843 0
0.0671854 0
0.0592129 0
0.0614587 0
0.0593797 0.000596202
0.0591656 0
0.0640105 0
0.0642644 0
0.065005 0
0.0806953 0
0.0601406 0
0.0607536 0
0.0675972 0
0.0640531 0
0.0591399 0
0.0595763 0
0.0605655 0
0.0588532 0
0.0596369 0
0.0591169 0.000227722
0.0592273 0
0.0591406 0
0.0644018 0
0.0596204 0
0.0590523 0
0.059075 0
0.0603524 0
0.0595523 0
0.0593139 0
0.0593308 0.000426007
0.0594135 0
0.0598274 0
0.063913 0
0.0639731 0
0.0600477 0
0.0596218 0
0.0640896 0
0.0624966 0
0.0645479 0
0.0645738 0
0.0645859 0
0.0638924 0
0.064261 0
0.0593838 0
0.0588191 0
0.0589755 0
0.0642567 0
0.0594012 0
0.060118 0
0.0594314 0
0.0597248 0
0.0642086 0
0.0592321 0
0.0654139 0
0.0645761 0
0.060905 0
0.0738319 2.39195e-05
0.064121 0
0.0643205 0
0.0642971 0


==> anc/distrib/0.27.txt <==
0.0640699 0
0.0602381 0
0.0598645 0
0.0646515 0
0.0641934 0
0.0594211 0
0.0598423 0
0.0779682 0
0.0640436 0
0.0642296 0
0.0596322 0
0.0642837 0
0.0594741 0
0.0641725 0
0.0929088 0
0.0598261 0
0.0639336 0
0.0590903 0
0.0652052 0
0.0642979 0
0.0596345 0
0.0612239 0
0.0598588 0
0.0592218 0
0.0594994 0
0.0641942 0
0.0620006 0.000681315
0.0592999 0
0.109549 0
0.064523 0
0.0641899 0
0.0599235 0
0.059205 0
0.0646401 0
0.0640196 0
0.0592856 0
0.0592585 0
0.0647405 0
0.064129 0
0.0591621 0
0.0645322 0
0.0639572 0
0.0592245 0
0.0603106 0
0.0639598 0
0.0660166 0
0.0592114 0
0.0591231 0
0.0588305 0
0.0592564 0
0.0657714 0
0.0590008 0
0.0642212 0
0.0601745 0
0.0596228 0
0.0640689 0
0.0589355 0
0.0745596 0
0.0593593 0
0.0597357 0
0.0638361 0
0.0602175 0
0.0649859 0
0.0597102 0
0.0593291 0
0.0641613 0
0.065 0.000478065
0.0591839 0
0.0592009 0
0.0592054 0
0.0591184 0
0.0593849 0
0.0591087 0
0.0642756 0
0.064349 0
0.0643613 0
0.0588898 0
0.0651045 0
0.0592537 0
0.0598264 0
0.0600659 0
0.0624481 0
0.0592967 0
0.0610846 0
0.0590782 0
0.0644834 0
0.0598301 0
0.0643534 0
0.064977 0
0.0592217 0
0.0643078 0
0.060659 0
0.0641929 0
0.0593889 0
0.0640636 0
0.0594696 0
0.065827 0
0.0642385 0
0.060399 0
0.0666061 0
0.0602587 0
0.0592097 0
0.0640841 0
0.0594037 0
0.0594143 0
0.0640236 0
0.0594122 0
0.0653164 0
0.0606911 0
0.0594305 0
0.063995 0
0.072421 0
0.0592798 0
0.0592663 0
0.10426 0
0.0590941 0
0.0592228 0
0.0647098 0
0.0693028 0
0.0641785 0.000250013
0.058894 0
0.0648828 0
0.0590472 0
0.0589276 0
0.0588494 0
0.0594327 0
0.0598818 2.26808e-05
0.0967349 0
0.0641197 0
0.0642713 0
0.0643963 0
0.0595994 0.000280932
0.0593747 0
0.0998841 0
0.0595491 0
0.0640401 0
0.0602967 0
0.0641995 0
0.0592489 0.00025129
0.0644619 0
0.0600224 0
0.0602287 0
0.0592383 0
0.0648926 0
0.059471 0
0.0642228 0
0.0592815 0.00024826
0.0794089 0
0.0641934 0
0.0596392 0
0.0596141 0
0.0597822 0
0.0644088 0
0.0642136 0
0.0646229 0
0.0671075 0
0.0589644 0
0.0642498 0
0.0590075 0
0.0590703 0
0.0590265 6.61112e-05
0.0594637 0
0.0596487 0
0.0739539 0
0.0592854 0
0.0593985 0
0.0640349 0
0.0649843 0
0.0644066 0
0.059628 0
0.0766098 7.58153e-05
0.0594725 0
0.0591441 0
0.0593536 0
0.0591041 0
0.0642797 0
0.0643048 0
0.0590525 0
0.064257 0
0.0640625 0
0.0654761 0
0.0592702 0
0.059712 0
0.0650057 0
0.0594135 0
0.0591278 0
0.0588239 0
0.059463 0
0.0974959 0
0.0646643 0
0.0654076 0
0.0651574 0.000152739
0.0643879 0
0.0639813 0
0.0698128 0
0.0642429 0
0.0646618 0
0.0593188 0
0.0591184 0
0.0589392 0
0.059351 0
0.0589963 0
0.065183 0
0.0595437 0
0.0588476 0
0.0595545 0
0.0596641 0
0.0601253 0
0.0645832 0
0.0646041 0
0.0653736 0
0.0603843 0
0.0591506 0
0.0641402 0
0.059345 0
0.0642577 0
0.0590874 0
0.0600178 0
0.0641955 0
0.0600884 0
0.0594346 0
0.0609315 0
0.0594187 0
0.064258 0
0.0589699 9.84474e-06
0.0643986 0
0.0648414 0
0.0597681 0
0.0594617 0
0.0591748 0
0.0597607 0
0.0644874 0
0.0645426 0
0.0646179 0
0.0651283 0
0.0593081 0
0.0640518 0
0.0642381 0
0.0589684 0
0.0639847 0
0.0590475 0
0.0594746 0
0.0595964 0
0.0590714 0
0.0596168 0
0.0591307 0
0.0599396 0
0.0595091 0
0.0653868 0
0.0651329 0
0.0595403 0
0.0775451 0
0.0647057 0
0.0598899 0
0.0593176 0
0.0740291 0
0.0638397 0
0.0598892 0
0.0661101 0
0.0620659 0
0.0589655 0
0.0589196 0
0.0596064 0
0.0595664 0
0.0660616 0
0.0599529 0
0.0593089 0
0.0591514 0
0.0644604 0
0.0592612 0
0.0602578 0
0.0609332 0
0.0593613 0
0.0603925 0
0.0596554 0
0.0639182 0
0.0594124 0
0.0645486 0
0.0594805 0
0.0668571 0
0.0600898 0
0.0592052 0
0.0642503 0
0.0592365 0
0.0596784 0
0.0643733 0
0.0589876 0
0.0640051 0
0.0595102 0
0.0646997 0
0.065204 0
0.0643993 0
0.0597973 0
0.0590997 0
0.0593077 0
0.0590064 0
0.0643882 0
0.0643673 0
0.0647028 0
0.0591914 0
0.059524 0
0.0622348 0
0.0590887 0
0.0598752 0
0.064424 0
0.0603113 0
0.0594084 0
0.0592682 0
0.0589768 0
0.0591978 0
0.0644707 0
0.0816291 0
0.0590347 0
0.0600341 0
0.0601012 0
0.0590401 0
0.0595376 0
0.0963224 0
0.0639601 0
0.0595136 0
0.0645134 0
0.059094 3.60361e-05
0.0641883 0
0.0597717 0
0.0642875 0
0.0600516 0
0.0642908 0.000163872
0.0616346 0
0.0664113 0
0.0605589 0
0.0590259 0
0.0649749 0
0.0593919 0
0.0646715 0
0.0642276 0
0.0643132 0
0.0594316 0
0.0643955 0
0.0604207 0
0.0640334 0
0.0643521 0
0.0640838 0
0.0641772 0
0.0642734 0
0.0594472 0
0.0588801 0
0.059159 0
0.0593305 0
0.0590902 0
0.0645184 0
0.0597004 0
0.064221 0
0.060675 0
0.0589258 0
0.0642647 0
0.0590824 0.000250889
0.0644326 0
0.0590699 0
0.0593598 0
0.0596599 0
0.0648547 0
0.0642613 0
0.061684 0
0.0591347 0
0.064693 0
0.0647463 0
0.0595394 0
0.0602391 0
0.0640261 0
0.0598409 0
0.0595267 0
0.0651894 0
0.0642584 0
0.0597764 0
0.064391 0
0.0610832 0.00144211
0.0643439 0
0.058981 0
0.0643951 0
0.0643085 0
0.0589864 0.000132477
0.0597604 0
0.0652055 0
0.0620537 0
0.0591073 0
0.0599759 0
0.0592028 0
0.0641745 0
0.0597012 0
0.0644573 0
0.0648896 0
0.0648638 0
0.064122 0
0.0593142 0
0.0646941 0
0.0610139 0
0.0592334 0
0.0738968 0
0.0657148 0
0.0591194 0
0.0589131 0
0.0595617 0
0.0653407 6.44506e-05
0.059209 0
0.0615526 0
0.0591828 0
0.0596885 0
0.0595534 0
0.0649245 0
0.0645369 0
0.0645798 0
0.0593785 0
0.0591152 0
0.0647406 0
0.064466 0
0.0653394 0
0.0642318 0
0.0643395 0
0.0643519 0
0.0645488 0.000131606
0.0595672 0
0.0650004 0
0.0652438 0
0.0590391 0
0.0598748 0
0.0592609 0
0.0667324 0
0.0588908 0
0.059165 0
0.0590937 0
0.0590311 0
0.0641373 0
0.0590693 0
0.073825 0
0.059277 0
0.0641091 0
0.0642064 0
0.0595326 0
0.0589301 0
0.0599253 0
0.0591504 0
0.059404 0
0.0589461 0
0.0590965 0
0.0589971 0
0.0645663 0
0.0641584 0
0.0593795 0
0.0641527 0
0.0593096 0
0.0643389 0
0.0648392 0
0.0641949 0
0.0642664 0
0.0596934 0
0.0645835 0
0.0645275 0
0.0596307 0
0.0590065 0
0.05931 0
0.0611662 0
0.0642827 0
0.0592601 0
0.0594604 0
0.058963 0
0.0643578 0
0.0637547 0
0.0599088 0
0.064264 0
0.0589566 0
0.0592201 0
0.0590529 0
0.0640537 0
0.0651745 0
0.0599127 0
0.0605922 0
0.0680384 0
0.059281 0
0.0590517 0
0.0592516 0
0.059186 0
0.0599564 0
0.0591439 0
0.0642169 0
0.0641996 0
0.0640057 0
0.0644526 0
0.0641481 0
0.059328 0
0.0641793 0
0.0640306 0
0.0641377 0
0.0641232 0
0.0643234 0
0.0597124 0
0.0591322 0
0.0643809 0
0.0590836 0
0.0596937 0
0.0590923 0
0.0644277 0
0.0600148 0
0.0657652 0
0.0597874 0
0.0602891 0.000218542
0.0640068 0
0.059348 0
0.0598755 0
0.0596095 0
0.0595369 0
0.0643072 0
0.0921101 0
0.0597634 0
0.0641744 0
0.0643663 0
0.0643902 0
0.0639507 0
0.0613174 0
0.0603413 0
0.0641134 0
0.0639884 0
0.0593342 0
0.0644501 0
0.0644425 0
0.064341 0
0.059295 0
0.0591893 7.14014e-05
0.0595815 0
0.0644805 0
0.065411 0
0.0647343 0
0.0654599 0
0.0642177 0
0.0597061 0
0.0642457 0
0.0668907 0
0.0592565 0
0.063929 0
0.0589502 0
0.0650794 0
0.0643394 0
0.0643685 0
0.0595579 0
0.0648886 0
0.0643757 0
0.0643744 0
0.0642182 0
0.0590719 0
0.0607554 0
0.0599589 0
0.0589315 0.000220609
0.0646195 0
0.0640855 0
0.0591893 0
0.059666 0
0.0594364 0
0.064189 0
0.0646175 0
0.0657997 0
0.0640075 0
0.0644345 0
0.059317 0
0.0589797 0
0.0595015 0
0.0596682 0
0.0843444 0
0.0591135 0
0.059394 0
0.0640301 0
0.0643014 0
0.0598486 0
0.0641691 0
0.0591443 0
0.0601891 0
0.0643155 0
0.0643427 0
0.06417 0
0.0593579 0
0.0591813 0
0.0648386 0
0.0593255 0
0.0611117 0
0.0639246 0
0.059143 0
0.0591432 0
0.0590144 0
0.0595534 0
0.0753089 0
0.0640065 0
0.0591434 0
0.0590222 0
0.0641635 0
0.059197 0
0.0598253 0
0.0640971 0
0.0639988 0
0.0606025 0
0.0591961 0
0.059066 0
0.0590411 0
0.0604827 0
0.0593084 0
0.0591974 0
0.0642166 0
0.0638354 0
0.0639363 0
0.0607692 0
0.064112 0
0.0596441 0.000273581
0.06448 0
0.0590004 0
0.0645206 0
0.0641217 0
0.0642129 0
0.0589436 0
0.0591006 0
0.0494733 0.166667
0.0641464 0
0.0601095 0
0.0596676 0
0.0656113 0.000192037
0.0642599 0
0.0640699 0
0.0589861 0
0.0591895 0
0.0641918 0
0.0599727 0
0.0641535 0
0.0657506 0
0.0796336 0
0.0590293 0
0.0640481 0
0.0641382 0
0.0594397 0
0.0593184 0
0.0589597 0
0.0677487 0
0.0776464 0
0.0669294 0
0.0640031 0
0.0640098 0
0.0645149 0
0.0650665 0
0.0601256 0
0.0593511 0.000141699
0.0603879 0
0.0602502 0
0.0642094 0
0.0593214 0
0.0652199 0
0.059338 0
0.0647267 0
0.0644026 0
0.0591242 0
0.0640025 0
0.0641454 0
0.0660368 0
0.0591365 0
0.0594376 0
0.0641656 0
0.0596181 0
0.0643429 0
0.0639299 0
0.0597886 0
0.0648948 0
0.064507 0
0.0646368 0
0.0641185 0
0.0640894 0
0.0592651 0
0.0592944 0
0.0640194 0
0.0645391 0
0.0649076 0
0.065168 0
0.0657472 0
0.0592962 0
0.0591313 0
0.0596253 0
0.059033 0
0.0642576 0
0.0599025 0
0.0590097 0
0.0651629 0
0.0590538 0
0.0596059 0
0.0597142 0
0.0606852 0
0.0589088 0
0.0602226 0
0.0594224 4.9624e-05
0.0591182 0
0.0641187 0
0.0656555 0
0.0640178 0
0.0638605 0
0.0643064 0
0.0643169 0
0.0603051 0
0.0591569 0
0.0645453 0
0.0640023 0
0.0595902 0
0.0594012 0
0.0597597 0
0.0632744 0
0.0591 0
0.0647925 0
0.0598694 0
0.0641469 0
0.0641505 0
0.0641004 0
0.0590183 0
0.059866 0
0.0642591 0
0.0591614 0
0.0643843 0
0.0591054 0
0.0643105 0
0.0590434 0
0.0602881 0
0.0641968 0
0.0640919 0
0.0590684 0
0.059779 0
0.0650203 0.000228917
0.0616092 0
0.064279 0
0.0597259 0
0.0680501 0
0.0642782 0
0.0640647 0
0.064776 0
0.0595063 0
0.0639538 0
0.0593505 0
0.065143 0
0.064594 0
0.0595226 0
0.0591256 0
0.0592029 0
0.0600231 0
0.0620497 0
0.0597845 0
0.0596123 0
0.0662502 0
0.0595564 0
0.0598179 0
0.0640532 0
0.0592191 0
0.0641275 0
0.0651986 0
0.0642008 0
0.0643537 0
0.0641914 0
0.0617057 0.000119121
0.0643874 0
0.0594095 0
0.0597365 0
0.0639116 0
0.095036 6.57217e-05
0.0592115 5.84085e-05
0.0640864 0
0.0678699 0
0.0603816 0
0.0643265 0
0.0593811 0
0.0617096 0
0.0638937 0
0.0594122 0
0.0642478 0
0.0641143 0
0.0591033 0
0.0590507 0
0.0644785 0
0.0641521 0
0.0590046 0
0.0593266 0
0.0596541 0
0.0588769 0
0.0641074 0
0.059122 0
0.063467 0
0.0596266 0
0.064037 0
0.0591665 0
0.0780147 0
0.0592258 0
0.0598926 0
0.064684 0
0.059211 0
0.0596648 0
0.0599181 0
0.0642549 0
0.0657124 0
0.0644291 0
0.060786 0
0.064499 0
0.0640662 0
0.059294 0
0.0654662 0
0.0649743 0
0.0647656 0
0.0589476 0
0.0638831 0
0.0590793 0
0.0593226 0
0.0641577 0
0.0644715 0
0.0589086 0
0.0595616 0
0.0592782 0
0.0642265 0
0.0656402 0
0.0593564 0
0.0644766 0
0.059063 0
0.0642451 0
0.0596782 6.47264e-05
0.0641863 0
0.0655319 0
0.0644362 0
0.0643302 0
0.0641971 0
0.0594545 0
0.0646092 0
0.109339 0
0.0644701 0
0.0592874 0
0.0591895 0
0.0590572 0
0.0606915 0
0.0589692 0
0.0589827 0
0.0964507 0
0.064092 0
0.0643301 0
0.0641 0
0.0646182 0
0.0607215 0
0.0640553 0
0.0639935 0
0.0592538 0
0.0592968 0
0.0590603 0
0.0590652 0
0.0595865 0
0.0641962 0
0.0592291 0
0.0641296 0
0.0593302 0
0.0646487 0
0.0590207 0
0.0597333 0
0.0642694 0
0.0591412 0
0.0592741 0
0.0644804 0
0.0591686 0
0.0592274 5.64179e-05
0.0591188 0
0.0598028 0
0.0644073 0
0.0592539 0
0.0600628 0
0.0603867 0.00118343
0.0644682 0
0.0641973 0
0.0593749 0
0.064484 0
0.0600174 0
0.0651378 0
0.0594201 0
0.0640982 0
0.0639231 0
0.0589907 0
0.0641918 0
0.059595 0
0.0593597 0
0.0651976 0
0.0592119 0
0.059564 0
0.0644459 0
0.0642588 0
0.0601559 0
0.065305 0
0.0591819 0
0.0597694 0
0.0596269 0
0.0593238 0
0.0590827 0
0.0596787 0
0.0596457 0
0.0739819 0
0.059022 0
0.0590732 0
0.060356 0
0.0599519 0
0.0589365 0
0.0590296 0
0.0593279 0
0.0589295 0
0.0612528 0
0.0640597 0
0.0594046 0
0.0595664 0
0.0641533 0
0.0592654 0
0.0652874 0
0.0640391 0
0.0595014 0
0.0595068 0
0.0597525 2.70135e-05
0.0641867 0
0.0640662 0
0.0641865 0
0.0590488 0
0.0641498 0
0.0591518 0
0.0591599 0
0.0644208 0
0.0590701 0.000346091
0.0638602 0
0.0591166 0
0.0591918 0
0.0640994 0
0.0646082 0
0.0608684 0.000281408
0.064742 0
0.0661932 0
0.0590003 0
0.0592341 0
0.0593817 0
0.0591193 0
0.0776889 0
0.0662401 0
0.0644247 0
0.0592623 0
0.0640247 0
0.0597564 0
0.0643202 0
0.0591149 0
0.0640746 0
0.0781812 0
0.0639545 0
0.064881 0
0.059494 0
0.059829 0
0.0589864 0
0.0643374 0
0.059639 0
0.0638637 0
0.0592508 0
0.0651564 0
0.0649235 0
0.0592101 0
0.0641201 0
0.0616903 0
0.0607847 0
0.0602105 0
0.0643519 0
0.0590399 0
0.0639174 0
0.0645926 0
0.0591801 0
0.0595724 0
0.0641108 0
0.064645 0
0.0593374 0
0.0601262 0
0.060054 0
0.0641532 0
0.064275 0
0.0645017 0
0.0592974 0
0.0642872 0
0.0601594 0
0.0595661 0
0.0592846 0
0.0601389 0
0.0641749 0
0.0644584 0
0.0593626 0
0.0648352 0
0.0642853 0
0.0593197 0
0.0590839 0
0.0597086 0
0.0597657 0
0.0955178 0
0.0641374 0
0.0590291 0
0.0595659 0
0.0650415 0
0.0640807 0
0.0640271 0
0.0601827 0
0.0644671 0
0.0594571 0
0.0592078 0


==> anc/distrib/0.28.txt <==
0.0598687 0
0.0589609 0
0.06048 0
0.0643728 0
0.0654372 0
0.0645757 0
0.0607438 0
0.0591859 0
0.0642143 0
0.0654899 0
0.0608265 0
0.0640678 0
0.0609108 0
0.0653848 0
0.0591018 0
0.059267 0
0.0662915 0
0.0589987 0
0.0596485 0
0.0646907 0
0.0590866 0
0.0591449 8.00291e-05
0.0589667 0
0.0642737 0
0.0604619 0
0.0640635 0
0.0650214 0
0.0600774 0
0.0639977 0
0.0645534 0
0.0591394 0
0.0590863 0
0.0608084 0
0.0642145 0
0.0596496 0
0.0600052 0
0.0654194 0
0.0594301 2.62995e-05
0.0684407 0
0.0590134 0
0.0645459 0
0.0646181 0
0.0596948 0
0.0592047 0
0.0644504 0
0.0640849 0
0.0639163 0
0.0643321 0
0.0653773 0
0.0647912 0
0.0642255 0
0.0641986 0
0.0592323 0
0.0593236 0
0.0597668 0.000368983
0.0601699 0
0.0640546 0
0.0594918 0
0.0601521 0
0.0592521 0
0.0780074 0
0.0603556 0
0.0643737 0
0.064701 0.000244528
0.0593579 0
0.0786051 0
0.0641339 0
0.0654907 0
0.063935 0
0.0642797 0
0.0642869 0
0.0597248 0
0.059213 0
0.0638648 0
0.0602333 0
0.0594236 0
0.0593132 0
0.0590173 0
0.0657193 0
0.0594771 0
0.0647291 0
0.0605457 0
0.064019 0
0.0592087 0
0.0648334 0
0.0649122 0
0.0650279 0
0.0645621 0.00019439
0.0641503 0
0.0641453 0
0.0587824 0
0.059438 0
0.0646904 0
0.0654735 0
0.0642982 0
0.0599212 0
0.059518 0
0.059156 0
0.0596057 0
0.0643463 0
0.0589863 0
0.064184 0
0.0598728 0
0.0698177 0
0.0644586 0
0.0650223 0
0.0647775 0
0.059439 0
0.0640924 0
0.100181 0
0.05923 0
0.0643095 0
0.0642289 0
0.0600848 0
0.0651346 0
0.0589868 0
0.0641438 0
0.0609955 0
0.0644922 0
0.0644905 0
0.0619772 0
0.0748186 9.60024e-05
0.0592543 0
0.0590296 0
0.0594476 0
0.0643855 0
0.0645806 0
0.0644184 0
0.0592585 0
0.0593289 0
0.064256 0
0.0643408 0
0.0593586 0
0.0944169 0
0.0590682 0
0.0588985 0
0.0644958 0
0.0641637 0
0.0653498 0
0.066493 0
0.0641858 0
0.0592556 0
0.0644278 0
0.0946825 0
0.0591305 0
0.0641753 0
0.064062 0
0.0589882 0
0.0641143 0
0.0648679 0
0.0591077 0
0.0610212 0
0.0598105 0
0.0597833 0
0.0599431 0
0.0614937 0
0.0667335 0
0.0654995 0
0.0646975 0
0.0638338 0
0.0645699 0
0.0593846 0.000177303
0.0591254 0
0.0592433 0
0.0640798 0
0.059367 0
0.0594768 0
0.0648037 0
0.064639 0
0.065577 0
0.0649214 0
0.0640853 0
0.0656812 0
0.0906014 0
0.064719 0
0.0644767 0
0.0596302 0
0.0643353 0.000274419
0.0641761 0
0.0599584 0
0.0659331 0
0.0597222 0
0.0641351 0
0.0593421 0
0.0597135 0
0.0594548 0
0.0642027 0
0.0645665 0
0.0614916 0
0.0592872 0
0.0589237 0
0.0592158 0
0.0594939 0
0.0646147 0
0.0642906 0
0.0592518 0
0.0642062 0
0.0640337 0
0.0653677 0
0.0645993 0
0.0640889 0
0.059299 0
0.059278 0
0.0591962 0
0.0646526 0
0.0644097 0
0.0592192 0
0.0649652 0
0.0642626 0
0.0591771 0
0.0591682 0
0.0592131 0
0.0645004 0
0.064377 0
0.0595913 0
0.0589539 0
0.0594948 0
0.0930674 0
0.0666416 0
0.0641157 0
0.0595546 0
0.0649722 0
0.0590606 0
0.0641838 0.000219738
0.0643865 0
0.064186 0
0.0594368 0
0.06434 0
0.0921417 0
0.0656426 0
0.0649787 0
0.0596643 0
0.0640247 0
0.0640139 0
0.0643601 0
0.059647 0
0.0640302 0
0.0591001 0
0.0602268 0
0.0614652 0
0.0588116 0
0.0646944 0
0.0653787 0
0.0610044 0
0.0589483 0
0.0778703 0
0.0589989 0
0.0603323 0
0.0648322 0
0.0643159 0
0.0595681 0
0.0590365 0
0.0590861 0
0.0742305 0
0.0590167 0
0.0593816 0
0.0654481 0
0.0593847 0
0.0591191 0
0.0592096 0
0.0640004 0
0.0643743 0
0.064081 0
0.0599994 0
0.0590535 0
0.0593118 0
0.0596217 0
0.0638781 0.00718315
0.0642447 0
0.0589715 0
0.064017 0
0.0588308 0
0.0642417 0
0.0590732 0
0.0644277 0
0.0593014 0
0.0746156 0
0.0598059 0
0.0649328 0
0.0644161 0
0.0615708 0
0.064316 0
0.0590186 0
0.0602858 0
0.0596649 0
0.0603044 0
0.061194 0
0.0589557 0.000107205
0.0601222 0
0.066098 0
0.064289 0
0.0590953 0
0.0641596 0
0.0642047 0
0.0597964 0
0.058962 0
0.059716 0
0.0589982 0
0.0597143 0
0.0594888 0
0.0590133 0
0.0644044 0
0.0607655 0
0.064735 0
0.0640163 0
0.0589965 0
0.0593432 0
0.0647193 0
0.0596826 0
0.0592168 0
0.0640772 0
0.0642956 0
0.0785415 0
0.0593869 0
0.0642894 0
0.0912927 0.000412138
0.0643425 0
0.0592798 0
0.0649203 0
0.0644692 0
0.0646178 0
0.0641063 0
0.0594231 0
0.0596216 0
0.059315 0
0.05921 0
0.0662266 0
0.0588546 0.000106961
0.0593668 0
0.0611937 0
0.0596599 0
0.0657815 0
0.0650412 0
0.0641134 0
0.0593061 0
0.0641431 0
0.0616767 0
0.0591519 0
0.0590369 0
0.0640565 0
0.0643339 0
0.0650065 0
0.0598249 0
0.0647191 0
0.0593622 0
0.05923 0
0.0594675 0
0.0641182 0
0.0641756 0
0.0642851 0
0.0590154 0
0.0590698 0
0.0644406 0
0.0615588 0
0.0591617 0
0.0591615 0
0.0592058 0
0.0593862 0
0.0592253 0
0.059067 0
0.0596659 0
0.0647514 0
0.0594666 0
0.0591221 0
0.0592856 0
0.067196 0
0.0591109 0
0.0641071 0
0.0594983 0
0.0591964 0
0.0661921 0
0.0591286 0
0.0597508 0
0.0643749 0
0.0644258 0
0.0641207 0
0.0648065 0
0.0644187 0
0.0976522 0
0.0645419 0
0.0595597 0
0.0594161 0
0.0599544 0
0.0640747 0
0.0645395 0
0.0642692 0
0.0644437 0
0.0648773 0.000116584
0.0594616 0
0.0589035 0
0.0614806 0
0.0594989 0
0.0597929 0
0.0737502 0
0.059268 0
0.0595667 0
0.0598571 0
0.0592557 0
0.0778063 0
0.0598093 0
0.0640283 0
0.0641677 0
0.0598297 0
0.0645065 0
0.0613743 0
0.0591689 0
0.0649042 0
0.0601749 0
0.0671737 0
0.0647796 0
0.0593111 0
0.0747751 0
0.0591583 0
0.0595626 0
0.0594396 0
0.0591964 0
0.0590652 0
0.0591123 0
0.0606981 0
0.0642482 0
0.0590351 0
0.0658672 0
0.0642255 0
0.0649186 0
0.0673236 0
0.0622434 0
0.0640561 0
0.0648234 0
0.0642374 0
0.0590338 0
0.0682677 0
0.064212 0
0.0650232 0
0.0644332 0
0.0636616 0
0.0656111 0
0.0596141 0
0.059308 0
0.0641709 0
0.0611172 0
0.0639994 0
0.0642714 0
0.0640812 0
0.0642643 0
0.0640808 0
0.0639342 0
0.0642998 0
0.0643526 0
0.0643984 0
0.059075 0
0.0661394 0
0.0591276 0
0.0596349 0
0.0641183 0
0.0645341 0
0.0778585 0
0.0658013 0
0.0593844 0
0.0592545 0
0.0592557 0
0.0592257 0
0.0642762 0
0.060618 0
0.0592473 0
0.0618223 0
0.0596751 0.00179211
0.0601512 0
0.0643903 0
0.0641046 0
0.0641025 0
0.063931 0
0.0639886 0
0.0592674 0
0.0689475 0.000263525
0.0643852 0
0.0593179 0
0.0592786 0
0.0590192 0
0.0651595 0
0.0600131 0
0.065177 0
0.0640651 0
0.059423 0
0.0598195 0
0.0593603 0
0.0811431 0
0.0590855 0
0.0642297 0
0.0592975 0
0.0642703 0
0.0638619 0
0.0654174 0
0.0590473 0
0.0593935 0
0.0676352 0
0.0590863 0
0.0836138 0
0.0600714 0
0.0593784 0
0.0590785 0
0.0644442 0
0.0595304 0
0.0591035 0
0.0641961 0
0.0639842 0
0.0646553 0
0.0591535 0
0.0651127 0
0.0640146 0
0.0589445 0
0.0591205 0
0.0591361 0
0.0591026 0
0.0643556 0
0.0590527 0
0.0604522 0
0.0591778 0
0.0645281 0
0.0639598 0
0.0591325 0
0.0643339 0
0.0596141 0
0.06618 0
0.0646043 0
0.0658323 0
0.0619191 0
0.0591587 0
0.0635094 0
0.064272 0
0.0591069 0
0.0595193 0
0.0648074 0
0.0642065 0
0.0643183 0
0.064634 0
0.0591939 0
0.0625366 0.166667
0.0592756 0
0.0642329 0
0.0641634 0
0.0638941 0
0.0642398 0
0.0642884 0
0.0593509 0
0.0591188 0
0.0646644 0
0.06413 0
0.0706396 0
0.0619533 0
0.064278 0
0.0778629 0
0.0590205 0
0.0677145 0
0.0595753 0
0.0645895 0
0.0598792 0
0.0647206 0
0.0591353 0
0.0591394 0
0.0596899 0
0.0651703 0
0.0644403 0
0.0590263 0
0.0593345 0
0.0593444 0
0.0641103 0
0.0591043 0
0.0657485 0.000385081
0.0601317 0.000109671
0.0647556 0
0.0659022 0
0.0590588 0
0.0592987 0
0.060072 0
0.0594504 0
0.0910321 0
0.0644427 0
0.0590451 0
0.064948 0
0.0600024 0
0.0622341 0
0.0655361 0
0.0589922 0
0.059521 0
0.0591807 0
0.0649759 0
0.0648833 0
0.0589861 0
0.0641578 0
0.0595864 0
0.0644191 0
0.0590108 0
0.0588746 0
0.0590679 0
0.0642443 0
0.059105 0
0.0710599 0
0.061098 0
0.0601728 0
0.0642777 0
0.0643558 0
0.05926 0
0.0544407 0.166667
0.059758 0
0.065599 0
0.0593953 0
0.0645234 0
0.0646871 0
0.0643561 0
0.0644232 0
0.0647289 0
0.0643539 0
0.059769 0
0.0920862 0.000771838
0.0594688 0
0.0594808 0
0.0598777 0
0.0641855 0
0.0592078 0
0.0591355 0
0.0643618 0
0.0589912 0
0.0598299 0
0.0593486 0
0.059455 0
0.0641775 0
0.0592344 0
0.0739131 3.52031e-05
0.0597085 0
0.0592669 0
0.0593956 0
0.0591589 0
0.0592066 0
0.059215 0
0.0592446 0.000171818
0.0598105 0
0.0597888 0
0.0836172 0
0.0594948 0
0.0651625 0
0.0597833 0
0.0605549 0
0.0642112 0
0.059192 0
0.0648785 0
0.0595049 0
0.0588435 0
0.061165 0
0.0641905 0
0.0595225 0
0.0597665 0.000140342
0.0592123 0
0.0599601 0
0.0590713 0
0.0648971 0
0.0650681 0
0.0654681 0
0.0647547 0
0.0643926 0
0.0595244 0
0.0592239 0.000231259
0.0599643 0
0.0591677 0
0.0612525 0
0.059164 0
0.0651383 0
0.0589792 0
0.0825118 0
0.0590642 0
0.0608325 0
0.0590951 0
0.064215 0
0.0594143 0
0.0592589 0
0.0664533 0
0.0590257 3.34559e-05
0.0643638 0
0.0762398 0
0.0594397 0
0.0596954 0
0.0591447 0
0.0641134 0
0.0872493 0
0.0590704 0
0.0643599 0
0.0592708 0
0.0606989 0
0.0588684 0
0.0590802 0
0.0640909 0
0.0591665 0
0.0598126 0
0.0594496 0
0.0591081 0
0.0588464 0
0.06252 0
0.0643779 0
0.0595577 7.54962e-05
0.059393 0
0.0643624 0
0.0646339 0
0.0624694 0
0.0645792 0
0.0600393 0
0.0646515 0
0.0642206 0
0.0642689 0
0.0589459 0
0.0641328 0
0.0647879 0
0.0789463 0
0.0658742 0
0.0591749 0
0.0639529 0
0.0643159 0
0.0595673 0
0.0644219 0
0.0598545 0
0.0651632 0
0.0596309 0
0.0641877 0
0.0644135 0
0.0591063 0
0.0604848 0.000511916
0.0740257 0
0.063754 0
0.0643255 0
0.0647504 0
0.0601711 0
0.0592633 0
0.0642474 0
0.0607201 0
0.0641049 0
0.0679873 0
0.0595958 0
0.0738559 0
0.0593325 0
0.064578 0
0.0594582 0
0.0591276 0
0.0590705 0
0.0589227 0.000138118
0.0597377 0
0.0594887 0
0.0590739 5.88088e-05
0.065374 0
0.0593857 0
0.0596773 0
0.0724905 0
0.0954812 0
0.0646198 0
0.0597983 0
0.0640095 0
0.0736601 0
0.0592766 0
0.0613586 0
0.0766718 0
0.0650745 0
0.0639136 0
0.0593186 0
0.0595176 0
0.0649114 0
0.0655952 0
0.0640712 0
0.0642476 0
0.059104 0
0.0590117 0
0.0591516 0
0.0641949 0
0.0595352 0
0.0647961 0
0.0595242 0
0.0610947 0
0.0593031 0.000102634
0.0780629 0
0.0599631 0
0.0591037 0
0.0643211 0
0.0656295 0
0.0658603 0
0.0658766 0
0.0603293 0
0.0639672 0
0.0640727 0
0.0658291 0
0.0590299 0
0.0645386 0
0.0952236 0
0.0593672 0
0.0593892 0
0.0639725 0
0.059508 0
0.059108 0
0.0597919 0
0.0589599 0
0.0643529 0
0.0743335 0.000766353
0.0590641 0
0.0643181 0
0.0592299 0
0.0638648 0
0.0593821 0
0.0592707 9.3525e-05
0.0643465 0
0.0603122 0
0.0591066 0
0.0657228 0
0.0594166 0
0.0651063 0
0.0596771 0
0.0645395 0
0.0593858 0
0.0484506 0.166667
0.0640709 0
0.0592525 0
0.0648622 0
0.0628791 0
0.0597102 0
0.0592438 0
0.065021 0
0.0592876 0
0.0642311 0
0.0592854 0
0.0642038 0
0.0590854 0
0.0598754 0
0.0643072 0
0.0591052 9.77442e-05
0.059283 0
0.0598388 0
0.0589491 0
0.0593093 0
0.0922645 0
0.0593631 0
0.0589858 5.60231e-05
0.0590027 0
0.0652377 0
0.0774961 0
0.0591722 0
0.0591235 0
0.0644797 0
0.0639444 0
0.0605099 0
0.0641843 0
0.0939763 0
0.0594476 0
0.0592071 0
0.0597617 0
0.0658193 0
0.0746556 5.47519e-05
0.0643395 0
0.0650133 0
0.0639711 0
0.0641093 0
0.0589871 0
0.0606426 0
0.0590681 0
0.0642013 0
0.0653387 0
0.0594532 0.000624335
0.0642101 0
0.064376 0
0.0646216 0
0.059861 0
0.0801912 0
0.063858 0
0.0645476 0
0.0650787 0
0.0592178 0
0.0593401 0
0.067117 0
0.0791414 0
0.0641509 0
0.0589764 0
0.0597056 0
0.0594542 0
0.0600543 0
0.0598018 0
0.0591834 0
0.0592136 0
0.0591966 0
0.0640981 0
0.064629 0
0.0590285 0
0.0590937 0
0.0592546 0
0.0594174 0
0.0592321 0
0.0592765 0
0.059483 0
0.0598085 0
0.0589373 0
0.064653 0
0.0591926 0
0.0646576 0
0.0598527 0
0.0593342 0
0.0646098 0
0.0639845 1.61627e-05
0.0655841 0
0.061507 0
0.0595063 0
0.0594016 0
0.0640611 0
0.0654816 0
0.0645451 0
0.0591826 0
0.0737117 0
0.0609643 0
0.0595196 0.000171818
0.0672562 0
0.0597781 0
0.0590604 0
0.0596085 0
0.0595897 0
0.0607555 0
0.0643169 0
0.0591148 0
0.0640996 0
0.0592298 9.25838e-05
0.064532 0
0.0590574 0
0.0589126 0
0.0595849 0
0.0598111 0
0.0592922 0
0.0644301 0
0.0652729 0
0.0641067 0
0.0604743 0
0.0595423 0
0.0592574 0
0.0647863 0
0.0595248 4.84718e-05
0.0644935 0
0.0593801 0
0.0643969 0
0.0639532 0
0.0590256 0
0.0596988 0
0.0487958 0.166667
0.064412 0
0.0598327 0
0.0593135 0
0.102721 7.56909e-05
0.0595025 0
0.0594614 0
0.0595518 0
0.0659707 0
0.0654594 0
0.0588817 0
0.0591894 0
0.0590524 0.000332866
0.0598237 0
0.0866888 0
0.0655995 0
0.0670375 0
0.0909206 0.000128663
0.0591678 0
0.0642424 0
0.0640928 0
0.0592446 0
0.0647096 0
0.0589508 0
0.0595051 0
0.0651492 0
0.0594639 0
0.059107 0
0.0595766 0
0.064933 0
0.0642011 0
0.0641008 0.000739572
0.0591059 0
0.0592113 0
0.0644201 0
0.0646992 0
0.0591576 0
0.059171 0
0.0642335 0
0.0595056 0.000331638
0.0641395 0
0.0596107 0
0.0589161 0
0.064214 0
0.0738487 0
0.0610971 0
0.0638499 0
0.0641483 0
0.0649205 0
0.0593799 0
0.0592405 0
0.0592417 0
0.0640172 0
0.0596393 0
0.0601286 0
0.0641994 0
0.0649156 0
0.0640082 0
0.0590562 1.73202e-05
0.0910571 0


==> anc/distrib/0.29.txt <==
0.0601889 0
0.061819 0
0.0594795 0
0.0640178 0
0.0904541 0
0.0641084 0
0.0642256 0
0.0594105 0
0.064127 0
0.061235 0
0.059008 0
0.0657807 0
0.0641062 0
0.0649837 0
0.0592206 0
0.0592342 0
0.0684686 0
0.0598066 0
0.0594279 0
0.0641935 0
0.0592137 0
0.064349 0
0.0651474 0
0.0598315 0
0.0667687 0
0.0639557 0
0.0643034 0
0.0646745 0
0.064955 0
0.0593954 0
0.0597518 0
0.0594539 0
0.0645654 0
0.0596801 0
0.0658364 0
0.0647092 0
0.0607305 0
0.0593734 0
0.0736357 1.70822e-05
0.0593335 0
0.0591925 0
0.0593516 0
0.059306 1.43776e-05
0.0641468 0
0.0664729 0
0.0592138 0
0.0601512 0
0.0647458 0
0.0642297 0
0.0599833 0
0.0652701 0
0.108399 0.000149727
0.0601702 0
0.0592902 0
0.0641573 0
0.0590461 0
0.060658 0.000180916
0.0609371 0
0.0641377 0
0.0594843 0
0.0618872 0.000746404
0.0643197 0
0.0592117 0
0.0593649 0
0.0589606 0
0.0595663 0
0.0613356 0
0.0641867 0
0.0641437 0
0.0592669 0
0.0641801 0
0.064803 0
0.0593976 0
0.0591886 0
0.0599766 0
0.0595351 0
0.0642138 0
0.0642025 0
0.0597598 0
0.0643045 0
0.0641273 0
0.0644885 0
0.0651441 0
0.0593906 0
0.0646011 0
0.0596123 0
0.0601954 0
0.0648774 0
0.0593827 0
0.0642894 0
0.0610426 0
0.0644149 0
0.0642024 0
0.0660301 0
0.0646463 0
0.059777 0
0.0594902 0
0.0663236 0
0.0592125 0
0.0641978 0
0.0653333 0
0.0594136 0
0.0593021 0
0.058985 0
0.0604499 0
0.0644261 0
0.059298 0
0.0590835 0
0.0595043 0
0.0606649 0
0.0640426 0
0.0591997 0
0.0640587 0
0.0591373 0
0.0656136 0
0.0594467 0
0.0588748 0
0.064353 0
0.0642819 0
0.0913806 0
0.0645297 0
0.0640606 0
0.0639055 0
0.0640666 0
0.0642504 0
0.0642762 0
0.0594491 0.00047635
0.0737583 0
0.0589703 0
0.0654841 0
0.0590956 0
0.0642579 0
0.0600834 0
0.0595159 0
0.0643393 0
0.0594376 0
0.0592759 0.000215237
0.0656387 0
0.0592462 0
0.0641823 0
0.059121 0
0.059129 0
0.0606047 0
0.064012 0
0.0604073 0
0.0784736 0
0.0650081 0
0.0641993 0
0.059924 2.93719e-06
0.0641022 0
0.0589987 0
0.0590833 0
0.0655053 0
0.0646876 0
0.064831 0
0.0640661 0
0.060228 0
0.0658683 0
0.0648728 0
0.0628524 0
0.0649662 0
0.0600474 0
0.0641759 0
0.0590087 0
0.0659822 0
0.059012 0
0.0590827 4.72385e-05
0.0602193 0
0.064354 0
0.0651927 0
0.0596996 0
0.0645506 0
0.064197 0
0.0601806 0
0.0590818 0
0.064047 0
0.0652516 0
0.0643926 0
0.0904323 0
0.0640769 0
0.0601589 0
0.0643197 0
0.0643625 0
0.0640504 0
0.0641888 0
0.0591644 0
0.059488 0
0.0591691 0
0.0651764 0
0.0645435 0
0.0642944 0
0.0596098 0
0.0742264 0
0.0653919 0
0.0647594 0
0.0644459 0
0.0589784 7.9407e-06
0.0639886 0
0.0594423 0
0.0641562 0
0.0594823 0
0.0588912 0
0.0594262 0
0.0640121 0
0.0593174 0
0.0592025 0
0.0642922 0
0.0640519 0
0.0652288 0
0.0662592 0
0.0601558 0
0.0640998 0
0.0660815 0
0.0599476 0
0.0600404 0
0.0599906 0
0.0654868 0
0.0594212 0
0.0593565 0
0.0642515 0
0.0704092 0
0.0591527 0
0.0590462 0
0.0641743 0
0.065752 0
0.0592661 0
0.0641687 0
0.0595763 0
0.0644589 0
0.064738 0
0.0644984 0
0.0648431 0
0.0591194 0
0.0590271 0
0.0592003 0
0.0595211 0
0.0642627 0
0.0600527 0
0.0595858 0
0.0499151 0.166667
0.0641887 0
0.0784784 0
0.0640304 0
0.0647911 0
0.0599821 0
0.0638549 0
0.0779075 0
0.0778269 0
0.0648903 0
0.0645142 0
0.0658256 0
0.0592736 0
0.0592416 0
0.0649204 0
0.0644041 0
0.0641121 0
0.0791743 0
0.0598138 0
0.0656015 0
0.0590095 0
0.0617385 0.00213846
0.0592798 0
0.0611167 0.000147974
0.0613651 0.000299166
0.0644515 0
0.0645878 0
0.0645245 0
0.0653618 0
0.060343 0
0.0591231 0
0.0589819 0
0.0594781 0
0.0590569 0
0.0642477 0
0.0590825 0
0.0646839 0
0.0599895 0
0.0592941 0
0.0591345 0
0.0663182 0
0.0641249 0
0.0779052 0
0.0609485 0
0.0640466 0
0.0642209 0
0.0592843 0
0.0590879 0
0.0589996 0
0.0596894 0
0.0593916 0.000102039
0.0589079 6.32876e-07
0.0600589 0
0.0642569 0
0.0596598 0
0.0639988 0
0.0647003 0
0.0595391 0
0.0592381 0
0.0783007 0
0.0645371 0
0.059617 0
0.060291 0
0.0640941 0
0.0597438 0
0.0646963 0
0.0594236 0
0.060178 0
0.0592923 0
0.0592214 0
0.0612718 0
0.059511 0
0.0597292 0
0.0646479 0
0.0601699 0
0.0640533 0
0.0646727 0
0.059308 0
0.0655982 0
0.06453 0
0.0648959 0
0.059404 0
0.058989 0
0.0671607 0
0.0649335 0
0.0598444 0
0.0646738 0
0.0927646 0
0.0589412 0
0.0713629 0
0.0597072 0
0.0592371 0
0.0641263 0
0.0657087 0
0.0596759 0
0.0645468 0
0.0596278 0
0.0645307 0
0.0644957 0
0.0642383 0
0.0595636 0
0.0644871 0
0.0592063 0
0.0597288 0
0.0655843 0
0.0642044 0
0.0910065 0
0.0644322 0
0.0657955 0
0.0641659 0
0.078026 0
0.0646186 0
0.0591433 0
0.0589452 0
0.0593617 0
0.0591305 0
0.064307 0
0.0589583 0
0.0598713 0
0.0640066 0
0.0593836 0
0.0757564 0
0.0639397 0
0.059086 0
0.0591791 0
0.099844 0
0.0641686 0
0.0647767 0
0.0664839 0
0.0975544 0
0.0597904 0
0.06553 0
0.0593788 0
0.0594504 0
0.0592272 0
0.0642118 0
0.059067 0
0.0641088 0
0.0603536 0
0.0590344 0
0.0594783 0
0.0597504 0
0.0910098 0
0.0770925 0
0.0647083 0
0.078334 0
0.0640225 0
0.0641297 0
0.0639348 0
0.064861 0
0.0642758 0
0.0592614 0
0.0639447 0
0.0643158 0
0.060523 0
0.0592581 0.000229117
0.064219 0
0.0593272 0
0.0591377 0
0.0589112 0
0.0922555 0
0.0592135 0.000144198
0.0641249 0
0.0593418 0
0.0671188 0
0.0641318 0.000166971
0.0644736 0
0.0594621 0
0.0782553 0
0.0587867 0
0.0589304 0
0.0595314 0
0.0592985 0
0.0671981 0
0.059976 0
0.0645206 0
0.0593166 0
0.0591391 0
0.0588934 0
0.0646193 0
0.0660886 0
0.0594813 0
0.0597116 0
0.06446 0
0.0643577 0
0.0600649 0
0.059676 0
0.0642353 0
0.0668704 0
0.0595162 0
0.0591318 0
0.0591086 0
0.0603209 0
0.065259 0
0.0590694 0
0.0641764 0
0.0597228 0.00015592
0.0594975 0
0.0591973 0
0.0588579 0
0.0592889 0
0.0593029 0
0.064216 0
0.0656782 0
0.064337 0
0.0591832 0
0.0643278 0
0.059446 0
0.0773151 0
0.0591689 0
0.059255 0
0.0642521 0
0.0648409 0
0.0646002 0
0.0782686 0
0.0594655 0
0.0592149 0
0.0624959 0
0.0592282 0
0.0654652 0
0.0646518 0
0.0640613 0
0.0594023 0
0.0645142 0
0.0641751 0
0.0592992 0
0.0670804 0
0.064066 0
0.0645728 0
0.0658767 0
0.0596998 0
0.059814 0
0.0601034 0
0.0590283 0
0.0653664 0
0.0638221 0
0.0589896 0
0.0613115 0
0.0643141 0
0.0592046 0
0.0654708 0
0.0591468 0
0.0591537 0
0.0640842 0
0.0592416 0
0.0592134 0
0.0592268 0
0.0642519 0
0.0643204 0
0.0591197 0
0.0597243 0
0.0644771 0
0.0650123 0
0.0594094 0
0.0611513 0
0.0669125 0
0.0653028 0
0.0645348 0
0.0590274 0
0.0612294 0
0.0643842 0
0.0601749 0
0.0645302 0
0.06408 0
0.0589847 0
0.0591639 0
0.0646059 0
0.0628949 0
0.0588916 0
0.0664632 0
0.0591767 0
0.059197 0
0.0644556 0
0.0593907 0
0.0593351 0
0.0649476 0
0.0593874 0
0.0720584 0
0.0737471 0
0.0645752 0
0.0648475 0
0.0652 0
0.0593062 0
0.0888916 0
0.0592481 0
0.0640419 0
0.0591861 0
0.0655128 0
0.0613434 0
0.0645659 0
0.0649608 0
0.0640822 0
0.0594979 0
0.0597695 0
0.0650188 0
0.0593271 0
0.059838 0
0.0592245 0
0.0589585 0
0.0642463 0
0.0611379 0
0.0639118 0
0.0593126 0
0.0647484 0
0.0589974 0
0.0597688 0
0.0593184 0
0.0640224 0
0.0912604 0
0.0646248 0
0.0617745 0
0.0645603 0
0.0591154 0
0.0591086 0
0.0770717 0
0.0639419 0
0.0952851 0
0.0645787 0
0.0595701 0
0.0595943 0
0.0643131 0
0.0639564 0
0.0594745 0
0.0640651 0
0.108355 0
0.0640729 0
0.0641748 0
0.0590864 0
0.0737681 0
0.0595347 0
0.0641201 0
0.0603583 0
0.0590987 0
0.0654277 0
0.0595088 0.00093022
0.0591447 0
0.0643321 0
0.0591365 0
0.0656588 0
0.0592917 0
0.0597177 0
0.0644099 0
0.0638855 0
0.0645943 0
0.0644395 0
0.0589809 0
0.0592027 0
0.0591614 0
0.0609957 0
0.0665323 0
0.0644996 0
0.0597463 0
0.0596245 0
0.0645076 0
0.0596239 0
0.0649821 0
0.0614621 0
0.0642049 0
0.108728 0
0.0644884 0
0.0596237 0
0.0648311 0
0.0642827 0
0.064 0
0.0648928 0
0.0639933 5.45139e-05
0.0597928 0
0.0591594 0
0.0596176 0
0.0590203 0
0.0592262 0
0.0644408 0
0.0656046 0
0.0590307 0
0.0590275 0
0.0640383 0
0.0591742 0
0.0592355 0
0.0595481 0
0.0647918 0
0.05964 0
0.0641159 0
0.0915781 0
0.0946875 0
0.0644766 0
0.0827896 0
0.0642128 0
0.0593338 0
0.0864745 0
0.0595142 0
0.0592573 0
0.0593755 0
0.0592991 0
0.0597755 0
0.0651101 0
0.0603815 0
0.0642014 0
0.0649483 0
0.0643531 0
0.0596098 4.09638e-05
0.0650188 0
0.0662374 0
0.0646359 0
0.0588318 0
0.0648478 0
0.0643243 0
0.0595389 0
0.0640855 0
0.0598311 0
0.0593108 0
0.0590481 0
0.0646739 0
0.0639846 0
0.0592214 0.000166176
0.0647711 0
0.05908 0
0.0650893 0
0.0597865 0
0.0590559 0
0.0593358 0
0.0628147 0.166667
0.0640754 0
0.0853515 0
0.064075 0
0.0488395 0.166667
0.0592503 0
0.0592937 0
0.06063 0
0.0598283 0
0.0595484 0
0.0591156 0
0.0592114 0
0.0640308 0
0.0592359 0
0.0642642 0
0.0799552 0.000324487
0.0641792 0
0.059181 0
0.0625242 0
0.0592247 0
0.0591645 0
0.0593981 0
0.0644237 0
0.064517 0
0.0650011 0
0.0591288 0
0.0592112 0
0.0592212 0
0.0590362 0
0.0643106 0
0.0645326 0
0.0591023 0
0.0639236 0
0.0642531 0
0.074006 0
0.0638812 0
0.0588833 0
0.0610226 0
0.0664628 0
0.0641686 0
0.060202 0
0.0595611 0
0.0645124 0
0.0592951 0
0.0595328 0
0.0591478 0
0.0593308 0.000121588
0.0594266 0
0.0598176 0
0.0642283 0
0.0639848 0
0.0591633 0
0.0644039 0
0.0642304 0
0.0595324 0
0.0591756 0
0.0783295 0
0.0590871 0
0.0589507 0
0.0594288 0
0.0657916 0
0.064247 0
0.0649984 0
0.0641299 0
0.0609136 0
0.059832 0
0.0591185 0
0.0592385 0
0.0609297 0
0.0589681 0
0.0642679 0
0.0624515 0
0.0640855 0
0.0589574 0
0.0593638 0
0.0591417 0
0.0591788 0
0.0600306 0
0.0596069 0
0.0591141 0
0.0641898 0
0.0590068 0
0.0593662 0
0.0641634 0
0.0674741 0
0.0595085 0
0.0590019 0
0.0595439 0
0.0648486 0
0.0643618 0
0.0593472 0
0.0911767 0
0.0600111 0
0.0611231 0
0.0644081 0
0.0591848 0
0.0590786 0
0.0612717 0
0.0645873 0
0.059445 0
0.0643201 0
0.0596736 0
0.0605489 0
0.0556668 0.166667
0.0589225 0
0.0909765 0
0.0640973 0
0.0596464 0
0.0750218 0
0.0593314 0
0.064203 0
0.0591833 0
0.0646758 0
0.0877065 0
0.0599439 0
0.0591049 0
0.0645509 0
0.0653656 0
0.0643762 0
0.0597201 0
0.0642142 0
0.0590705 0
0.0592753 0
0.0590987 0
0.0594137 0
0.0595497 0
0.0590045 0
0.0598148 0
0.0643666 0
0.0594118 0
0.0598824 0
0.0591826 0
0.0647095 0
0.059743 0
0.0599396 0
0.0592959 0
0.0590391 0
0.059747 0
0.0645101 0
0.0597124 0
0.0640427 0
0.0649914 0
0.0644319 0
0.0640999 0
0.0641791 0
0.0591796 0
0.0589768 0
0.0592901 0
0.0776488 0
0.0666254 0
0.0593996 0
0.0658439 0
0.0592516 0
0.0598786 0
0.0644349 0
0.0651553 0
0.0592198 0
0.0607505 0
0.0590441 0
0.0605148 0
0.0588692 0
0.0646612 0
0.0593188 0
0.0669869 0
0.0594972 0.000419613
0.0596973 0
0.0643194 0
0.0640978 0
0.0596062 0
0.0641475 0
0.0603285 0
0.0656038 0
0.0645929 0
0.0608788 0
0.0645916 0
0.0592895 0
0.0594682 0
0.0603356 0
0.0643833 0
0.0591377 0
0.0591464 0
0.0597084 0
0.065679 0
0.0651701 0
0.0642089 0
0.0591618 0
0.0592345 0
0.0592108 0
0.0591484 0
0.0593729 0
0.0593859 0
0.0641118 0
0.0594234 0
0.0644491 0
0.0595666 0
0.05928 0
0.0589832 0
0.064002 0
0.0591132 0
0.0594566 0
0.0640793 0
0.059355 0
0.0648909 0
0.0598258 0.000234272
0.0647101 0
0.0596593 0
0.064452 0
0.0644112 0
0.0646744 0
0.0646066 0
0.0641999 0
0.0592615 0
0.0598053 0
0.0594205 0
0.0592685 0
0.0590294 0
0.0643067 0
0.0598448 0.000133353
0.0589244 0
0.0741081 0
0.0591278 0
0.0591028 0
0.0595137 0
0.0599162 0
0.0597298 0
0.0599047 0
0.0639892 0
0.0648617 0
0.0592605 0
0.0604822 0
0.0647954 0
0.0593546 0
0.0648842 0
0.0590407 0
0.0641413 0
0.0592251 0
0.0594519 0
0.0590123 0
0.0740789 0
0.0639617 0
0.0641223 0
0.0644206 0
0.0590458 0
0.0606185 0
0.0626407 0
0.0947458 0
0.0589015 0
0.0592885 0
0.0596174 0
0.0601415 0
0.0642231 0
0.0601641 9.66353e-05
0.0594535 0
0.0645278 0
0.0590989 0
0.0641496 0
0.0658992 0
0.0641331 0
0.0603321 0
0.0594741 0
0.0589166 0
0.065458 0
0.0590527 0
0.059117 0
0.0654932 0
0.0611412 0
0.0591067 0
0.0593502 0
0.0593074 0
0.0593103 0
0.0614346 0
0.0652673 0
0.0595925 0
0.064306 0
0.064697 0
0.0598632 0.000321977
0.0779281 0
0.0644869 0
0.0642949 0
0.0596014 0
0.065027 0
0.0648964 0
0.0662219 0
0.0592685 0
0.060396 0
0.0649441 0
0.0599454 0
0.0594597 0
0.0590891 0
0.0641121 0
0.0595713 0
0.0645486 0
0.0592215 0
0.0656203 0
0.0590908 0
0.0642927 0
0.0596056 0
0.0651137 0
0.0640089 0
0.0975796 0
0.0605684 0
0.0589673 0
0.0639445 0
0.0600927 0
0.0590476 0
0.0646354 0
0.0591321 0
0.058942 0
0.0642011 0
0.0591651 0
0.0652904 0
0.0640625 0
0.0600973 0
0.0590209 0
0.066591 0
0.063873 0
0.0592899 0.000593102
0.0654795 0
0.0642691 0
0.0590456 0
0.0640703 0
0.0641847 0
0.0609263 0
0.0643007 0
0.0595407 0
0.0643708 0
0.0640911 0
0.0588974 0
0.0639516 0
0.0590002 0
0.0591033 0
0.064535 0
0.0736093 0
0.0599548 0
0.0600293 0
0.0646544 0
0.0594289 0
0.0598899 0
0.064927 0
0.0645268 0
0.0591569 0


==> anc/distrib/0.30.txt <==
0.0592689 0
0.0592729 0
0.0592614 0
0.0594934 0
0.0591261 0
0.0645373 0
0.0652832 0
0.0645625 0
0.0648026 0
0.0590322 0
0.0642396 0
0.0591213 0
0.0598253 0
0.0663532 0
0.0641496 0
0.0593955 0
0.064204 0
0.0644252 0
0.0602464 0
0.0780018 0
0.0611454 0
0.0595063 0
0.0648807 0
0.0593978 0
0.0590366 0
0.0590813 0
0.0589523 0
0.0595008 0
0.0882202 0
0.0591457 0
0.0598606 0
0.092151 0
0.0612505 0
0.0594429 0
0.0652276 0
0.0594421 0
0.0642002 0
0.0591412 0
0.0597342 0
0.0591141 0
0.0589563 0
0.059238 0
0.0589852 0
0.0658001 0
0.0640414 0
0.0591711 5.65802e-05
0.0589788 0.000127473
0.0605106 0
0.0651945 0
0.0597819 0
0.0595966 0
0.0641897 0
0.0640518 0
0.0640834 0
0.0592083 0
0.0588865 0
0.0594067 0
0.0593269 0
0.0640289 0
0.0601184 0
0.0591381 0
0.0640641 0
0.0643373 0
0.0639372 0
0.0592682 0
0.0596051 0
0.0590974 0
0.0654927 0
0.0612841 0
0.0640493 0
0.0783894 0
0.0594189 0
0.0606483 0
0.0645101 0
0.0592023 0.000100525
0.0644583 0
0.064332 0
0.0592466 0
0.059267 0
0.0594281 0
0.0641457 0
0.0597937 0
0.0603202 0
0.0592566 0
0.0644893 0
0.0612144 0
0.0593855 0
0.0607162 0
0.0601817 0
0.0643842 0
0.0644848 0
0.0591916 0
0.0597794 0
0.0588222 0
0.0589658 0
0.0641869 0
0.0590429 0
0.0642016 0
0.0806705 0
0.06442 0
0.0647198 0
0.0638943 0
0.0486525 0.166667
0.061236 0
0.0641516 0
0.0600865 0
0.0640708 0
0.0596987 0
0.059267 0
0.059812 0
0.0597965 0
0.0609413 0
0.0614048 0
0.0672934 0
0.0604875 0
0.0591286 0
0.0604891 0
0.0643159 0
0.0592857 0
0.0645117 0
0.0593069 0
0.0595243 0
0.059301 0
0.0643468 0
0.0643439 0
0.0669282 0
0.0912518 0.000203602
0.0643323 0
0.0641492 0
0.0646047 0
0.0644598 0
0.0593707 0
0.0601538 0
0.0588943 0
0.0603605 0
0.059638 0
0.0643203 0
0.0591295 0
0.0641258 0
0.0641727 0
0.0593145 0
0.0592289 0
0.0596881 0
0.0592581 0
0.0593676 0
0.0592406 0
0.0640922 0
0.0591107 0
0.0642886 0
0.0591999 0
0.0594338 0
0.0711466 0
0.064766 0
0.0589191 0
0.0640108 0
0.0803168 6.33363e-05
0.0590953 0
0.059797 0
0.0592502 0
0.0641307 0
0.0657743 0
0.0644512 0
0.059387 0
0.0645653 0
0.0596719 0
0.0591763 0
0.0689539 0
0.0593362 0
0.059044 0
0.0667009 0
0.0593132 0
0.0640608 0
0.0648693 0
0.0643888 0
0.0648129 0
0.0648288 0
0.0593923 0
0.0912631 4.98241e-05
0.0640794 0
0.0956603 0
0.060163 0
0.0589141 0
0.0594155 0
0.0639799 0
0.059625 0
0.0646654 0
0.0607615 0
0.0597779 0
0.0784591 0
0.0592106 0
0.0669793 0
0.0640972 0
0.0593301 0
0.0592346 0
0.0651098 0
0.059616 0
0.0643702 0
0.0591192 0
0.064713 0
0.0594572 0
0.0913935 0
0.0597963 0
0.059494 0
0.0595676 0
0.0648074 0
0.0644651 0
0.0644785 0
0.0645623 0
0.065427 0
0.0602692 0
0.0599156 0
0.0592387 0
0.0738274 0
0.0640536 0
0.0744767 0
0.059212 0
0.0598972 0
0.0639649 0
0.0605094 0
0.0640925 0
0.0657511 0
0.0596349 0
0.066299 0
0.0645525 0
0.0598729 0
0.0593222 0
0.0612401 0
0.0639526 0
0.059397 0
0.0595023 0
0.0639413 0
0.0669808 0
0.0593019 0
0.0599678 0
0.0599445 0
0.0594551 0
0.0598139 0
0.0589125 0
0.0640668 0
0.0651466 0
0.0641135 0
0.0643852 0.000199307
0.0595694 0
0.0643141 0
0.0639386 0
0.0640857 0
0.0649556 0
0.0591048 0
0.0655335 0
0.0591744 0
0.0602769 0
0.0789831 0
0.0596003 0
0.0591578 0
0.0641302 0
0.0644278 0
0.058925 0.000167842
0.0647253 0
0.0600628 0
0.0639367 0
0.0591229 0
0.059174 0
0.0592252 8.41671e-06
0.059693 0
0.0591733 0
0.0592629 0
0.0591732 0
0.0591184 0
0.0640127 0
0.0592258 0
0.0590729 0
0.0593302 0.00015195
0.0650591 0
0.0592636 0
0.0590791 0
0.0643838 0
0.064194 0
0.0594691 0
0.0646048 0
0.0593628 0
0.0597379 0
0.058895 0
0.0641557 0
0.0641867 0
0.0590864 0
0.0643775 0
0.0658148 0
0.0599561 0
0.0642301 0
0.0641802 0
0.064151 0
0.0642297 0
0.0644974 0
0.0600423 0
0.081671 0
0.059216 0
0.0589728 0
0.0639751 0
0.0640155 0
0.0641575 0
0.0647712 0
0.0666092 0
0.0603835 0
0.065776 0
0.064428 0
0.0681826 0
0.0596221 0
0.0642698 0
0.0599402 0
0.0598518 0
0.0645296 0
0.0589929 0
0.0645904 0
0.0590521 0
0.0646935 0
0.0600291 0
0.0592302 0
0.0638641 0
0.0647976 0
0.0642994 0
0.0649927 0
0.0601192 0
0.064499 0
0.0599123 0
0.0591966 0
0.065208 0
0.0637823 0
0.064189 0
0.0612013 0
0.0591786 0
0.0594657 0
0.0608028 0
0.0641228 0
0.0612271 0
0.0592842 0
0.0592472 0
0.0595342 0
0.0641116 0
0.0644853 0
0.0593652 0
0.0636087 0
0.0646575 0
0.0594402 0
0.0742317 0
0.0641995 0
0.0670393 0
0.0641545 0
0.0589941 0
0.0600966 0
0.0591253 0
0.0599679 0
0.0589572 0
0.0914759 0
0.0593508 0
0.0592129 0
0.0645881 0
0.0640038 0
0.0588855 0
0.064625 0
0.0591821 0
0.0596358 0
0.0590796 0
0.0646316 0
0.0590454 0
0.059361 0
0.0645659 0
0.0644114 0
0.0593917 0
0.0641148 0
0.0606312 0
0.0592442 0
0.0593949 0
0.0591167 0
0.0602696 0
0.0594526 0
0.0595317 0
0.0640091 0
0.059499 0
0.059132 0
0.0645963 0
0.0644723 0
0.0741765 0
0.0589655 0
0.0590933 0
0.0594065 8.86026e-05
0.0589498 0
0.0600772 0
0.0645764 0
0.0640517 0
0.0589283 0
0.0595409 0
0.059618 0
0.0641926 0
0.0641934 0
0.0775569 0
0.0591219 0
0.0597813 0
0.0603613 0
0.0590115 0
0.0640339 0
0.0598663 0
0.060543 0
0.0589566 0
0.0600698 0
0.0593861 0
0.0591631 0
0.0643578 0
0.0609312 0
0.0598423 0
0.0609606 0
0.0595024 0
0.0591689 0
0.059108 0
0.0595794 0
0.0977051 0.0292112
0.0591384 0
0.0640413 0
0.0591536 0
0.0590033 0
0.0640231 0
0.0643865 0
0.0588942 0
0.0632013 0
0.0600004 0
0.0594603 0
0.0593614 0
0.0644626 0
0.0651328 0
0.060002 0
0.0643701 0
0.0654611 0
0.0777861 0
0.0596445 0
0.0595023 0
0.0597367 0
0.0590988 0
0.0643029 0
0.0594516 0
0.066275 0
0.0644018 0
0.0599321 0
0.0640908 0
0.0594976 0
0.0645423 0
0.0609476 0
0.0642415 0
0.0594377 0
0.06106 0
0.0646601 0
0.0591193 0
0.0644032 0
0.0640955 0
0.0641498 0
0.0641398 0
0.0664096 0
0.0645627 0
0.0643989 0
0.0918509 0
0.0590783 0
0.103532 0
0.0649535 0
0.0594181 0
0.0591119 0
0.0642217 0
0.0764426 0
0.0640102 0
0.0663783 0
0.0589561 3.30556e-05
0.0640971 0
0.059191 0
0.0642178 0
0.059161 0
0.0590601 0
0.0591788 8.2685e-05
0.0641209 0
0.0642529 0
0.0643974 0
0.0642951 0
0.0641595 0
0.066743 0
0.0594121 0.00021151
0.0592231 0
0.0589189 0
0.0769774 0
0.059199 0
0.0644436 0
0.0594996 0
0.0594128 0
0.0591961 0
0.0645657 0
0.0642826 0
0.0643045 0
0.0664836 0
0.0645546 0
0.0777136 0
0.0640153 0
0.0592495 0
0.0593401 0
0.0642253 0
0.0656409 0
0.0610989 0
0.0642609 0
0.0640409 0
0.0592375 0
0.0642837 0
0.0641319 0
0.06462 0
0.0645161 0
0.0595039 0
0.060238 0
0.0643396 0
0.0591172 0
0.0643097 0
0.0589356 0
0.0642105 0
0.06412 0
0.0650293 0
0.0640816 0
0.0643649 0
0.0645001 0
0.0648406 0
0.0642289 0
0.0591953 0
0.0668242 0
0.0589608 0
0.0590917 0
0.0825794 0
0.065308 0
0.0651319 0
0.0641399 0
0.0590945 0
0.0649391 0
0.0640132 0
0.0639574 0
0.0650862 0
0.065694 0
0.0605036 0
0.0589953 0
0.0592627 0
0.064523 0
0.0646955 0
0.0642797 0
0.0643671 0
0.0597822 0
0.0589794 0
0.0593702 0
0.0596669 0
0.0595021 0
0.0606797 0
0.0641137 0
0.0590527 0
0.0642328 0
0.0644217 0
0.0639046 0
0.064254 0
0.0592729 0
0.0600705 0
0.0642553 0
0.0597013 0
0.0591674 0
0.0650688 0
0.0641584 0
0.059524 0
0.0595022 0
0.0647457 0
0.0590775 0
0.0590813 0
0.0599815 0
0.0644141 0
0.0669674 0
0.0643172 0
0.0643436 0
0.0655327 0
0.0671924 0
0.0588651 2.35192e-05
0.0641721 0
0.0597307 0
0.0591255 0
0.0642609 0
0.0601701 0
0.0643284 0
0.0592019 0
0.0646537 0
0.0589416 0
0.0588018 0
0.0651697 0
0.0767274 0
0.0641803 0
0.0588552 0
0.0593077 0
0.0597573 0
0.0643968 0
0.0646659 0
0.0641131 0
0.0592868 0
0.064927 0
0.0646642 0
0.0606207 0
0.0654321 0
0.0598222 0
0.0654509 0
0.0963835 0
0.059496 0
0.0947952 0
0.0644029 0
0.0739286 0
0.0738802 0
0.0641211 0
0.0641917 0
0.0738363 0
0.0592025 0
0.0645504 0
0.0640056 0
0.064444 0
0.0641259 0
0.0594825 0
0.059961 0
0.0594383 0
0.0599029 0
0.0643555 0
0.0594398 0
0.059448 0
0.0645236 0.000471509
0.0645154 0
0.0642081 0
0.0592107 0
0.060295 0
0.0639988 0
0.0614979 0
0.0592925 0
0.0652094 0
0.0641893 0
0.0592785 0
0.0594129 0
0.0781895 0
0.0591087 0
0.0641074 0
0.0591038 0
0.0642017 0
0.0591727 0
0.0917877 0.000475398
0.059593 0
0.0642617 0
0.0592165 0
0.0650076 0
0.0644594 0
0.064227 0
0.0643541 0
0.0599499 0
0.0651201 0
0.0591713 0
0.0606562 0
0.0589423 0
0.0593403 0
0.0643709 0
0.0593738 0
0.0639497 0
0.059496 0
0.0589389 0
0.0600358 0
0.076732 0
0.0599235 0
0.0595086 0
0.0596313 0
0.0606536 0
0.0641743 0
0.0643908 0
0.0640115 0
0.0628172 0
0.0912033 4.12776e-05
0.0641194 0
0.0645761 0
0.0592933 0
0.0607088 0
0.0652078 0
0.063961 5.76945e-05
0.0592208 0
0.0644372 0
0.0664802 0
0.0639999 0
0.0643753 0
0.0758854 0.000436425
0.0591534 0
0.066497 0
0.0617992 0
0.0642416 0
0.0641802 0
0.0640374 0
0.0646141 0
0.0641765 0
0.0590381 0
0.0652252 0
0.059671 0
0.0639123 0
0.0590681 0
0.0641082 0
0.0589993 0
0.0650066 0
0.0594118 0
0.0640481 0
0.0601312 0
0.0647243 0
0.0592931 0
0.0589568 0
0.0723662 0
0.0591456 0
0.0642049 0
0.0592685 0
0.0787768 0
0.0593095 0
0.059051 0
0.064875 0
0.0593059 0
0.0786415 0
0.0591902 0
0.064259 0
0.0596725 0
0.0590969 0
0.0601342 0
0.059321 0
0.0602763 0
0.0642026 0
0.059006 0
0.0600732 0
0.0914021 0
0.065091 0
0.0590868 0.000154811
0.0644528 0
0.0640072 0
0.0592427 0
0.0594197 0
0.0642561 0
0.0590097 0
0.0972486 0
0.0645836 0
0.065045 0
0.0596671 0
0.0638846 0
0.0643043 0
0.0590579 1.32688e-05
0.0595868 0
0.0619942 0
0.0640766 0
0.0590719 0
0.0638561 0
0.064231 0
0.0608185 0
0.0643965 0
0.0593407 0
0.0593924 0
0.0638323 0
0.0591802 0
0.0598398 0
0.0594141 0
0.0596984 0
0.0641702 0
0.0640288 0
0.0595638 0
0.059945 0
0.064189 0
0.0591441 0
0.0590709 0
0.0591464 0
0.0607194 0
0.0590605 0
0.0591322 0
0.0593343 0
0.0590264 0
0.0647239 0
0.0593978 0
0.059579 0
0.0645787 0
0.0640986 0
0.0594038 0
0.0641659 0
0.058805 0
0.0594775 0
0.0593624 0
0.0592397 0
0.0642369 0
0.0593606 0
0.0644804 0
0.0643578 0
0.0598126 0
0.0640365 0
0.0646065 0
0.0596079 0
0.0591375 0
0.0642968 0
0.0646804 0
0.0645717 0
0.0593529 0
0.0652801 0
0.0642451 0
0.0611929 0
0.0642245 0
0.0594407 0
0.0590802 0
0.0595191 3.19467e-05
0.0617307 0
0.0602392 0
0.0589595 0
0.0648455 0
0.0640065 0
0.0643077 0
0.0642607 0
0.0599553 0
0.0640568 0
0.0642126 0
0.0590666 0
0.0600479 0
0.0885498 0
0.0639557 0
0.0642645 0
0.0641565 0
0.0593495 0
0.0643697 0
0.0591343 0
0.0646062 0
0.0614511 0
0.0596875 0
0.0669851 0
0.059224 0
0.0598445 0.000270838
0.0593163 0
0.066008 0
0.0596544 0
0.0641729 0
0.0605045 0
0.0795157 0
0.0597901 0
0.0591132 0
0.0596537 0
0.0591774 0
0.0652688 0
0.0640303 0
0.0643637 0
0.0590246 0
0.0591315 0
0.0642935 0
0.0595478 0
0.0593191 0
0.0641831 0
0.0643022 0
0.0640799 0
0.0601843 0
0.0592807 0
0.0807144 0
0.064434 0
0.0645395 0
0.0592359 0
0.0595687 0.000191605
0.0640153 0
0.0641496 0
0.0922017 0
0.060107 0
0.0591043 0
0.0654071 0
0.0604733 0
0.0642157 0
0.0661506 0
0.0590526 0
0.0640591 0
0.0638957 0
0.0640057 0
0.0776737 0
0.0648625 0
0.0594121 0
0.0619271 0
0.0591051 0
0.0591415 0
0.0658899 0
0.0592808 0
0.0739336 0
0.0641956 0
0.0591656 0
0.0641996 0
0.12245 0.00182827
0.0616286 0
0.0594049 0.00200542
0.0652361 0
0.0593674 0
0.0642752 0
0.0640382 0
0.059131 0
0.0641101 0
0.0642066 0
0.0641393 0
0.0692164 0
0.0641413 0
0.0641457 0
0.0592063 0
0.0592453 0
0.0595216 0
0.059092 0
0.100445 0
0.0593729 0
0.0743036 0
0.0592147 0
0.0591382 0
0.0597943 0
0.064111 0
0.0590281 0
0.05923 0
0.0597072 0
0.059581 0
0.0602978 0
0.0779049 0
0.0601512 0
0.0590174 0
0.0601577 0
0.0655217 0
0.0646907 0
0.0652039 0
0.0592081 0
0.0591541 0
0.0594155 0
0.0626938 0
0.0591 0
0.0643128 0
0.0647973 0
0.0603652 0.000562859
0.0646238 0
0.0593925 0
0.064194 0
0.0639985 0
0.0604797 0
0.0645441 0
0.0596022 0
0.0592174 0
0.0589538 0
0.0641228 0
0.0589671 0
0.0632712 0
0.0648671 0
0.0589436 0
0.0649318 0
0.0639364 0.000111576
0.0640857 0
0.0594412 0
0.0640669 0
0.0594654 0
0.0657155 0
0.0641466 0
0.0592372 0
0.0655766 0
0.060308 0
0.059675 0
0.064285 0
0.0592422 0
0.0591332 0
0.059313 0
0.0644746 0
0.0598801 0
0.0642445 0
0.0593236 4.45826e-05
0.0639309 0
0.0590994 0
0.0596459 0
0.0597766 0
0.0644794 0
0.065653 0
0.0643582 0
0.0645454 0
0.0640539 0
0.0606745 0
0.0781836 0
0.0643697 0
0.0595468 0
0.0640818 0
0.0592453 0
0.0611431 0
0.0789948 0
0.064477 0
0.0737635 0
0.0596926 0
0.0640903 0
0.0641538 0
0.0657589 0
0.0639048 0
0.0590198 0
0.0639637 0
0.0643486 0
0.0666362 0
0.0643218 0
0.0612188 0
0.0640725 0
0.0595698 0
0.0591659 0
0.0643944 0
0.0590458 0
0.0591309 0
0.0644295 0
0.0644244 0
0.0591845 0
0.0589639 0
0.0602009 0
0.0782251 0
0.0650779 0
0.064253 0


==> anc/distrib/0.31.txt <==
0.0654996 0
0.0646965 0
0.0644742 0
0.0594993 0
0.0596665 0
0.0646559 0
0.0592197 0
0.0640191 0
0.0592173 0
0.0590241 0
0.059941 6.67495e-06
0.0590859 0
0.0595505 0
0.0592883 2.43522e-05
0.0610399 0
0.0643003 0
0.0589126 0
0.0663596 0.00091298
0.0651979 0
0.10003 0
0.0601148 0
0.0602844 0
0.0591064 0
0.0643375 0
0.0641842 0
0.0590603 0
0.0649746 0
0.0593702 0
0.0596163 0
0.0654624 0
0.0644631 0
0.0593329 0
0.0593865 0
0.0595679 0
0.064287 0
0.0643187 0
0.0597332 0
0.0639151 0
0.0593308 0
0.0642215 0
0.0593245 0
0.0643528 0
0.0658527 0
0.0597803 0
0.0603395 0
0.064144 0
0.0813924 0
0.0776981 0
0.0646721 0
0.0642734 0
0.0651217 0
0.0588748 0
0.0597272 0
0.0646118 0
0.058995 0
0.0657884 0
0.064037 0
0.0665245 0
0.0598623 0
0.0657593 0
0.0595799 0
0.0640097 0
0.0661214 0
0.0591536 0
0.0647994 0
0.0641758 0
0.0667986 0
0.0646585 0
0.0649381 0
0.0640872 0
0.0641727 0
0.0647157 0
0.0591113 0
0.0590846 0
0.0600057 0
0.064698 0
0.0590697 0
0.064714 0
0.0592291 0
0.0596291 0
0.0642414 0
0.0639881 0
0.0593281 0
0.0595196 0
0.059549 0
0.0644984 0
0.0640876 0
0.0643997 0
0.0617787 0
0.0921425 0
0.059418 0
0.0596778 0
0.0639251 0
0.0601821 0
0.0592958 0
0.064583 0
0.0593482 0.000171856
0.0639771 0
0.0643667 0
0.0811651 0
0.0741281 0
0.0646439 0
0.0640945 0
0.0597271 0
0.0644335 0
0.0644146 0
0.0641668 0
0.0646219 0
0.0603106 0
0.0648348 0
0.0617407 0
0.0643704 0
0.0643491 0
0.0621201 0
0.0594413 0
0.0671829 0
0.0642892 0
0.0640037 0
0.0612343 0
0.0589711 0
0.0647557 0
0.0596708 0
0.0639872 0
0.0596708 0
0.0592028 0
0.059227 0
0.0591406 0
0.0592154 0
0.0646869 0
0.0640654 7.98614e-05
0.0644033 0
0.0604609 0
0.0646173 0
0.0592651 0
0.0592605 0
0.0589629 0
0.0642043 0
0.059972 0
0.0595534 0
0.0592026 0
0.090521 0
0.0593353 0
0.0642196 0
0.059499 0
0.0650431 0
0.0606745 0
0.0643265 0
0.0592794 0
0.0647034 0
0.0646589 0
0.0906845 0
0.0592075 0
0.06417 0
0.0643774 0
0.0594204 0.00069836
0.0649732 0
0.0593898 0
0.0590008 0
0.0596272 0
0.0592839 0
0.0638511 0
0.063868 0
0.0646669 0
0.0595041 0
0.0616658 0
0.0645064 0
0.0643989 0
0.0590933 0
0.0590984 0
0.0591006 0
0.0616133 0
0.0592654 0
0.0642526 0
0.0591386 0
0.0643537 0
0.0641081 0
0.0643635 0
0.0597221 6.56406e-05
0.059364 0
0.0596367 0
0.0648694 0
0.0592118 0
0.0644137 0
0.0590358 0
0.0639765 0
0.0590547 0
0.0642076 0
0.0643928 0
0.0601557 1.45778e-05
0.0618451 0
0.094175 0
0.0680851 0
0.0666849 0
0.0959334 0
0.0649591 0
0.0640709 0
0.0593439 0
0.0667522 0
0.0598311 1.27116e-06
0.0912519 0
0.0642931 0
0.0642001 0
0.0647525 0
0.0607459 0
0.0603871 0
0.0591153 0
0.0640528 0
0.0639893 0
0.063946 0
0.059508 0
0.0641686 0
0.0639585 0
0.0639791 0
0.0593363 0
0.0589692 0
0.0646447 0
0.0639349 0
0.0598491 0
0.0595756 0
0.0639497 0
0.0590708 0
0.0663335 0
0.0646298 0
0.0641755 0
0.0642553 0
0.0593414 0
0.0594868 0
0.0642076 0
0.0806901 0
0.059139 0
0.0593688 0
0.0590126 0
0.0597482 0
0.0641756 0
0.0640972 0
0.0638962 0
0.0648093 0
0.0594198 0
0.0592551 0
0.0596539 0
0.0640377 0
0.0645366 0
0.0644081 0
0.0590705 0
0.0605233 0
0.0645471 0
0.0593419 0
0.0591376 0
0.0642349 0
0.0742411 0
0.0484622 0.166667
0.0645438 0
0.0593783 0
0.0595232 0
0.0598531 0
0.0880684 0
0.0592353 0
0.0655533 0
0.0596366 0
0.0642171 0
0.0593083 0
0.060056 0
0.0592137 0
0.0595091 0
0.0601212 0
0.0593302 0
0.0948749 0
0.0657769 0
0.0646991 0
0.0644707 0
0.0591566 0
0.0591643 0
0.0641644 0
0.0592495 0
0.0654797 0
0.059019 0.000461367
0.0597306 0
0.0600435 0
0.0642785 0
0.0590151 0
0.0959728 0
0.0641154 0
0.064279 0
0.0652883 0
0.0641039 0
0.0640987 0
0.0739535 0
0.0641725 0
0.0597365 0
0.0642871 0
0.0597135 0
0.0664112 0
0.0666499 0
0.0592226 0
0.0592203 0
0.0592452 0
0.059023 0
0.0593571 0
0.059885 0
0.0643703 0
0.0915253 0
0.064639 0
0.0646429 0
0.0646668 0
0.0641356 0
0.0666507 0
0.0908238 0
0.0651544 0
0.0641242 0
0.0649106 0
0.0609634 0
0.0613136 0
0.0642971 0
0.0619106 0
0.0594487 0
0.0591948 0
0.0643681 0
0.059627 0
0.0651266 0
0.0639354 0
0.0593298 0
0.0652996 0
0.0646938 0
0.0646101 0
0.0602901 0
0.0641654 0
0.0646586 0
0.0650673 0
0.0646984 0
0.0641838 0
0.0658748 0
0.0593569 0
0.0600664 0
0.0783874 0
0.0645488 0
0.0655103 0
0.0644735 0
0.0592438 0
0.0646302 0
0.0641105 0
0.0593051 0
0.0591015 0
0.0589007 0
0.059999 0
0.0618063 0
0.0598766 0
0.0595614 0
0.0648387 0
0.0593392 0
0.0595642 0
0.0649414 0
0.0593175 0
0.0643577 0
0.0652142 0
0.0643036 0
0.0591827 0.000148531
0.0590747 0
0.0596382 0
0.0591488 0
0.0591263 0
0.0640994 0
0.0591446 0
0.0597797 0
0.0598349 0
0.0640639 0
0.064217 0
0.0593527 0
0.059332 0
0.064343 0
0.0590469 0
0.0592634 0
0.0644125 0
0.0597992 0
0.0642494 0
0.0644917 0
0.0645141 0
0.0641891 0
0.0593429 0
0.0641006 0
0.0596534 0
0.0690523 0
0.0591244 0
0.0605164 0
0.0651955 0
0.066057 0
0.0655673 0
0.059178 0
0.098022 0
0.0640459 0
0.0647541 0
0.0599734 0
0.0639264 0
0.0600395 0
0.0640451 0
0.064012 0
0.0639364 0
0.0642531 0
0.0594258 0
0.0590621 0
0.0593524 0
0.0944262 0
0.0646393 0
0.0598161 0
0.0679467 0
0.0647692 0
0.0589919 0
0.0590838 0
0.0678416 0
0.0599987 0
0.0615056 0
0.0641176 0
0.0590845 0
0.0643851 0
0.0662001 0
0.0641455 0
0.0596105 0
0.0606607 0
0.0592042 0
0.0647073 0
0.0596979 0
0.0639206 0
0.0591961 0
0.0641881 0
0.065139 0
0.0608004 0
0.067295 0
0.0590678 0
0.0591972 0
0.0651127 0
0.0651844 0
0.0649087 0
0.077529 0
0.0647345 0
0.0590355 0.000153778
0.077603 0
0.0594475 0
0.0603854 0
0.0646569 0
0.0597657 0.000116341
0.0590593 0
0.0642833 0
0.0591536 0
0.0598087 0
0.0639463 0
0.0593292 0
0.0659054 0
0.0589857 0
0.0594956 0
0.0588001 0
0.065116 0
0.0668441 0
0.0645366 0
0.0610194 0
0.0592184 0
0.0589657 0
0.0641887 0
0.0590512 0
0.0591196 0
0.0640701 0
0.0638482 0
0.0594616 0
0.0644967 0
0.0645492 0
0.0650636 0
0.0590423 0
0.0592312 0
0.0921345 0
0.0654677 0
0.0644376 0
0.0642992 0
0.0595632 0
0.0590068 0
0.0593342 0
0.0590885 0
0.0643133 0
0.0650407 0
0.063945 0
0.0651813 0
0.0594205 0
0.0647625 0
0.0590252 0
0.0744912 0
0.0618136 0
0.0648437 0
0.0590588 0
0.0594485 0
0.0640935 0
0.064106 0
0.0591436 0
0.0590702 0
0.0641552 0
0.059082 0
0.0590467 0
0.0591201 0
0.0640072 0
0.0593053 0
0.0590911 0
0.0610588 0
0.0593901 0
0.0737417 0
0.0594365 0
0.0606013 0
0.0642054 0
0.0643618 0
0.0603328 0
0.0646152 0
0.05963 0
0.0598449 0
0.0642138 0
0.0642102 0
0.0603396 0
0.0640247 0
0.0591299 0
0.0596663 0
0.0596246 0
0.0593734 0
0.064036 0
0.0646249 0
0.0601009 0
0.059381 0
0.0640791 0
0.0590825 0
0.061004 0
0.064442 0
0.0645112 0
0.0592535 0
0.0590666 0
0.0594751 0
0.0651696 0
0.0647082 0
0.0648492 0
0.0778081 0
0.063962 0
0.0643316 0
0.0591259 0
0.0591817 0
0.0645088 0
0.0641508 0
0.0590347 0
0.0661947 0
0.0594173 0
0.0645151 0
0.0642494 0
0.0594506 0
0.0614848 0
0.0777097 0
0.0601531 0
0.0648615 0
0.0591264 0
0.0646015 0
0.0597765 0
0.0601887 0
0.0594932 0
0.0591841 0
0.0593792 0
0.060149 0
0.0591647 0
0.0590698 0
0.0590176 0
0.0653826 0
0.0918587 0
0.0590305 0
0.0655294 0
0.068923 0.166667
0.0641797 0
0.063934 0
0.0591904 0
0.0595661 0
0.0639589 0
0.0647607 0
0.0591762 0.00020662
0.0779307 0
0.064234 0
0.0592235 0
0.0590642 0
0.0612363 0
0.0771282 0
0.0645913 0
0.0591867 0
0.0642025 0
0.0592599 0
0.0644114 0
0.063989 0
0.0645585 0
0.060777 0
0.0599415 0
0.0645981 0
0.0647497 0
0.0591936 0
0.0648098 0
0.0593483 0
0.0603741 0
0.064369 0
0.0640713 0
0.0642321 0
0.0649192 0
0.059501 0
0.0679393 0
0.0596866 0
0.0596095 0
0.060203 0
0.0590318 0
0.059321 7.20775e-05
0.0592949 0
0.0777833 0
0.0596188 0
0.0593587 0
0.0642621 0
0.0653653 0
0.0648408 0
0.0643917 0
0.0640443 0
0.0645975 0
0.0595258 0
0.0730456 0.00560744
0.0596024 0
0.0598773 0
0.0592801 0
0.059275 0
0.0589841 0
0.0648693 0
0.0592882 0
0.05927 0
0.0595815 0
0.0645712 0
0.0643095 0
0.0639835 0
0.0650341 0
0.0645995 0
0.0593924 0
0.0646302 0
0.0596153 0
0.0647593 0
0.0649074 0
0.0639701 0
0.0642938 0
0.0590968 0
0.059295 0
0.0593897 0
0.0590061 0
0.0640114 0
0.0643841 0
0.0611123 0
0.0941528 0
0.0642233 0
0.060807 0
0.0590447 0
0.0648592 0
0.0592062 0
0.0740939 0
0.059241 0
0.0597838 0
0.0643175 0
0.0646705 0
0.0649283 0
0.0644391 0
0.0605065 0
0.0662195 0
0.0642171 0
0.0593022 0
0.0600263 0
0.0781438 0
0.0603031 0
0.0643094 0
0.0596201 0
0.0642063 0
0.0603404 0
0.0644194 0
0.0592551 0
0.0653114 0
0.0647453 0
0.0594958 0
0.0608082 0
0.0646677 0
0.0601972 0
0.0600062 0
0.0598891 0
0.0591003 0
0.0799141 0
0.0592381 0
0.0588251 0
0.0597113 0
0.064485 0
0.0602015 0
0.075231 0.000273895
0.0645852 0
0.0591909 0
0.0642195 0
0.0657778 0
0.06414 0
0.064371 0
0.0640871 0
0.0590123 0
0.0643472 0
0.0599164 0
0.0640198 0
0.0662131 0
0.0599883 0
0.0668811 0
0.0592895 0
0.0597971 0
0.0600468 0
0.0593167 0
0.0623449 0
0.0668132 0
0.0785653 0
0.0653485 0
0.0592543 0
0.065839 0
0.0590731 0
0.0590444 0
0.0654941 0
0.0602673 0
0.0643179 0
0.0639522 0
0.0591924 0
0.0596278 0
0.0649114 0
0.0591419 0
0.0595085 0
0.0602573 0
0.064824 0
0.0649187 0
0.059115 0
0.0593403 0
0.0590346 0
0.0641666 0
0.0592273 0
0.0591094 0
0.0603379 0
0.0645728 0
0.0629441 0
0.0602905 0
0.0593729 0
0.0590832 0
0.0601852 0
0.0591446 0
0.0640418 0
0.059371 0
0.0602499 0
0.0589644 0
0.0652256 0.000164586
0.0590559 0
0.0654197 0
0.0590599 0
0.0592258 0
0.0652079 0
0.0649365 0
0.0643913 0
0.0611097 0
0.0639907 0
0.0784629 0
0.0691847 0
0.0591143 0
0.0593054 0
0.0595421 0
0.0643998 0
0.0641479 0
0.0602776 0.000716362
0.0591258 0
0.0641309 0
0.0597395 0
0.06452 0
0.0598522 0
0.0601788 0
0.0654103 0
0.0645709 0
0.0589953 0
0.0592815 0
0.0643538 0
0.0895985 0
0.0595104 0
0.059125 0
0.064946 0
0.0653239 0
0.0591605 0
0.0643167 0
0.0589019 0
0.0641028 0
0.0767054 0
0.0642769 0
0.0592063 0
0.0591157 0
0.0593057 0
0.0641887 0
0.0594526 0
0.0779498 0
0.0641102 0
0.0639873 0
0.064688 0
0.0598136 0
0.0632283 0
0.0596058 0
0.0643458 0
0.0666231 0
0.0593118 0
0.0617529 0
0.0642066 0
0.0638165 0
0.0595064 0
0.0648339 0
0.0592898 0
0.0592308 0
0.065182 0
0.0592662 0
0.0648542 0
0.0655133 0
0.0643588 0
0.0642347 0
0.0645321 0
0.0591012 0
0.0596037 0
0.0777959 0
0.0671079 0
0.0596943 0
0.0645013 0
0.0641852 0
0.0646697 0
0.0599941 0
0.060023 0.000416827
0.0645395 0
0.0597054 0
0.0592292 0
0.0590232 0
0.0602693 0
0.0594912 0
0.0616958 0
0.0623859 0
0.0640554 0
0.0663257 0
0.0641319 0
0.0590539 0
0.0642588 0
0.0593328 0
0.0642421 0
0.0594101 0
0.0643135 0
0.0597525 0
0.0591673 0
0.0592054 0
0.0592091 0
0.0591038 0
0.0929661 0
0.0594491 0
0.0592885 0
0.0593952 0
0.0743069 0
0.0808525 0
0.0650817 0
0.0644963 0
0.0737843 0
0.0643684 0
0.0643463 0
0.0743507 0
0.0638474 0
0.05901 0
0.0592912 0
0.0641145 0
0.0639009 0
0.0651966 0
0.064312 0
0.0603314 0
0.0588954 0
0.0641725 0
0.0642216 0
0.0595971 0
0.0590268 0
0.0643632 0
0.0644316 0
0.0595512 0
0.0591396 0
0.0594169 0
0.0602128 0
0.0595582 0
0.0639059 0
0.0591332 0
0.0640447 0
0.0645972 0
0.0642667 0
0.0591601 0
0.0648951 0
0.0642183 0
0.0597618 0
0.0598396 0
0.0788328 0
0.0592868 0
0.0592063 0
0.0589766 0
0.0596361 0
0.0591102 5.14955e-05
0.0641622 0
0.064074 0
0.0906318 0
0.0596619 0
0.064833 0
0.0598416 4.26732e-05
0.0591905 0
0.0594619 0
0.064177 0
0.0597367 0
0.0590383 0
0.0642454 0
0.0606942 0
0.0643682 0
0.0642135 0
0.0591974 0
0.0648769 0
0.0596646 0
0.0591327 0
0.0642576 0
0.0592044 0
0.0646255 0
0.0639035 0
0.0598076 0
0.0900989 2.28863e-05
0.0657683 0
0.0592481 0
0.0646849 0
0.0592947 0
0.0590783 0
0.0680379 0
0.064252 0
0.0592757 0
0.0642949 0
0.0595938 0
0.0592504 0
0.0669959 0
0.0596757 0
0.0594667 0
0.0642519 0
0.0746479 0
0.0592209 0
0.0590384 0
0.0592957 0
0.0737734 0
0.0638776 0
0.0594462 0
0.0778933 0
0.0593341 0
0.0637771 0
0.0614283 0
0.0826166 0
0.0641844 0
0.0599817 0
0.0616511 0
0.0641967 0
0.0595178 0
0.0645193 0.000187234
0.0653946 0
0.0645784 0
0.0592241 0
0.0643804 0
0.0595222 0
0.0600817 0
0.0588564 0
0.064508 0
0.0592117 0
0.0643657 0
0.092412 8.34423e-05
0.0592968 0
0.0591936 0
0.0598343 0
0.0646402 0
0.0776792 0
0.0611418 0
0.0653933 0
0.0646924 0
0.0591842 0
0.0639097 0
0.0592234 0
0.0680481 0
0.0639346 0
0.0688238 0
0.0649599 0
0.0596734 0
0.0593619 0
0.0780674 0
0.0591149 0
0.0599177 0
0.059435 0
0.0641919 0
0.0593259 0
0.0591183 0
0.0589809 0
0.0911216 0
0.0592369 0
0.0594249 0
0.0591679 0
0.0590441 0
0.0777041 0
0.0593499 0
0.0589423 0
0.0591944 0
0.0609184 0.000311126
0.0590227 0
0.0644928 0
0.0966062 0
0.0590186 0
0.078231 0
0.0913888 0


==> anc/distrib/0.32.txt <==
0.0590199 0
0.0661658 0
0.0644236 0
0.0645908 0
0.0643111 0
0.059145 0
0.0598544 0
0.0645668 0
0.0660721 0
0.0639706 0
0.0641549 0
0.066368 0
0.0590622 0
0.0597416 0
0.0640785 0
0.059599 0
0.0672978 0
0.0645296 0
0.0600061 0
0.0641741 0
0.0598001 0
0.0592897 0
0.099676 0.000483669
0.0643433 0
0.0640851 0
0.0594655 0
0.0599585 0
0.0608256 0
0.0590633 0
0.0590356 0
0.0640442 0
0.0596308 0
0.0596954 0
0.0594077 0
0.0642721 0
0.0642582 0
0.0741207 0.000545377
0.0640298 0
0.0642979 0
0.0599283 0
0.0591862 4.80012e-05
0.0619395 0
0.0589001 0
0.0645156 0
0.0651007 0
0.0594281 0
0.0596943 0
0.0595742 0
0.0686543 0
0.0642514 0
0.0651663 0
0.0643789 0
0.0646769 0
0.0592882 0
0.0651767 0
0.0639773 0
0.0602174 0
0.0651525 0
0.0644125 0
0.0599201 0
0.0644338 0
0.0597034 0
0.0592619 0
0.0593001 0
0.0643039 0
0.0640516 0
0.0640597 0
0.0590888 0
0.0648175 0
0.0643251 0
0.0648612 0
0.0646398 0
0.064466 0
0.060013 0
0.0606239 0
0.0648448 0
0.0642168 0
0.0646992 0
0.0589684 0
0.064415 0
0.0592588 0
0.0641801 0
0.0590985 0
0.0643346 0
0.0590729 0
0.0642814 0
0.075654 0
0.0649901 0
0.0593751 0
0.0641429 0
0.059765 0
0.0606805 0
0.0641751 0
0.0601453 0
0.0599803 0
0.064189 0
0.0647301 0
0.0597092 0
0.0595189 0
0.0650464 0
0.066011 0
0.0642678 0
0.0643837 0
0.0602392 0
0.0600503 0
0.0645173 0
0.0599138 0
0.0646489 0
0.0643119 0
0.0591182 0
0.0602289 0
0.0605745 0
0.0593212 0
0.060598 0
0.0590802 0
0.0590626 0
0.0910804 0
0.059078 0
0.0593696 0
0.0640884 0
0.064471 0
0.0639917 0
0.0645964 0
0.0596263 0
0.061125 4.41066e-05
0.0645034 0
0.0592927 0
0.064305 0
0.0642579 0
0.060144 0.000654653
0.0589605 0
0.0594066 0
0.0642022 0
0.0593619 0
0.0781332 0
0.0644655 0
0.0601235 0
0.0593116 0
0.0594979 0
0.0589998 0
0.0652254 0
0.064096 0
0.0643891 0
0.0589081 0
0.0595524 0
0.0643336 0
0.0641586 0
0.0649056 0
0.0600221 9.13072e-05
0.0683464 0
0.0648871 0
0.0611931 0
0.0652056 0
0.0649087 0
0.0639463 0.000263212
0.064519 0
0.0645782 0
0.0688606 0
0.0649784 0
0.060144 0
0.0641204 0
0.0645263 0
0.0643873 0
0.0640255 0
0.0653098 0
0.0595663 0
0.0908628 0
0.0606385 0
0.0604529 0
0.0597354 0
0.064449 0
0.0649366 0
0.0640207 0
0.0641977 0
0.0657779 0.000217314
0.059385 0
0.0591857 0
0.0666077 0
0.0644608 0
0.0643476 0
0.0641425 0
0.0595109 0
0.0643359 0
0.064844 0
0.0590685 0
0.0598628 0
0.064628 0
0.060235 0
0.0589949 0
0.0594601 0
0.0597472 0
0.0595947 0
0.0588282 0
0.061985 0
0.059018 0
0.0740369 0
0.0911826 0.000622106
0.0619963 0
0.0766814 0
0.060205 0
0.0594737 0
0.059271 0
0.0879024 0
0.0650836 0
0.0590883 0
0.0606288 0
0.0589934 0
0.0591876 0
0.0599136 0
0.0624615 0
0.0591802 0
0.0619915 0
0.0592641 0
0.0645112 0
0.0647027 0
0.0592313 0
0.0639564 0
0.0596183 0
0.0642267 0
0.0593694 0
0.0597405 0
0.0644422 0
0.0590177 0
0.0620709 0
0.0643155 0
0.0590697 0
0.0598262 0
0.0590049 0
0.0613661 0
0.0641809 0
0.0655426 0
0.059166 0
0.0658553 0
0.0590822 0
0.0603377 0
0.0612782 0
0.0642137 0
0.0797594 0
0.0650428 0
0.064991 0
0.0643735 0
0.0589956 0
0.0601284 0
0.0594894 0
0.0592749 0
0.0674326 0
0.0596901 0
0.0591162 0
0.0592814 0
0.0591675 0
0.0609769 0
0.0589878 7.43061e-05
0.0604178 0
0.0590888 0
0.0640556 0
0.0589017 0
0.0640141 0
0.0642461 0
0.0592976 0
0.0602693 0
0.0644398 0
0.0594464 0
0.0598755 0
0.0612865 0
0.0638978 0
0.0643917 0
0.064057 0
0.0640354 0
0.0639405 0
0.0641028 0
0.0914622 0
0.0593369 0
0.064357 0
0.0643027 0
0.0662499 0
0.0590936 0
0.065127 0
0.0639831 0
0.0628437 0
0.0641592 0
0.0602654 0
0.0591858 0
0.0637279 0
0.0641549 0
0.0641456 0
0.0644256 0
0.0590434 0
0.0640026 0
0.0639394 0
0.0642912 0
0.0592968 0
0.0649088 0
0.059197 0
0.0645703 0
0.0590479 0
0.059468 0
0.0619755 0
0.0641949 0
0.0604663 0
0.0599205 0.000143365
0.0591372 0
0.0590652 0
0.0642683 0
0.0598323 0
0.059195 0
0.0596153 0
0.0644651 0
0.0590686 0
0.0780506 0
0.0651047 0
0.0592837 0
0.064771 0
0.0592864 0
0.0593517 0
0.0614603 0
0.0606801 0
0.0597117 0
0.0594146 0
0.0647001 0
0.0640729 0
0.0643865 0
0.0969676 0
0.0641333 0
0.064461 0
0.0647561 0
0.0592028 0
0.064458 0
0.0650989 0
0.0598154 0
0.0643745 0
0.0591068 0
0.0642723 0
0.0642996 0
0.0660664 0
0.0612415 0
0.06527 0
0.0592164 0
0.0591237 0
0.0595732 0
0.0595004 0
0.0588906 0
0.0644981 0
0.064707 0
0.0649887 0
0.0612721 0
0.0615435 0
0.0591359 0
0.0644749 0
0.059409 0
0.0642595 0
0.0662481 0
0.0640741 1.49402e-05
0.065359 0
0.0594726 0
0.0780583 0.00011857
0.0640144 0
0.0647262 0
0.0642141 0
0.0596988 0
0.0644428 0
0.0608006 0
0.0592664 0
0.0593094 0
0.0598127 0
0.0590878 0
0.0598981 0
0.0590562 0
0.0640119 0
0.0592079 0
0.0602234 0
0.059952 0
0.0596025 0
0.0653474 0
0.0594169 0
0.0657486 0
0.0593836 0
0.0591618 0
0.0591707 0
0.0642857 0
0.0647132 0
0.0653995 0
0.0649709 0
0.0639547 0
0.0603938 0
0.0600831 0
0.0639302 0
0.0592915 0
0.0654971 0
0.0595587 0
0.0613194 0
0.0643957 0
0.064223 0
0.0609222 0
0.059109 0
0.0594829 0
0.0593259 0
0.0592104 0
0.0594494 0
0.0592033 0
0.0655759 0
0.0604181 0
0.0654823 0
0.0596949 0
0.0650818 0
0.0592363 0
0.0641997 0
0.0600842 0
0.0640783 0
0.0591262 0
0.060155 0
0.0592636 0
0.0641268 0
0.0596909 0
0.0642871 0
0.0740472 0
0.0594451 1.28306e-05
0.0739402 0
0.0594085 0
0.0644338 7.06982e-06
0.0652524 0
0.0594868 0
0.0765311 0
0.0646016 0
0.0588152 0
0.0599905 0
0.0591532 0
0.0643264 0
0.0646326 0
0.0597042 0
0.064155 0
0.0593416 0
0.0591647 0
0.0639763 0
0.0602627 2.78898e-05
0.064304 0
0.0641547 0
0.0592835 0
0.0654215 0
0.0984251 5.39297e-06
0.0663506 0
0.0595277 0
0.0593931 0
0.0595625 0.00026504
0.0642342 0
0.0642345 0
0.0593672 0
0.0647489 0
0.0648957 0
0.059203 0
0.0590298 2.19289e-05
0.0738317 0
0.0592217 0
0.0607568 0
0.0597113 0
0.0643698 0
0.0643403 0
0.0591012 0
0.0642531 0
0.0649606 0
0.0646301 0
0.0649349 0
0.0594375 0
0.0648098 0
0.0646827 0
0.0639549 0
0.0641575 0
0.0639647 0
0.0652882 0
0.066146 0
0.0592769 0
0.0659129 0
0.0641968 0
0.0660648 0
0.0645593 0
0.0601347 0
0.0645314 0
0.0644011 0
0.0592107 0
0.0596254 0
0.0602705 0
0.0642754 0
0.0641701 0
0.0591591 0
0.0643524 0
0.0600331 0
0.064105 0
0.064707 0
0.0646647 0
0.0600438 7.12067e-05
0.0591237 0
0.06495 0
0.0591779 0
0.0603843 0
0.0651435 0
0.0650595 0
0.0594619 0
0.05928 0
0.0645613 0
0.0591208 0
0.0600044 0
0.0591107 0
0.0644444 0
0.0650727 0
0.0593433 0
0.0650979 0
0.0596863 0
0.0597237 0
0.0654815 0
0.0594018 0
0.0612866 0
0.0649969 0
0.0592488 0
0.0594685 0
0.0641377 0
0.0644452 0
0.059229 0
0.0596687 0
0.0596162 0
0.0778333 0
0.0640236 0
0.0589855 0
0.0783301 0
0.0590234 0
0.0657925 0
0.0590662 0
0.059629 0
0.0597317 0
0.0591599 0
0.0642355 0
0.0593273 0
0.0596247 0
0.0646421 0
0.0652517 0
0.0652179 0
0.0656504 0
0.0593557 0
0.064492 0
0.0640958 0
0.0651261 0
0.0590368 0
0.0593595 0
0.0588717 0
0.065425 0
0.0592926 0
0.0644363 0
0.0601316 0
0.059593 0
0.0605255 0
0.0646749 0
0.0593755 0
0.0803173 8.51948e-05
0.0600563 0
0.059749 0
0.0591578 0
0.0603566 0
0.0595936 0.000455141
0.0592499 0
0.0656011 0
0.0590034 0
0.100089 0.000517119
0.0611348 0
0.0592223 0
0.0650605 0
0.0594721 0
0.0644443 0
0.0648708 0
0.0599289 0
0.0617841 0
0.0605359 0
0.0647281 0
0.059035 0
0.058952 0
0.0650311 0
0.0651454 0
0.0593055 9.11504e-05
0.0784788 0
0.059449 0
0.0601211 0
0.0642685 0
0.0807266 0
0.0593992 0
0.0650478 0
0.0644008 0
0.0661783 0
0.0646101 0
0.0667752 0
0.0593461 0
0.0606295 0
0.0648577 0
0.0602047 0
0.064342 0
0.0975232 0
0.0645601 0
0.060218 0
0.0592417 4.36252e-05
0.0595829 0
0.0644239 0
0.0640668 0
0.0601821 0
0.0593396 0
0.0597859 0
0.0739964 0
0.0589369 0
0.0594534 0
0.0641307 0
0.0604085 0
0.0645882 0
0.0594077 0
0.064554 0
0.0601509 0
0.0644327 0
0.0597137 0
0.0594241 0
0.0600708 0
0.0593366 0
0.0642759 0
0.0644039 0
0.0589481 0
0.0620831 0
0.0641161 0
0.0642015 0
0.0593425 0
0.0600036 0
0.0599366 0
0.0641881 0
0.0598398 0
0.0642965 0
0.0591184 0
0.0645996 0
0.0651762 0
0.0595522 0
0.0590787 0
0.059498 0
0.0930234 0
0.0589753 0
0.0941635 0
0.100425 0
0.0592135 0
0.0640394 0
0.0641644 0
0.0643629 0
0.0652552 0
0.0639713 0
0.059146 0
0.064113 0
0.0641681 0
0.0653483 0
0.0789714 0
0.0645137 0
0.0591972 0
0.0673187 0
0.0594966 0
0.060452 0
0.0641247 0
0.0594477 0
0.064354 0
0.0640289 0
0.0646257 0
0.0590518 0
0.0643406 0
0.0591597 0
0.0650776 0
0.0646625 0
0.0667871 0
0.0600238 0
0.064665 0
0.0640032 0
0.078031 0
0.0639333 0
0.0643588 0
0.0604055 0
0.0592504 0
0.077627 0
0.0598399 0
0.0612406 0
0.0590048 0
0.0591956 0
0.0604036 0
0.0641611 0
0.0589311 0
0.0642722 0
0.061631 0
0.0590127 0
0.0598787 0
0.059568 0
0.0611075 0
0.0592477 0
0.0645304 0
0.0644675 0
0.0645791 0
0.0590163 0
0.0590897 0
0.0737214 0
0.059314 0
0.0595314 0
0.0641553 0
0.0598394 0
0.0590773 0
0.0593134 0
0.0593122 0
0.0597016 0
0.0627904 0
0.0591404 0
0.0589683 3.17844e-05
0.0642869 0
0.0592649 0
0.0604147 0
0.0604114 0
0.0655888 0
0.0593631 0
0.0640624 0
0.0594496 0
0.0647439 0
0.059319 0
0.0592239 0
0.0604584 0
0.0590224 0
0.0591757 0
0.0645964 0
0.0589596 0
0.0589398 0
0.0591342 0
0.0590392 0
0.0645387 0
0.0592469 0
0.0593678 0
0.0599944 0
0.0647765 0
0.0913338 0
0.0597305 0
0.0641787 0
0.0947881 0
0.0645449 0
0.05972 0
0.0607719 0
0.0590006 0
0.058857 0
0.0640933 0
0.0589891 0
0.0592258 0
0.0661365 0
0.0748934 0
0.0614483 0
0.0640233 0
0.0647364 0
0.0590992 0
0.064336 0
0.0649198 0
0.0654247 0
0.0657967 0
0.059044 0
0.0601058 0
0.0591471 0
0.0646019 0
0.0643192 0
0.0641605 0
0.0591963 0
0.0591823 0
0.0641479 0
0.0642201 0
0.0642774 0
0.0641969 0
0.0591612 0
0.0593364 0
0.0639681 0
0.0640905 0
0.0641758 0
0.0593182 0
0.0612957 0
0.0593725 0
0.0644455 0
0.0591889 0
0.0596828 0
0.0676597 0
0.0644315 0
0.0605076 0
0.0641347 0
0.0592059 0
0.0597723 0
0.0603687 0.00031805
0.0767571 0
0.0591027 0
0.0667408 0
0.0639352 0
0.0592677 0
0.0598668 0
0.059862 0
0.059161 0
0.059197 0
0.059467 0
0.0606888 0
0.0652359 0
0.0594608 0.00010172
0.0640572 0
0.059824 0
0.0642824 0
0.0642892 0
0.0640238 0
0.0592362 0
0.0643568 0
0.059829 0
0.0590564 0
0.059744 0
0.0685464 0
0.0647927 0
0.0592762 0
0.0640198 0
0.0598999 0
0.0651794 0
0.0886433 0
0.0589529 1.10889e-06
0.0654836 0
0.059597 0
0.0598343 0
0.0593146 0
0.064228 0
0.0646182 0
0.0645445 0
0.0645483 0
0.064194 0
0.0590578 0
0.0649798 0
0.0595358 0
0.0592031 0
0.059878 0
0.0598973 0
0.0590217 0
0.0608267 0
0.059417 0
0.0617949 0
0.06516 0
0.0655984 0
0.0640017 0
0.0605975 0
0.0643093 0
0.0599519 0
0.0598098 0
0.0596615 0
0.0594812 0
0.0649151 0
0.0679603 0
0.059393 0
0.0619505 0
0.0591084 0
0.0673011 0
0.0644815 0
0.0590851 0
0.100503 0
0.0649703 0
0.0643623 0
0.0651077 0
0.0590616 0
0.063868 0
0.0645198 0
0.0590618 0
0.0609904 0.00014396
0.0648188 0
0.0660802 0
0.0591231 0
0.0655578 0
0.0591881 0
0.059657 0
0.0600642 0
0.0601473 0
0.0645756 0
0.0591418 0
0.0603146 0
0.0643354 0
0.0593992 0
0.059565 0
0.0640338 0
0.0648951 0
0.060367 0
0.0639952 0
0.0592714 0
0.064991 0
0.061392 0
0.0593741 0
0.0595305 0
0.0638887 0
0.0639392 0
0.0626007 0
0.0592959 0
0.0647193 0
0.0914462 0
0.0646203 0
0.0647219 0
0.0649573 0
0.0650941 0
0.059281 0
0.0612869 0
0.0596627 0
0.0592769 0
0.0599555 0.000860051
0.0591816 0
0.0592262 0
0.0595819 0
0.0588678 0
0.0593867 0
0.065177 0
0.0641474 0
0.0592251 0
0.0642032 0
0.0593847 0
0.0643994 0
0.0590326 0
0.0647505 0
0.065128 0
0.0602584 0
0.0591788 0
0.0643305 0
0.0645045 0
0.0594899 0
0.0668225 0
0.0601141 0
0.0594567 0
0.0596852 0
0.0768911 0
0.0594751 0
0.0643673 0
0.0603771 0
0.0642189 0
0.0642842 0
0.0654388 0
0.0606122 0
0.0642903 0
0.0644282 0
0.0651882 0.00041858
0.0649062 0
0.0777797 0
0.0592846 0
0.0647656 0
0.0648096 0
0.0643693 0
0.0593749 0
0.0766561 0
0.0591438 0
0.065139 0
0.0596416 0
0.0947831 0
0.0646868 0
0.0590052 0
0.0590219 0
0.0592609 0
0.0605826 0
0.064168 0
0.0592294 0
0.0642082 0
0.0589933 0
0.068889 0
0.0605046 0
0.0651744 0
0.0591527 0
0.0590989 0
0.0642092 0
0.059469 0
0.0597455 0
0.0609136 0
0.0656142 0
0.0645152 0
0.0601262 0
0.0596767 0
0.0590228 0
0.0641059 0
0.0593637 0
0.059195 0
0.0655768 0
0.0741686 0
0.06433 0
0.0594908 0
0.0639552 0
0.0594354 0
0.0594637 0
0.0645283 0
0.0658256 0
0.064209 0
0.0645341 0
0.0642298 0
0.0599617 0.000390723
0.0599838 0
0.0593492 0
0.0642911 0
0.0589923 0
0.0641187 0
0.0593208 0
0.0591311 0
0.0601707 0
0.0589635 0
0.0591859 0
0.0641686 0
0.0650921 0
0.0590389 0
0.059946 0
0.0598512 0
0.0644342 0
0.0592387 0
0.0644546 0
0.0594725 0
0.0642939 0
0.059716 2.49905e-06


==> anc/distrib/0.33.txt <==
0.059295 0
0.0644823 0
0.0600125 0
0.0600543 0
0.0641898 0
0.0641501 0
0.0642307 0
0.0749034 0
0.0595703 0.000344468
0.0641393 0
0.0645637 0
0.0590134 0
0.0603926 0
0.0594063 0
0.0741272 0
0.0590751 0
0.060062 0
0.0591202 0
0.0916058 0
0.0621718 0
0.06416 0
0.0591587 0
0.0645765 0
0.0642713 0
0.0644298 0
0.0592854 0
0.0594631 0
0.0593846 3.05133e-05
0.0602825 0
0.0596171 0
0.0599576 0
0.0620555 0
0.0592089 0
0.0644037 0
0.0592552 0
0.067061 0
0.0646501 0
0.0602834 0
0.0640856 0
0.059232 0
0.0639853 0
0.0664247 0
0.0597743 0
0.0648259 0
0.0644338 0
0.0643119 0
0.0590835 0
0.064248 0
0.059639 0
0.0646774 0
0.0589854 0
0.0644625 0
0.0644721 0
0.065808 0
0.059277 0
0.0665823 0
0.059153 0
0.0914897 0
0.0593375 0
0.0592338 0
0.0791714 0
0.0668669 0
0.0591866 0
0.0764989 0
0.059875 0
0.0657876 0
0.0649489 0
0.0611785 0
0.0944417 0
0.0591658 0
0.0644174 0
0.0595237 0
0.0593278 0
0.0600526 0
0.0612592 0
0.0593524 0.00022856
0.0594884 0
0.0594915 0
0.064442 0
0.0639514 0
0.0590401 0
0.0594069 0
0.0645524 0
0.0590229 0
0.0598562 0
0.0615068 0
0.0647873 0
0.059202 0
0.0595579 0
0.0956475 0.000175144
0.0592185 0
0.0639818 0
0.0648788 0
0.0650562 0
0.0590328 0
0.0600186 0
0.0597181 0
0.06484 0
0.0597128 0
0.0591395 0
0.064102 0
0.0748444 0
0.0592699 0
0.0641811 0
0.0653061 0
0.0609186 0
0.0640863 0
0.0646107 0
0.0590234 0
0.0592936 0
0.0645559 0
0.0642297 0
0.0591771 0
0.0642305 0
0.0660994 0
0.0590551 0
0.0599077 0
0.0591614 0
0.0621563 0
0.0673732 0
0.0648017 0
0.0601038 0
0.064759 0
0.0828345 0
0.0598655 0
0.0598478 0
0.0741303 0
0.0594897 0
0.0590883 0
0.0593193 0
0.060445 0
0.064168 0
0.0591731 0
0.0646618 0
0.0595861 0
0.0591133 0
0.0644574 0
0.0887431 9.13613e-06
0.0593019 0
0.0642248 0
0.060161 0
0.0602825 0
0.0642658 0
0.0590847 8.10568e-05
0.0594068 0
0.0597413 0
0.0641853 0
0.0887626 0
0.0645037 0
0.0598115 0
0.0644359 0
0.0604474 0
0.0640645 0
0.0648464 0
0.0593132 0
0.0664502 0
0.0638871 0
0.0600209 0
0.0642291 0
0.064081 0
0.0593946 0
0.0597771 0
0.06472 0
0.0610196 0
0.0652741 0
0.0643426 0
0.0810864 0
0.0659751 0
0.0592103 0
0.0608992 0
0.0591481 0
0.0595211 0
0.0591258 0
0.0644152 0
0.0595526 0
0.0633911 0
0.065404 0
0.0594626 0
0.0602659 0
0.0590743 0
0.0597782 0
0.064212 0
0.0648137 0
0.0589747 0
0.0602367 0
0.0782056 0
0.0592743 0
0.0808013 0
0.0639848 0
0.0590234 0
0.0642943 0
0.0591341 0
0.0644225 0
0.0655337 0
0.0807901 0
0.0644187 0
0.0591586 0
0.0592068 0
0.0650064 0
0.0657685 0
0.0646583 0
0.0655513 0
0.063991 0
0.060045 0
0.064162 0
0.0591095 0
0.0601542 0
0.0591085 0
0.0741202 0.000219262
0.0597271 0
0.0610003 0
0.0594095 0
0.0638835 0
0.0653705 0
0.0595808 0
0.065132 0
0.0641182 0
0.0616676 0
0.0641204 0
0.0649845 0
0.0646835 0
0.0591371 0
0.0601162 0
0.0589876 0
0.0645486 0
0.0595244 0
0.0644541 0
0.0591172 0
0.0596053 0
0.060127 0
0.0786044 0
0.064349 0
0.0596601 0
0.0591021 0
0.0777854 0.000427007
0.0648856 0
0.0590722 0
0.0592959 0
0.0645346 0
0.0650524 0
0.0646299 0
0.059646 0
0.0651985 0
0.0593718 0
0.0653035 0
0.0588501 0
0.0653237 0
0.0589702 0
0.0643395 0
0.0591828 5.42759e-05
0.0644473 0
0.0647744 0
0.0597604 0
0.0653827 0
0.0591991 0
0.0594404 0
0.0602904 0
0.0600804 0
0.0594875 0
0.0650238 0
0.0650783 0
0.0642125 0
0.0640609 0
0.065119 0
0.0953578 0
0.0661872 0
0.0645063 0
0.0595736 0
0.0591181 0
0.0643769 0
0.059277 0
0.0645911 0
0.0590059 0
0.0678663 0
0.0596684 0
0.0592226 0
0.0625685 0
0.061831 0
0.0602292 0
0.0644152 0
0.0590441 0
0.0610881 0
0.0608815 0
0.0593899 0
0.0599091 0
0.0647788 0
0.0604547 0
0.0643785 0
0.0597301 0
0.0643056 0
0.059288 0.000134305
0.0591363 0
0.0644083 0
0.0595173 0
0.0590887 0
0.0635858 0
0.0594624 0
0.0957199 0
0.1023 0
0.0594184 0
0.0594142 0
0.0647746 0
0.0641272 0
0.0641561 0
0.059366 0
0.06437 0
0.0641899 0
0.0592647 0
0.0626032 0
0.0640194 0
0.0595074 0
0.060117 0
0.0806686 0
0.0591309 6.55973e-05
0.0668498 0
0.0593903 0
0.0641544 0
0.0644855 0
0.0739367 0
0.0592332 0
0.0648489 0
0.0592183 0
0.0603184 0
0.0661636 0
0.0591773 0
0.0605217 0
0.0598488 0
0.0640427 0
0.0593839 0
0.0591822 0
0.0592164 2.53475e-05
0.0786299 0
0.0658409 0
0.065061 0
0.0598701 0
0.0650639 0
0.0639127 0
0.0594017 0
0.0642425 0
0.0607712 0
0.0740021 0
0.064783 0
0.0596515 0
0.0673815 0
0.0597973 0
0.0640814 0
0.0654656 0
0.0647617 0
0.059031 0
0.059342 0
0.0593729 0
0.0592607 0
0.0687532 0
0.0646239 0
0.0592991 0
0.0602626 0
0.0596558 0
0.0609977 0
0.0593885 0
0.0600463 0
0.0642432 0
0.0649341 0
0.0598938 0
0.0592076 0
0.0598269 0
0.0599233 0
0.0644827 0
0.0647584 0
0.0595352 0
0.0592626 0
0.0590472 0
0.0598629 0
0.0596578 0
0.0639992 0
0.0641902 0
0.0641125 0
0.0590581 0
0.0596999 0
0.0910142 0
0.0594126 0
0.0590619 0
0.0599849 0
0.0596757 0
0.0598717 0
0.0594482 0
0.0610768 0
0.0639384 0
0.0603091 0
0.0649662 0
0.0643856 0
0.0651134 0
0.0595444 0
0.059008 0
0.0592838 0
0.0771137 0
0.0650822 0
0.0607137 0
0.0596398 0
0.0590688 0
0.0789602 0
0.0644328 0
0.0644353 0
0.059684 0
0.0592789 0
0.0590518 0.000359052
0.0590327 0
0.0591413 0
0.064786 0
0.0600913 0
0.061808 0
0.0591808 0
0.0592191 0
0.0645451 0
0.0641119 0
0.0639901 0
0.0910015 0
0.0593581 0
0.0596268 0
0.0595873 0
0.064193 0
0.0638327 0
0.0590959 0
0.0689629 0
0.0609065 0
0.0777006 0
0.0640893 0
0.0591554 0
0.0647051 0
0.0648504 0
0.0592131 0
0.0592114 3.53653e-05
0.0592642 0
0.0642437 0
0.060039 0
0.0642184 0
0.0592216 0
0.0605975 0
0.064149 0
0.0592842 0
0.0643634 0
0.0598623 0
0.0590406 0
0.059123 0
0.0723202 0
0.064682 0
0.0645525 0
0.0642994 0
0.0649113 0
0.0740336 0
0.0594894 0
0.0645453 0
0.0596326 0
0.0649249 0
0.0637749 0
0.0649893 0
0.0644441 0
0.0592843 0
0.0640766 0
0.064633 0
0.0593001 0
0.0595943 0
0.0593708 0
0.0595604 0
0.0643643 0
0.0596289 0
0.0591033 0
0.0649003 0
0.064042 0
0.0687486 0
0.0734712 0
0.0596085 0
0.0636325 0
0.0656949 0
0.0591208 0
0.0590951 0
0.0640985 0
0.0644554 0
0.0590791 0
0.0588498 0
0.0590556 0
0.0640049 0
0.059373 0
0.0590661 0
0.0643048 0
0.0621991 0
0.0600841 0
0.0641134 0
0.0596165 0
0.0639636 0
0.0592202 0
0.0641432 0
0.0640479 0
0.0591345 0
0.0591082 0
0.0595708 0.000299204
0.0630318 0
0.0639192 0
0.0647023 0.000214534
0.0593051 0
0.0592214 0
0.0590278 0
0.0647667 0
0.0642463 0
0.061261 0
0.0643016 0
0.0605135 0
0.0592047 0
0.0593115 0
0.0593883 0
0.0604883 0
0.083365 0
0.0590854 0
0.0640055 0
0.0604392 0
0.0785406 0
0.0595891 0
0.0594389 0
0.0656607 0
0.0603744 0
0.0590847 0
0.0599838 0
0.0595204 0
0.0597686 0.000134456
0.0599134 0
0.0650316 0
0.0590834 0
0.0640782 0
0.0596066 0
0.0594151 0
0.0592997 0
0.0593097 0
0.0591273 0
0.0641958 0
0.0639134 0
0.0627421 0
0.0641451 0
0.0768026 0
0.0644365 0
0.0596105 0
0.0645764 0
0.0597223 0
0.064628 0
0.0595075 0
0.0593683 0
0.0641124 0
0.0662914 0
0.0609196 0
0.0645479 0
0.0644941 0
0.0644391 0
0.0641604 0
0.064113 0
0.0590779 0
0.0984792 4.29112e-05
0.0650229 0
0.0644273 0
0.0695877 0
0.0593888 0
0.0642773 0
0.0642471 0
0.0640686 0
0.0596666 0
0.0645081 0
0.0606294 0
0.0594718 0
0.0642512 0
0.0642956 0
0.0590704 0
0.0594336 0
0.0596952 0
0.0646611 0
0.0625061 0
0.0642248 0
0.0593555 0
0.067633 0
0.0600384 0
0.0644007 0
0.0592375 0
0.0641238 0
0.0646565 0
0.064228 0
0.0598833 0
0.0598096 0
0.0601268 0
0.065475 0
0.0643705 0
0.0942085 0
0.0593297 0
0.064759 0
0.0591158 0
0.0591306 0
0.0593689 0
0.0996578 0
0.0640862 0
0.0600952 0
0.0641181 0
0.059432 0
0.0601386 0
0.0643619 0
0.066951 0
0.0606726 0
0.0591993 0
0.0595075 0
0.064585 0
0.0800845 0
0.0592276 0
0.063997 0
0.0647166 0
0.0642789 0
0.064191 0
0.0592319 1.46156e-05
0.0641276 7.06441e-05
0.0597703 0
0.0594414 0
0.0656445 0
0.0609218 0
0.0657067 0
0.0641102 0
0.0645205 0
0.0597553 0
0.0591979 0
0.0643113 0
0.0641771 0
0.059846 0
0.0642688 0
0.0642469 0
0.0653997 0
0.0645574 0
0.0598544 0
0.059192 0
0.0592525 0
0.0603067 0
0.0593785 0
0.0594705 0
0.0652344 0
0.0643581 0
0.0605544 0
0.0595719 0
0.0600773 9.85015e-06
0.0592229 0
0.064625 0
0.059839 0
0.0638955 0
0.0642943 0
0.0613618 0
0.0641999 0
0.0591463 0
0.0643184 0
0.0602431 0.000154011
0.0590856 0
0.0645899 0
0.064521 0
0.0644283 0
0.0642553 0
0.0670457 0
0.059056 0
0.0592908 0
0.0592631 0
0.0663254 0
0.0592522 0
0.0589212 0
0.0642295 0
0.059654 0
0.0643627 0
0.0645426 0
0.061592 0
0.0639957 0
0.064652 0
0.0591989 0
0.0775701 0
0.0597379 0
0.0594808 0
0.0608072 0
0.0639649 0
0.0591105 0
0.0656547 0
0.064425 0
0.0593791 0
0.064904 0
0.0601885 0
0.0651231 0
0.0641536 0
0.0595644 0
0.0593952 0
0.060098 0
0.0591293 0
0.0647322 0
0.0598195 0
0.0645767 0
0.0642819 0
0.0778406 0
0.0641956 0
0.0651858 0
0.0641191 0
0.0593649 0
0.0597147 0
0.0593342 0
0.0592859 0
0.065245 0
0.0596515 0
0.0602114 0
0.0645168 0
0.0643175 0
0.063969 0
0.064196 0
0.0642905 0
0.0607893 0
0.0591258 0
0.0591607 0
0.0597344 0
0.060374 0
0.0643478 0
0.0642291 0
0.0593321 0
0.059282 0
0.0653062 0
0.0639546 0
0.0643173 0
0.0648242 0
0.0641017 0
0.0601494 0
0.0641346 0
0.0591205 0
0.0644056 0
0.0634198 0
0.0652166 0
0.0649584 0
0.0645628 0
0.0591673 0
0.06431 0
0.0593069 0
0.0657749 0
0.0589737 0
0.0593475 0
0.0603415 0
0.0812871 0.00034793
0.0594407 0
0.0591485 0
0.0594137 0
0.0642765 0
0.0645865 0
0.0644088 0
0.0651442 0
0.0592666 0
0.0593327 0
0.0644066 0
0.064135 0
0.0592429 0
0.0595076 0
0.0612144 0
0.0590642 0
0.0590534 0
0.0646899 0
0.0593751 0
0.0705542 0
0.0642046 0
0.064195 0
0.0932843 0
0.064601 0
0.0643269 0
0.0606316 0
0.0642141 0
0.0652044 0
0.10045 0
0.0593053 0
0.0644335 0
0.0647048 0
0.0593098 0
0.0596202 0
0.0593425 0
0.0642184 0
0.0594092 0
0.0642967 0
0.0647028 0
0.0644251 0
0.0780405 0
0.0646697 0.000163785
0.064757 0
0.0591977 0
0.0653133 0
0.0644989 0
0.0598255 0
0.0642731 0
0.061166 0
0.0643885 0
0.0644095 0
0.0655072 0
0.0591773 0
0.0640246 0
0.0642788 0
0.0589417 0
0.059266 4.29112e-05
0.0641691 0
0.0614944 0
0.0611633 0
0.0590934 0
0.0644516 0
0.0593714 0
0.0660795 0
0.0595576 0
0.0645611 0
0.0606854 0
0.0738998 0
0.0649521 0
0.0658557 0
0.0644756 0
0.0642687 0
0.0639666 0
0.0592897 0
0.0589254 0
0.0591088 0
0.0647163 0
0.0641588 0
0.0590538 0
0.064308 0
0.0595923 0
0.0911658 0
0.0593966 0
0.0656977 0
0.0644902 0
0.0593149 0
0.0593474 0
0.0603897 0
0.0644132 0
0.0641017 0
0.0609364 0
0.0595423 0
0.0615729 0
0.0590786 0
0.0641423 0
0.0592387 0
0.0601046 0
0.0650899 0
0.064019 0
0.0641168 0
0.0592339 0
0.0640929 0
0.0590025 0
0.0916735 0
0.064594 0
0.0650826 0
0.0592991 0
0.0989875 0
0.0639724 0
0.0776138 0
0.0593191 0
0.0592453 0
0.0592285 0
0.0590625 0
0.0645802 0
0.0598992 0
0.0592466 0
0.0644827 0
0.0641988 0
0.0596706 0
0.0592523 0
0.0600659 0
0.0642167 0
0.0595678 0
0.0642776 0
0.0592868 0
0.0606132 0
0.0695803 0
0.0651032 0
0.0663335 0
0.0642319 0
0.0591618 0
0.0591191 0
0.0617741 0
0.0647607 0
0.0620274 0
0.0648974 0
0.0645309 0
0.0654062 0
0.0650985 0
0.0684692 0
0.0643022 0
0.0594871 0
0.0642929 0
0.062004 0
0.0591024 0
0.0596225 0
0.0642666 0
0.0641019 0
0.0592433 0
0.0591151 0
0.0665408 0
0.0593169 0
0.0593998 0
0.0660611 0
0.0595071 0
0.0648311 0
0.0650462 0
0.0589388 0
0.0647514 0
0.0593547 0
0.0642158 0
0.0589645 0
0.0652537 0
0.0590994 0
0.077862 0
0.0591497 0
0.0590943 0
0.0638693 0
0.0589632 0
0.059936 0
0.064296 0
0.0646825 0
0.0654725 0
0.0641534 0
0.059978 0
0.0589282 0
0.0593839 0
0.0643453 0
0.059789 0
0.0810354 0
0.0598478 0
0.095917 0
0.0648328 0
0.080312 0
0.0602157 0
0.0810819 0.000603347
0.060106 0
0.0594732 0
0.0649303 0
0.0592665 0
0.0592071 0
0.0737188 0
0.0766722 0
0.0660502 0
0.0596689 0
0.0592421 0
0.0591794 0
0.0641529 0
0.0595376 0
0.0589101 0
0.0596398 0
0.0593933 0
0.064045 0
0.0602827 0
0.0591911 0
0.0592251 0
0.064464 0
0.0644529 0
0.064629 0
0.0594896 0
0.0590287 0
0.0767012 0
0.0607603 0
0.0658386 0
0.0645979 0
0.06417 0
0.0595566 0
0.0639268 0
0.0643652 0
0.0641417 0
0.065922 0
0.0594022 0
0.0594478 0
0.0649618 0
0.0592601 0
0.0591283 0
0.0643395 0
0.0649074 0
0.0592169 0
0.0590852 0
0.0614385 0
0.078235 0
0.0642699 0
0.0593485 0
0.0595645 0
0.0595865 0
0.0614238 0
0.0642241 0
0.0591999 0
0.0593009 0
0.0592558 0
0.0647581 0
0.0601141 0
0.0589958 0.000145113
0.0613722 0
0.0639603 0
0.0595577 0.000544663
0.0647674 0
0.0641028 0
0.064698 0
0.0675794 0
0.0639822 0
0.0639937 0
0.060409 0
0.0591579 0.000325076
0.0647604 0
0.0653871 0
0.0671283 0
0.0594287 0
0.0590906 0
0.0595598 0
0.0615361 0
0.0639889 0
0.0603254 0


==> anc/distrib/0.34.txt <==
0.0642151 0
0.0603766 0
0.0645748 0
0.0595732 0
0.0606183 0
0.064287 0
0.073848 0
0.0642067 0
0.0594218 0
0.0589629 0
0.073994 0
0.0666412 0
0.0592655 0
0.0883712 0
0.0658989 0
0.0648717 0
0.0646574 0
0.0591767 0
0.0644405 0
0.0595166 0
0.0651923 0
0.0606662 0
0.0593764 0
0.0606037 0
0.0590642 0
0.0597727 0.000286655
0.0601135 0
0.0642915 0
0.0640631 0
0.0645147 0
0.0644188 0
0.0592261 0
0.0651431 0
0.0593479 0
0.0643544 0
0.0641961 0
0.0603763 0
0.0641345 0
0.0592304 0
0.0590838 0
0.0640444 0
0.0598868 0
0.060931 0
0.0603459 0
0.0642611 0
0.0598769 0
0.0608546 0
0.064425 0
0.0592125 0
0.0591247 0
0.064706 0
0.0770498 0
0.0589414 0
0.0640724 0
0.0592693 0
0.0653721 0
0.0647966 0
0.0649177 0
0.0589659 0
0.064183 0
0.0590928 0
0.0593053 0
0.0641742 0
0.0624837 0
0.0647426 0
0.0599374 0
0.0592487 0
0.0645977 0
0.064763 0
0.0645384 0
0.0641755 0
0.0641151 0
0.0593209 0
0.0644597 0
0.0677555 0
0.0590378 0
0.0644547 0
0.0591266 0
0.059369 0
0.0601853 0
0.0591956 6.57975e-05
0.0656766 0
0.0643379 0
0.0602507 0
0.0645234 0
0.0590763 0
0.0646249 0
0.0596281 0
0.0645407 0
0.0641819 0
0.06437 0
0.0590858 0
0.0644468 0
0.0593911 0
0.0639035 0
0.0595605 0
0.0596674 0
0.0601531 0
0.0596248 0
0.0649446 0
0.0641068 0
0.0604134 0
0.0591925 0
0.0641757 0
0.0595477 0
0.0641412 0
0.0691705 0
0.059196 0
0.0653094 0
0.0591054 0
0.0591118 0
0.0913468 0
0.0592077 0
0.0602359 0
0.0646544 0
0.0651606 0
0.0593618 0
0.0640501 0
0.0666434 0
0.0604712 0
0.0599465 0.000239368
0.0646192 0
0.0595756 0
0.059144 0
0.0644858 0
0.0974469 0
0.0596513 0
0.0589536 0
0.0646646 0
0.0591629 0
0.0643159 0
0.0591358 0
0.0595889 0
0.064444 0
0.0596861 0
0.0649419 0
0.064394 0
0.0608828 0
0.0641497 0
0.0644796 0
0.0608095 0
0.060939 0
0.0599971 0
0.0593988 0
0.064247 0
0.0594039 0
0.0639223 0
0.0646219 0
0.0648524 0
0.0591004 0
0.059273 0
0.0743434 0
0.0650421 0
0.0604629 0
0.0589527 0
0.0649395 0
0.0596691 0
0.0642149 0
0.0947433 0
0.0642972 0
0.0642888 0
0.064565 0
0.0662088 0
0.0592203 0
0.0600891 0.000120479
0.0600666 0
0.0592305 0
0.0590146 0
0.0590653 0
0.0595375 0
0.0639548 0
0.0595857 0
0.0645483 0
0.0591471 0
0.0600043 0
0.0641986 0
0.0608207 0
0.0645577 0
0.0594699 0
0.0646538 0
0.0592562 0
0.0596105 0
0.0595482 0
0.0593709 0
0.0648572 0
0.0592676 0
0.0752394 0
0.0592686 0
0.0920703 0
0.0649287 0
0.0593859 0
0.0596193 0
0.0641762 0
0.060601 0
0.0643823 0
0.0590833 0
0.0640853 0
0.0595649 0
0.0645855 0
0.0659062 0
0.0638951 0
0.0641745 0
0.0649547 0
0.0591882 0
0.0590965 0.000751327
0.0617283 0
0.0614756 0
0.0592149 0
0.0594826 0
0.0656038 0
0.0606434 0
0.059832 0
0.0591845 0
0.0654881 0
0.0592497 0
0.0604102 0
0.0789736 0
0.0916904 0
0.0593388 0
0.0645567 0
0.0650591 0
0.0643884 0
0.0648852 0
0.0590265 0
0.0597064 0
0.060004 0
0.0601966 0
0.0592016 0
0.0645689 0
0.0602879 0
0.0644127 0
0.0668993 0
0.0592519 0
0.0642204 0
0.0595568 0
0.0590881 0
0.0667664 0
0.0646218 0
0.0958416 0
0.0649216 0
0.0591139 0
0.0641659 0
0.0641777 0
0.0641732 0
0.059727 0
0.0594498 0
0.0659275 0
0.0592121 0
0.0598023 0
0.0647831 0
0.0605919 0
0.0644596 0
0.0590315 0
0.0590758 0
0.0675429 0
0.0657336 0
0.0643891 0
0.0594528 0
0.0646779 0
0.0639763 0
0.0592494 0
0.0641583 0
0.0600832 0
0.065341 0
0.0639657 0
0.0641473 0
0.0654865 0
0.0642122 0
0.0597063 0
0.0591175 0
0.0644689 0
0.0645349 0
0.0591966 0
0.0596188 0
0.0593848 0
0.0591379 0
0.0666043 0
0.0590922 0
0.0660051 0
0.0642578 0
0.064498 0
0.0649496 0
0.0619042 0
0.0642561 0
0.0737635 0
0.0932512 0
0.0595647 0.00017674
0.0644517 0
0.059542 0
0.0605856 0
0.0598343 0
0.0649022 0
0.0640538 0
0.0594724 0
0.0597198 0
0.0643525 0
0.059269 0
0.0643291 0
0.0589484 0
0.0604009 0
0.0641349 0
0.0639147 0
0.060694 0
0.0594612 0
0.0646771 0
0.0645265 0
0.0596006 0
0.0590224 0
0.059945 0
0.0648422 0
0.0597479 0
0.0593601 0
0.135891 0.00247272
0.0641821 0
0.0595299 0
0.0646422 0
0.0778956 0
0.060504 0
0.0648214 0
0.0594003 0
0.0652654 0
0.0617261 0
0.0590502 0
0.0642949 0
0.0644044 0
0.0657451 0
0.0641051 0
0.0603195 0
0.0597892 0
0.0644298 0
0.0653132 0
0.0639324 0
0.0589911 0
0.0642532 0
0.0605611 0
0.0594967 0
0.0642961 0
0.0640628 0
0.0649141 0
0.0643148 0
0.0601283 0
0.0597004 0.000451246
0.0642212 0
0.0592094 0
0.0639692 0
0.0646959 0
0.0640201 0
0.0641167 0
0.0598263 0
0.0592703 0
0.0603974 0
0.0590884 0
0.0591745 0
0.0661278 0
0.0592943 0
0.0602101 0
0.059853 0
0.0591094 0
0.064583 0
0.0640539 0
0.064635 0
0.0652745 0
0.0598164 0
0.0621307 0
0.0643761 0
0.0593993 0
0.0641108 0
0.0592447 0
0.0591913 0
0.0644102 0
0.0612168 0
0.0589623 0
0.0592098 0
0.0595399 0
0.0595812 0
0.0596868 0
0.0641952 0
0.0661143 0
0.05923 0
0.060821 0
0.0590391 0
0.0598779 0
0.0607153 0
0.0641949 0
0.0602304 0
0.0600299 0
0.0600186 0
0.0651004 0
0.0648228 0
0.0599693 0
0.0657817 0
0.0594507 0
0.0594527 0
0.0643428 0
0.0590878 2.57424e-05
0.0597583 0
0.0648493 0
0.0598233 0
0.0589657 0
0.0609935 0
0.0593498 0
0.0800892 0
0.059688 0
0.0590095 0
0.0591916 0
0.0590157 0
0.0591123 0
0.0642691 0
0.0595201 0
0.0591608 0
0.0655388 0
0.0642884 0
0.0643695 0
0.05924 0
0.0649325 0
0.0640673 0
0.064386 0
0.0590902 0
0.0706609 0
0.0659094 0
0.0595767 0
0.0641133 0
0.0643011 0
0.0648156 0
0.059006 0
0.0639231 0
0.063962 0
0.0646424 0
0.0648423 0
0.0670674 0
0.0643305 0
0.0639954 0
0.0590693 0.00124859
0.0642618 0
0.0594041 0
0.0605459 0
0.0595019 0
0.0659912 0
0.0639512 0
0.0596495 0
0.0595016 0
0.0647482 0
0.064355 0
0.0592436 0
0.0641503 0
0.0642795 0
0.0646012 0
0.0592176 0
0.0596195 0
0.0643713 0
0.064705 0
0.0642447 0
0.0593169 0
0.106778 0
0.0595299 0.000752527
0.0640067 0
0.081729 0
0.0641881 0
0.0593155 0
0.0592683 0
0.0646865 0
0.0650955 0
0.060508 0
0.0644646 0
0.0597263 0
0.0744246 0
0.0642663 0
0.0649066 0
0.0639539 0
0.0960198 0
0.059608 0
0.0599579 0
0.059851 0
0.0644164 0
0.0662287 0
0.0598387 0
0.0591462 0
0.0596758 0
0.0656668 0
0.0598309 0
0.059808 0
0.0655857 0
0.0603784 0
0.0648908 0
0.0590023 0
0.0597963 0
0.0594554 0
0.0644631 0
0.0595112 0
0.0594032 0
0.0593219 0
0.0605326 0
0.0595606 2.62995e-05
0.0646961 0
0.0596467 0
0.0592649 0
0.0595971 0
0.0639844 0
0.0647285 0
0.0593401 0
0.0593373 0
0.0592611 0
0.0594434 0
0.0650189 0
0.0642648 0
0.0605388 0
0.0779315 0
0.0640112 0
0.059511 0
0.0602316 0
0.0707575 0
0.0641668 0
0.0640465 0
0.0593919 0
0.0591759 0
0.0590247 0
0.0649 0
0.06043 0
0.0598579 0
0.0642202 0
0.0601837 0
0.0644651 0
0.0597152 0
0.064195 0
0.0646383 0
0.0591867 0
0.0644262 0
0.0607787 0
0.0598562 0
0.0642642 0
0.0588775 0
0.0597323 0
0.0645737 0
0.063956 0
0.0597862 0
0.0647486 0
0.0618324 0
0.0594648 0
0.059529 0
0.0647442 0
0.0648781 0
0.0592019 0
0.0594971 0
0.0948723 0
0.0660726 0
0.0640578 0
0.0654 0
0.0673688 0
0.0644586 0
0.0592592 0
0.0639964 0
0.0643259 0
0.0646862 0
0.0642147 0
0.0643078 0
0.064589 0
0.0642221 0
0.0641145 0
0.0606038 0
0.0595518 0
0.0645711 0
0.0593373 0
0.0645891 0
0.0603473 0
0.0597247 0
0.059848 0
0.0643931 0
0.0621177 0
0.0652878 0
0.0643466 0
0.0603754 0.00011229
0.0592853 0
0.0642215 0
0.0594427 0
0.0592028 0
0.0953206 0
0.0596402 0
0.0599446 0
0.0648139 0
0.0596329 0
0.0642169 0
0.0601963 0
0.0658347 0
0.0595573 0
0.064055 0
0.0599608 0
0.0599717 0
0.0593175 0
0.0649455 0
0.0589709 0
0.0594268 0
0.0596334 0
0.0640325 0
0.0742814 0
0.0645234 0
0.0590384 0
0.0645762 0
0.101101 4.83149e-05
0.064109 0
0.0641591 0
0.0591006 0
0.0640968 0
0.0589898 0
0.0589886 0
0.0641976 0
0.0603775 0
0.0609985 0
0.0644926 0
0.0657938 0
0.0642226 0
0.0647841 0
0.0594791 0
0.0619352 0
0.0641229 0
0.0642275 0
0.0640527 0
0.0643636 0
0.079656 0
0.0639388 0
0.0651018 0
0.0644681 0
0.0594815 0
0.0597221 0
0.0601409 2.41088e-05
0.0591404 0
0.0647341 0
0.0590673 0
0.0593775 0
0.0642727 0
0.0779463 0
0.0588934 0
0.0644443 0
0.0646768 0
0.101516 0
0.0598547 0
0.0643515 0
0.0591101 0
0.0649327 0
0.0646665 0
0.0595161 0
0.064352 0
0.0591001 0
0.0594619 0
0.0648705 0
0.060646 0
0.0595366 0
0.0593658 0
0.0589786 0
0.0649157 0
0.0643445 0
0.0785359 0
0.0640676 0
0.0592352 0
0.059673 0
0.0593867 0
0.0606471 0
0.05922 0
0.0593597 0
0.0645266 0
0.0601173 0
0.0912772 0
0.0591613 0
0.0590165 0
0.0644303 0
0.0591169 0
0.064007 0
0.0594252 0
0.0599231 0
0.0592917 0
0.064074 0
0.0644777 0
0.0597127 0
0.0818753 0
0.0639292 0
0.0596909 0
0.0484098 0.166667
0.0593359 0
0.0741518 0
0.0651943 0
0.0829788 0
0.0646014 0
0.0649004 0
0.0653886 0
0.0591157 0
0.0592348 0
0.0646832 0
0.0594953 0
0.0645872 0
0.0646816 0
0.0645792 0
0.0646295 0
0.059398 0
0.0644536 0
0.0589156 0
0.0644917 0
0.0599182 0
0.0644545 0
0.0684692 0
0.0642692 0
0.0644068 0
0.0638805 0
0.059209 0
0.0591083 0
0.0643906 0
0.064854 0
0.0648369 0
0.0592143 0
0.0659713 0.000332514
0.06453 0
0.0642157 0
0.0600788 0
0.0645426 0
0.0597765 0
0.0596332 0
0.0976074 0
0.0597116 0
0.0597139 0
0.0593996 8.51083e-05
0.0641667 0
0.0588832 0
0.0645796 0
0.0639354 0
0.0593694 0
0.0642185 0
0.064298 0
0.0590045 0
0.0593471 0
0.0590617 0
0.0658572 0
0.0686114 0
0.0592516 0
0.0649806 0
0.0591922 0
0.0593339 0
0.0595885 0
0.0655332 0
0.0600298 0
0.0640266 0
0.0669692 0
0.0607155 0
0.0640995 0
0.0590732 0
0.0594898 0
0.064981 0
0.0639723 0
0.0612673 0
0.0776445 0
0.0653014 0
0.0592323 0.000261064
0.0609162 0
0.0620167 0
0.0592552 0
0.0592867 0
0.0611222 0
0.0593155 0
0.0607385 0
0.0595168 0
0.0591781 0
0.059295 0
0.0915462 0
0.0643402 0
0.0608345 0
0.0593885 0
0.0656281 0
0.0658258 0
0.059034 0
0.0600125 0
0.0593953 0
0.0641279 0
0.0590915 0
0.064145 0
0.0645762 0
0.0594644 0
0.0646318 0
0.0611218 0
0.059195 0
0.0647847 0
0.0590465 0
0.0593674 0
0.0643718 0
0.0592805 0
0.0645506 0
0.0609268 0
0.0642965 0
0.0642531 0
0.0598401 0.000214734
0.0923531 0
0.0649437 0
0.0594871 0
0.059708 0
0.0590587 0
0.0602954 0
0.0638628 0
0.0591483 0
0.0590246 0
0.0593649 0.000214258
0.0638255 0
0.0641129 0
0.0644604 0
0.0598959 0
0.0643826 0
0.0648172 0
0.0645255 0
0.0799106 0
0.0590669 0
0.0596866 0
0.0594219 0
0.0645655 0
0.0642196 0
0.0592417 0
0.0588913 0.000190685
0.0596688 0
0.0640873 0
0.0648037 0
0.059455 0
0.059345 1.9062e-05
0.064072 0
0.0589699 0
0.0591925 0
0.0593652 0
0.0594425 0
0.0780655 0
0.0594622 0
0.0607415 0
0.0650025 0
0.0641515 0
0.0588775 0
0.0639881 0
0.0641883 0
0.0590456 0
0.0640157 0
0.0651913 0
0.0591387 0
0.0589871 0
0.0588323 0
0.0604318 0.000641022
0.0687285 0
0.0598022 0
0.0591269 0
0.0916543 0
0.0648762 0
0.0607298 0
0.0644959 0
0.0597599 0
0.0766133 0
0.0642137 0
0.0595656 0
0.0590601 0
0.0587954 2.78898e-05
0.0645624 0
0.0641908 0
0.06417 0
0.0659512 0
0.0601515 0
0.0591153 0
0.0644893 0
0.0647908 0
0.0599522 0
0.0592934 0
0.0660117 0
0.0595707 0
0.0592587 0
0.0595128 0
0.0650426 0
0.0648908 0
0.0591012 0
0.0643869 0
0.0593701 0.000342126
0.0589239 0
0.0653449 0
0.0649281 0
0.0592195 0
0.0646546 0
0.0642448 0
0.0593554 0
0.0590752 0
0.0598946 0
0.0592441 0
0.0643006 0
0.0647033 0
0.0596661 0
0.0590868 0
0.0596039 0
0.0642451 0
0.059641 0
0.0640304 0
0.0590041 0
0.0589769 0
0.0602906 0
0.059485 0
0.0591006 0
0.0640233 0
0.0595551 0
0.0595245 0
0.0592902 0
0.0592784 0
0.0589487 0
0.0643941 0
0.0644584 0
0.058944 0
0.0599548 0
0.059453 0
0.0592936 0
0.0589213 0
0.0593237 0
0.0591156 0
0.0589828 0
0.0593649 0
0.065977 0
0.059563 0
0.0593469 0
0.0645565 0
0.0590292 0
0.0603533 0
0.0614028 0
0.0640342 0
0.0646782 0
0.0643555 0
0.0646269 0
0.0644571 0
0.0591087 0
0.0593466 0
0.0644227 0
0.0596641 0
0.0592928 1.32309e-05
0.0595324 0
0.0647666 0
0.0600788 0
0.0593732 0
0.060348 0
0.0645413 0
0.0598186 0.000366408
0.0639426 0
0.0665939 0
0.0613422 0
0.0595541 0
0.136927 0.0215489
0.0640529 0
0.059859 0
0.0647994 0
0.061158 0
0.0593253 0
0.0593992 0
0.0593063 0
0.0591498 0
0.0600708 0
0.0643402 0
0.0647281 0
0.0649561 0
0.0593657 0
0.0645629 0
0.0649569 0
0.0592189 0
0.0596862 0
0.0640581 0
0.0638433 0
0.0589624 0
0.0595996 0
0.0643216 0
0.0645227 0
0.0597628 0
0.0809708 0
0.0593257 0
0.0601908 0
0.0654371 0
0.0593257 0
0.0603826 0.000992528
0.0594223 0
0.0646117 0
0.0630938 0.000556466
0.0601249 0
0.064459 0
0.064178 0
0.0591012 0
0.0591672 0
0.0597892 0
0.0649241 0
0.0640682 0
0.0603052 0
0.0592423 0
0.0595081 0
0.0604999 0
0.0599705 0
0.05938 0
0.0591386 0
0.0600738 0
0.0591424 0
0.0650316 0
0.061085 0
0.0592541 0
0.0641207 0.000313955
0.0594604 0
0.0786517 0
0.0644506 0
0.0593608 0
0.078582 0
0.0591997 0
0.102097 0
0.0639338 0
0.058988 0


==> anc/distrib/0.35.txt <==
0.0593077 0
0.0642011 0
0.0647341 0
0.0643006 0
0.0598233 0
0.0633364 0
0.0592588 0
0.064683 0
0.0647598 0
0.0588105 0
0.0591509 0
0.0644163 0
0.0595757 6.71498e-05
0.0591716 0
0.0609624 0
0.0591661 0
0.059205 0
0.0695528 0
0.065246 0
0.0596463 0
0.0595657 0
0.0644721 0
0.0655594 0
0.0641724 0
0.0590571 0
0.0643422 0
0.064602 0
0.0661423 0
0.0593863 0
0.0647203 0
0.0711579 0
0.0642091 0
0.059376 0
0.064659 0
0.059229 0
0.05967 0
0.059421 0
0.0642132 0
0.0593473 0
0.0590747 0
0.0602112 0
0.065803 0
0.0594391 0
0.0650109 0
0.0593876 0
0.0591284 0
0.0621839 0
0.0593721 0
0.0604312 0
0.0596498 0
0.0594692 0
0.0645965 0
0.0644159 0
0.064774 0
0.0593175 0
0.0910391 0
0.0647037 0
0.0645547 0
0.0592285 0
0.060022 0
0.0644426 0
0.0602774 0
0.0593997 0
0.0592758 0
0.0643351 0
0.0594817 0
0.0645002 0
0.0646374 0
0.0589933 0
0.0638447 0
0.0643631 0
0.0640874 0
0.0644434 0
0.0595427 0
0.0645728 0
0.0592287 0
0.0812415 0
0.0606132 0
0.0640235 0
0.0736902 0
0.0644459 0
0.0648546 0
0.0592642 0
0.0649462 0
0.0644476 0
0.0642115 0
0.0594454 0
0.0640391 0
0.0916772 0
0.0590349 0
0.0641656 0
0.0643777 0
0.0641028 0
0.0651264 0
0.0607416 0
0.0643184 0
0.0658363 0
0.0595113 0
0.0593112 0
0.0642334 0
0.0594357 0
0.0646479 0
0.0645035 0
0.064102 0
0.0594048 0
0.0649789 0
0.064851 0
0.0592121 0
0.0592459 0
0.0604145 0
0.064204 0
0.0646823 0
0.0640617 0
0.060026 0
0.0645987 0
0.0600174 0
0.0597467 0
0.0589 0
0.0648079 0
0.0590779 0
0.0592229 0
0.0595093 0
0.0683212 0
0.0645276 0
0.0595082 0
0.0591935 0
0.0785622 0
0.0641614 0
0.059397 0
0.0645967 0
0.0642075 0
0.0643344 0
0.0595279 0
0.0595479 0
0.0642139 0
0.0600731 0
0.0648409 0
0.066194 0
0.0642336 0
0.0913065 0
0.0593009 0
0.0642411 0
0.0646852 0
0.0647679 0
0.0664996 0
0.0598138 0
0.0650417 0
0.0645735 0
0.0618465 0
0.0640297 0
0.0643038 0
0.0642535 0
0.0591979 0
0.0645094 0
0.0605715 0
0.0646321 0
0.0914408 0
0.0644456 0
0.0595045 0
0.0590035 0
0.0589585 0
0.0595874 0
0.0641019 0
0.0596728 0
0.0777034 0
0.0596578 0
0.0595534 0
0.0640769 0
0.0645468 0
0.0588762 0
0.0640835 0
0.0594639 0
0.0644127 0
0.0591454 0
0.060997 0
0.0595842 0
0.0595097 0
0.0606684 0
0.0654437 0
0.0646775 0
0.0596916 0
0.0604095 0
0.0652309 0
0.059248 0
0.0603541 0
0.0642236 0
0.0590457 0
0.0642361 0
0.0640232 0
0.0597331 0
0.0643532 0
0.0780688 0
0.0640185 0
0.0606913 0
0.0640792 0
0.0951239 0
0.0646548 0
0.0650033 0
0.0647319 0
0.0640174 0
0.06423 0
0.0599962 0
0.0738711 0
0.0661331 0
0.0590879 0
0.0593743 0
0.0646339 0
0.0644355 0
0.0600829 4.18023e-05
0.0594754 0
0.0645041 0
0.0652435 0
0.0593952 0
0.0640489 0
0.0644622 0
0.059222 0
0.064565 0
0.0675683 0
0.0599677 0
0.0650927 0
0.0590341 0
0.0653841 0
0.064279 0
0.059464 0
0.0674501 0
0.0594303 0
0.0602357 0
0.0643413 0
0.0590712 0
0.0652538 0
0.0596618 0
0.0654409 0
0.0591159 0
0.0597451 0
0.0644315 0
0.0639121 0
0.0640523 0
0.0599966 0
0.0598408 0
0.0642645 0
0.059251 0
0.0598263 0
0.0591897 0
0.0592988 0
0.0592965 0
0.0640209 0
0.0640006 0
0.0640946 0
0.0670293 0
0.0664007 0
0.0593352 6.77881e-05
0.0606219 0.000513473
0.0644585 0
0.0644558 0
0.061532 0
0.077653 0
0.0593762 0
0.0695837 0
0.0643631 0
0.0593506 0
0.0640598 0
0.0651655 0
0.0604046 0
0.0639497 0
0.0666771 0
0.0665696 0
0.0598304 0
0.0651437 0
0.0590268 0
0.0647442 0
0.0598118 0
0.0670753 0
0.0785242 0
0.0593424 0
0.0644443 0
0.0591679 0
0.0644251 0
0.0642159 0
0.0639953 0
0.0589441 0
0.0641153 0
0.0597907 0
0.0648448 0
0.059052 0
0.066957 0
0.0642865 0
0.0649432 0
0.06609 0
0.0645788 0
0.0588702 0.000108
0.0650074 0
0.0948602 0
0.0609164 0
0.0591416 0
0.06545 0
0.064021 0
0.0639661 0
0.0647611 0
0.0643076 0
0.0645243 0
0.0662633 0
0.0590317 0
0.0594694 0
0.0640898 0
0.0590877 0
0.0593288 0
0.0899535 0
0.0594921 0
0.0644436 0.000455692
0.0656516 0
0.0594641 0
0.0642818 0
0.0600874 0
0.0627061 0
0.0640894 0
0.0590209 0
0.0597841 0
0.0611621 0
0.0599112 0
0.0601023 0
0.0589914 0
0.0599122 0
0.0591412 0
0.0591903 0
0.0871423 0
0.0593697 0
0.0592093 0
0.0602186 0
0.0592573 0
0.0646789 0
0.0646184 0
0.0912882 0
0.0591592 0
0.0641751 0
0.0646326 0
0.0893915 0
0.0593392 0
0.0595139 0
0.0590375 0
0.0641593 0
0.0642617 0
0.0600099 0
0.0599884 0
0.0595228 0
0.0590781 0
0.0594421 0
0.0593365 0
0.0609148 0
0.0646288 0
0.0977944 0
0.0599087 0
0.0645352 0
0.0601386 0
0.0644401 0
0.0644589 0
0.0642086 4.92237e-06
0.0590468 0
0.0596494 0
0.0644533 0
0.0595982 0
0.0599844 0
0.0641332 0
0.0592125 0.000145751
0.0645219 0
0.0921626 0
0.0649648 0
0.0597606 0
0.059508 0
0.0595451 0
0.0600969 0
0.0643966 0
0.0608002 0
0.0618894 0
0.0640124 0
0.0643177 0
0.0606111 0
0.059459 0
0.0647632 0
0.103723 0
0.0602759 0
0.0645025 0
0.0654691 0
0.0655311 0
0.0643034 0
0.0651671 0
0.0642429 0
0.0598727 0
0.0657364 0
0.0600214 0
0.0642918 0
0.0750218 0
0.0639852 0
0.0653297 0
0.0594709 0
0.0604828 0
0.0649842 0
0.0641316 0
0.0598917 0
0.0600683 0
0.0588193 0
0.0646827 0
0.0644842 0
0.0595216 0
0.0592433 0
0.0643588 0
0.0778788 0
0.0642642 0
0.0592982 0
0.0642917 0
0.0590988 0
0.0604279 0
0.0658773 0
0.0665303 0
0.0604623 0
0.0657724 0
0.0593133 0
0.0605564 0
0.059071 0
0.0611773 0
0.0593834 0
0.0641812 0
0.0590257 0
0.0651738 0
0.0613356 0
0.0604178 0
0.0591562 0
0.0642844 0
0.067267 0
0.0670183 0
0.0645768 0
0.0642974 0
0.0594544 0.000734482
0.0593437 0
0.059002 0
0.059417 0
0.064228 0
0.0595091 0
0.0600175 0
0.0916366 0
0.0597615 0
0.0594128 0
0.0642635 0
0.0595087 7.59722e-05
0.0591602 0
0.0599649 0
0.05939 0
0.0594157 0
0.0643385 0
0.0647604 0
0.0638989 0
0.0589086 0
0.059071 0
0.0642174 0
0.0603801 0
0.0590116 0
0.0645682 0
0.0641287 0
0.064231 0
0.0595183 0
0.0594576 0
0.0657565 0
0.0817376 0
0.0645908 0
0.059695 0
0.0643802 0
0.0908283 0
0.0594307 0
0.0679156 0
0.0659082 0
0.0780974 0
0.0745111 0
0.059265 0
0.0646365 0
0.0645835 0
0.0715877 0
0.0605275 0
0.0646907 0
0.0640458 0
0.0594587 0
0.0593483 0
0.0641547 0
0.0589713 0
0.0593959 0
0.0641941 0
0.0595339 0
0.0599535 0
0.0643447 0
0.0599033 0
0.0645553 0
0.0593487 0
0.0606403 0
0.0644902 0
0.0601629 0
0.0689757 0
0.0644559 0
0.0650722 0
0.0650815 0
0.0594357 0
0.0640616 0
0.0655352 0
0.0600785 0
0.0592727 0
0.0589575 0
0.059721 0
0.0644558 0
0.0780817 0
0.0600602 0.00013331
0.0779071 0
0.0648475 0
0.0642446 0
0.0649054 0
0.0653813 0
0.0641753 0
0.059409 0
0.0592931 0
0.0639584 0
0.0644688 0
0.0918992 0
0.0591222 0
0.0594212 0
0.0651358 0
0.06846 0
0.0593615 0
0.0652545 0
0.0639132 0
0.0647129 0
0.0646839 0
0.0605084 0
0.0643544 0
0.0597997 0
0.0592732 0
0.0593852 0
0.0591989 0
0.0592126 0
0.0642665 0
0.0653311 0
0.0593142 0
0.059854 0
0.0595324 0
0.064487 0
0.0623816 0
0.0594448 0
0.0643403 0
0.0675986 0
0.0598446 0
0.0647881 0
0.0646928 0
0.0591166 0
0.0649109 0
0.0603857 0
0.0592496 0
0.0644228 0
0.0593987 0
0.0642647 0
0.0593715 0
0.0635498 0
0.0642537 0
0.0646564 0
0.0954987 0
0.0645645 0
0.064468 0
0.0616191 0
0.0598619 0
0.0646067 0
0.0643409 0
0.0591164 0
0.0645556 0
0.0599811 0
0.0642475 0
0.0593007 0
0.0595781 0
0.0595591 0
0.0765415 0
0.0592316 0
0.0593122 0
0.0594899 0
0.0592316 0
0.0596895 0
0.0600715 0
0.0593942 5.44382e-05
0.0642235 0
0.0648167 0
0.0592714 0
0.0591223 0
0.0670078 0
0.0656457 0
0.0642011 0
0.0648092 0
0.0644443 0
0.0641911 0
0.0639295 0
0.0594842 0
0.0638544 0
0.0594919 0
0.0596671 0
0.0603117 0
0.0592659 0
0.0639556 0
0.0592537 0
0.0592366 0
0.0589328 0
0.0590951 0
0.059207 0
0.0631561 0
0.0597228 0
0.0607738 0
0.0649045 0
0.0589827 0
0.0648857 0
0.0591032 0
0.0592575 0
0.0742812 0
0.0658896 0
0.0599796 0
0.0596098 0
0.0653825 0
0.0592614 0
0.0646612 0
0.0651096 0
0.0777015 0
0.0593346 0
0.0601816 0
0.0643009 0
0.0592937 0
0.0649499 0
0.0594056 0
0.0592724 0
0.0650958 0
0.0642145 0
0.0603741 0
0.0591365 0
0.0640545 0
0.0601419 0
0.0589921 0
0.0591277 0
0.0644111 0
0.0641185 0
0.0593146 0
0.0593075 0
0.0643591 0
0.0644083 0
0.0601075 0
0.064354 0
0.0642382 0
0.0589072 0
0.0642008 0
0.0642913 0
0.0647154 0
0.0643432 0
0.0592959 0
0.0598029 0
0.0640941 0
0.0599263 0
0.0658853 0
0.0593661 0
0.0632174 0
0.0640722 0
0.065488 0
0.0591619 6.06317e-05
0.0591447 0
0.0738123 3.63119e-05
0.0592775 0
0.0642142 0
0.100915 0
0.0643092 0
0.0599646 0
0.0615804 0
0.0595292 0
0.0780063 0
0.0592006 0
0.0592277 0
0.0609249 0
0.0590398 0
0.0650686 0
0.0640609 0
0.0656371 0
0.0644022 0
0.0641687 0
0.0645501 0
0.0648039 0
0.0641057 0
0.0648546 0
0.065146 0
0.0601251 0
0.0596606 0
0.0658695 0
0.0612699 0
0.0643057 0
0.0603221 0
0.0592172 0
0.0594504 0
0.0643073 0
0.0591602 0
0.0657688 0
0.0603637 0
0.0643348 0
0.0592702 0
0.0603027 0
0.0590914 0
0.0776569 0
0.0589093 0
0.0592521 0
0.0591407 0
0.0598015 0
0.0661572 0
0.0593684 0
0.0606453 0
0.0644112 0
0.0646985 0
0.0647548 0
0.0592973 0
0.0662942 0
0.0640726 0
0.0642668 0
0.0656061 0
0.0642344 0
0.0651591 0
0.061416 0
0.0642236 0
0.0656506 0
0.0940647 0
0.0646269 0
0.0645331 0
0.0640028 0
0.0645005 0
0.0593304 0
0.064157 0
0.06447 0
0.0642379 0
0.0721029 0
0.0593977 0
0.0648372 0
0.0592579 0
0.0657238 0
0.0640189 0
0.0642795 0
0.0738848 0
0.0594079 0
0.0673447 0
0.0645286 0
0.0641216 0
0.0590229 0
0.0643006 0
0.0590897 0
0.0592242 0
0.0649938 0
0.0594125 0
0.0600185 0
0.0702768 0
0.0596046 3.11894e-05
0.0594312 0
0.0595106 0
0.0599033 0
0.0590899 0
0.0917919 0
0.059165 0
0.0642051 0
0.0604316 0
0.0651889 0
0.0646668 0
0.060275 0
0.0591794 0
0.0597257 0
0.0592617 0
0.0652504 0
0.0646851 0
0.059779 0
0.0594109 0
0.0594329 0
0.0639497 0
0.0641553 0
0.0592558 0
0.0592996 0
0.0784819 0
0.0642947 0
0.0776021 0
0.0590467 0
0.066387 0
0.0634307 0
0.0598516 0
0.0642486 0
0.0597007 0
0.0988645 0
0.0595102 0
0.0590841 0
0.0592935 0
0.0666767 0
0.0592807 0
0.0643341 0
0.0592504 0
0.0641695 0
0.0658048 0
0.0644327 0
0.0645602 0
0.0596231 0
0.0643449 0
0.0646746 0
0.0652101 0
0.0590403 0
0.0596067 0
0.0642849 0
0.059743 0
0.0640839 0
0.0593399 0
0.0644163 0
0.0603889 0
0.0643652 0
0.0646671 0
0.0595179 0
0.0644931 0
0.0592916 0
0.0596021 0
0.05945 0
0.0590515 0
0.0600868 0
0.0595161 0
0.0612309 0
0.0591662 0
0.0611962 0
0.0646202 0
0.0747567 0
0.0644176 0
0.0590269 0
0.0741224 0
0.0593203 0
0.0639405 0
0.0643798 0
0.0659934 0
0.0589893 0
0.064479 0
0.074629 0
0.0599238 0
0.0781392 0
0.0601778 0.000710801
0.0591411 0
0.0641647 0
0.0603234 0
0.0594599 0
0.0650677 0
0.0640486 0
0.0601276 0
0.0593362 0
0.0592625 0
0.0600875 0
0.0620709 0
0.0622338 0
0.0593621 0
0.0595764 0
0.0648768 0
0.0640725 0
0.0615262 0
0.0596058 0
0.0641294 0
0.0643614 0
0.0640277 0
0.0850193 0
0.0592401 0
0.0588779 0
0.0593544 0
0.0647201 0
0.0590627 0
0.0591715 0
0.0597199 0
0.0640869 0
0.0639548 0
0.0594532 4.05311e-05
0.0644737 0
0.0639976 0
0.0607129 0
0.0590619 0
0.0596488 0
0.0595097 0
0.0595249 0
0.0598871 0
0.0599105 0
0.0591131 0
0.0598612 0
0.0649416 0
0.0661528 0
0.0596686 0
0.0641122 0.000430183
0.0593193 0
0.059865 0.000495591
0.0633543 0.000520862
0.0783282 0
0.059262 0
0.0642357 0
0.0643455 0
0.0651031 0
0.059713 0
0.0591309 0
0.0646784 0
0.0594197 0
0.0595033 0
0.0596238 0
0.0645377 0
0.0547847 0.166667
0.0644417 0
0.0600926 0
0.0643471 0
0.0643381 0
0.0645803 0
0.0590313 0
0.0599541 0
0.0640402 0
0.0594686 0
0.0640884 0
0.0644735 0
0.0598995 0
0.0593573 0
0.0639051 0
0.0646017 0
0.0591138 0
0.0592148 0
0.0601883 0
0.0642826 0
0.0656471 0
0.064062 0
0.0640878 0
0.0650547 0
0.0589613 0
0.0619191 0
0.0643255 0
0.0962769 0
0.0651685 0
0.0593653 0
0.0591856 0
0.0594934 0
0.0641881 0
0.0594901 0
0.0608405 0
0.0645061 0
0.0640641 0
0.0657751 0
0.0593991 0
0.0648008 0
0.0644814 0
0.0596935 0.000185249
0.0589986 0
0.0595666 0
0.0589808 0
0.0606462 0
0.0652897 0
0.0640147 0
0.0590793 0
0.0591979 0
0.0645259 0
0.0618336 0
0.059815 0
0.0590749 0
0.100839 0
0.0655612 0
0.0601956 0
0.0595031 0
0.0589492 0
0.0595956 0
0.0642533 0
0.0597777 0
0.0485583 0.166667
0.0641469 0
0.0609353 0
0.0639399 0
0.0641657 0
0.0640842 0
0.0595915 0
0.059287 0
0.074334 0
0.0593865 0
0.0643206 0
0.0594191 0
0.0591985 0
0.0597986 0
0.0642469 0
0.0591719 0
0.0791552 0
0.0594666 0
0.0596269 0
0.0602377 0
0.0615523 0
0.0646908 0
0.064127 0
0.0597773 0
0.0645547 0
0.0649032 0
0.0598459 0
0.0642904 0
0.0592068 0
0.059262 0
0.0604315 0
0.0644459 0
0.0644212 0
0.0596792 0
0.0643466 0
0.0643877 0
0.0648873 0
0.0593495 0
0.0648734 0
0.0644589 0
0.0589938 0
0.0642529 0


==> anc/distrib/0.36.txt <==
0.0647284 0
0.0594703 0
0.0590606 0
0.0660413 0
0.0650399 0
0.0645812 0
0.059291 0
0.0557035 0.166667
0.0592848 0
0.0644983 0
0.0591777 0
0.0644258 0
0.0645349 0
0.0595298 2.46335e-05
0.059644 0.000195104
0.059933 0
0.0604826 0
0.0592215 0
0.0679169 0
0.0589652 0
0.0658617 0
0.0592576 0
0.0642248 0
0.0594237 0
0.0630944 0
0.0647272 0
0.0641028 0
0.0644107 0
0.0595495 0
0.0595028 0
0.0597011 0
0.0606564 0
0.0592486 0
0.059442 0
0.0591089 0
0.0613182 0
0.0590542 0
0.0775315 0
0.0591414 0
0.0655949 0
0.0596167 0
0.059236 0
0.0643378 0
0.0591015 0
0.0607284 0
0.0601417 0
0.065838 0
0.0646486 0
0.0999908 0
0.0652736 0
0.0591079 0
0.059249 0
0.0591694 0
0.0590519 0
0.059268 0
0.0624038 0
0.0650748 0
0.0653751 0
0.0656988 0
0.0639678 0
0.0640994 0
0.0600729 0
0.059132 0
0.0591859 0
0.0595069 0
0.064928 0
0.0598763 0
0.0640781 0
0.0819383 0
0.0592968 0
0.0593145 0
0.0643592 0
0.0594373 0
0.0588979 0
0.0590436 0
0.0592708 0
0.0644595 0
0.0674737 0
0.0646723 0
0.0644816 0
0.0655764 0
0.0605773 0
0.0647633 0
0.0596302 0
0.0640583 0
0.0642715 0
0.0654854 0
0.05889 0
0.0643971 0
0.0641154 0
0.0591124 0
0.0641814 0
0.0591152 0
0.0642451 0
0.0641486 0
0.0593573 0
0.0608129 0
0.064264 0
0.0601623 0
0.0619373 0
0.0644282 0
0.0767522 0
0.0597146 0
0.0652833 0
0.0597241 0
0.0592502 0
0.0593834 0
0.0613498 0
0.0662147 0
0.059319 0
0.0642228 0
0.0642407 0
0.0598195 0
0.0593057 0
0.0641545 0
0.0595674 0
0.0643723 0
0.0650298 0
0.0642101 0
0.068832 0
0.0605083 0
0.0612453 0
0.0642497 0
0.0595103 0
0.0643105 0
0.0642253 0
0.0601702 0
0.0638854 0
0.0592113 0.00066789
0.0591763 0
0.0640726 0
0.0948702 0
0.0591157 0
0.0640421 0
0.0641563 0
0.0593456 0
0.0599746 0
0.0644303 0
0.0590806 0
0.0641337 0
0.0641633 0
0.0590615 0
0.059112 0
0.0591575 0
0.0652687 0
0.0663695 0.000131043
0.0599793 0
0.0591824 0
0.059036 0
0.0593543 0
0.0647349 0
0.064274 0
0.0604644 0
0.0641746 0
0.0599627 0
0.0646162 0
0.0647393 0
0.0642633 0
0.0593897 0
0.059073 0
0.0655397 0
0.0643342 0
0.0595019 0
0.0645271 0
0.0653858 0
0.0589734 0
0.0655408 0
0.0596103 0
0.0616966 0
0.0595366 0
0.0643026 0
0.0642594 0
0.0594008 0
0.0648885 0
0.0595145 0
0.0594637 0
0.0644227 0
0.0645494 0
0.0643383 0
0.0596713 0
0.0645183 0
0.0920791 0
0.06586 0
0.0592273 0
0.0611475 0
0.064707 0
0.0601847 0
0.0596038 0
0.0656737 0
0.0642604 0
0.0645204 0
0.0641822 0
0.0606635 0
0.0596156 0
0.0603448 0
0.0663018 0
0.0649519 0
0.0648488 0
0.0590631 0
0.080635 0
0.0593009 0
0.0641884 0
0.0652773 0
0.0600653 0
0.0643797 0
0.0644447 0
0.0684971 0
0.0641033 0
0.0590474 0
0.0592417 0
0.0593716 0
0.0649506 0
0.0605293 0
0.0658372 0
0.0592256 0
0.059469 0
0.0640367 0
0.0591479 0
0.059239 0
0.0640659 0
0.0592974 0
0.0600015 0
0.0647158 0
0.0655171 0
0.059085 0
0.0655765 0
0.0645212 0
0.0641116 0
0.0597333 0
0.0641876 0
0.0647886 0
0.0608737 0
0.0642553 0
0.0647599 0
0.0607394 0
0.0640452 0
0.0647855 0
0.0642669 0
0.0589221 0
0.0642951 0
0.0591023 0
0.0595658 0
0.0645936 0
0.0593871 0
0.0659359 0
0.0643398 0
0.064308 0
0.0647024 0
0.060449 0
0.0657993 0
0.0651803 0
0.0592378 0
0.0598763 0
0.0591364 0
0.0640742 0
0.05929 0
0.0593416 0
0.0910996 0
0.0700873 0
0.0643927 0
0.0614003 0
0.0609421 0
0.0592561 0
0.0643146 0
0.0595474 0
0.0598739 0
0.0651671 0
0.0840826 0
0.0641693 0
0.0654917 0
0.0603712 0
0.059605 0
0.0642064 0
0.0630225 0
0.0588827 0
0.0596397 0
0.0593456 0
0.059473 0
0.0591521 0
0.0730565 0
0.0592967 0
0.0739116 0
0.065065 0
0.0643089 0
0.0602397 0
0.0616703 0
0.0668876 0
0.0594535 0
0.0626949 0
0.0598203 0
0.0591705 0
0.0604487 0
0.0590994 0
0.0643183 0
0.0598739 0
0.0594928 0
0.0642788 0
0.0642451 0
0.0644504 0
0.0646214 0
0.0599761 0
0.0646938 0
0.059781 0
0.0600127 0
0.0638736 0
0.0873469 0.000263368
0.0594865 0
0.0644048 0
0.0645494 0
0.059122 0
0.0595013 0
0.0643858 0
0.0591636 0
0.0640418 0
0.0590521 0
0.0641772 0
0.0589483 0
0.0611139 0
0.064121 0
0.0602005 0
0.0640018 0
0.0598046 0
0.0590111 0
0.0657766 0
0.0592603 0
0.0599019 0
0.0594399 0
0.05895 0
0.0959233 0
0.0590578 0
0.0593648 0
0.0594561 0
0.0589693 0
0.0639265 0
0.0650097 0
0.0647842 0
0.059037 0
0.0590593 0
0.0591881 0
0.0633788 0
0.0646743 0
0.0646593 0
0.0600496 0
0.0598468 0
0.0593234 0
0.0590678 0
0.0606691 0
0.0591507 0
0.0640836 0
0.0649356 0
0.0589462 0
0.0653616 0
0.0603076 0
0.0619245 0
0.0610653 0
0.0603207 0
0.0593876 0
0.0598329 0
0.059683 0
0.0595111 0
0.0591273 0
0.0592488 0
0.0619657 0
0.0649544 0
0.0589998 0
0.061347 0
0.0649034 0
0.0642138 0
0.0592944 7.91149e-05
0.0647445 0
0.0640752 0
0.0645391 0
0.0594743 0
0.0646075 0
0.0599704 0
0.0643902 0
0.0597771 0
0.0642809 0
0.0642026 0
0.0644765 0
0.0597877 0
0.0643991 0
0.0659429 0
0.0594301 0
0.0592352 0
0.0617696 0
0.060381 0
0.059828 0
0.0592106 0
0.0596622 0
0.0589433 1.56867e-07
0.0642594 0
0.0738531 0
0.0643642 0
0.0642858 0
0.0642489 0
0.0642761 0
0.0591013 0
0.0644191 0
0.0643369 0
0.0588779 0
0.0641548 0
0.059156 0
0.0645007 0
0.0695831 0
0.0902775 0
0.060011 0
0.0644393 0
0.0643558 0
0.064639 0
0.061088 0
0.064338 1.53351e-05
0.0644741 0
0.0644777 0
0.0916916 0
0.064426 0
0.0596587 0
0.0642191 0
0.0652959 0
0.0641843 0
0.0594466 0
0.0653975 0
0.0644109 0
0.0640572 0
0.0630888 0
0.0639579 0
0.064134 0
0.0595054 0
0.0594014 0
0.0600452 0
0.064484 0
0.0595244 0
0.0601805 0
0.0603143 0.000272743
0.0641541 0
0.0640347 0
0.0596482 0
0.0596801 0
0.0596242 0
0.0590536 0
0.0644372 0
0.0596592 0
0.0639806 0
0.0594101 0
0.0777623 0
0.0641907 0
0.0640531 0
0.0645902 0
0.0595339 0
0.0592712 0
0.0594175 0
0.0638811 0
0.0592037 0
0.0969707 0
0.0646156 0
0.0918061 0
0.0590782 0
0.0644044 0
0.0591571 0
0.0641242 0
0.0608092 0
0.0602484 0
0.0597491 0
0.0589929 0
0.0594163 0
0.0672716 0
0.0594657 0
0.0642752 0
0.0701021 0
0.0596631 0
0.0641618 0
0.0594442 0
0.0602928 0
0.0593018 0
0.0598391 0
0.0914651 0
0.064014 0
0.0592201 0
0.0641906 0
0.0642823 0
0.0648268 0
0.0674512 0
0.0589942 0
0.064226 0
0.065043 0
0.0601806 0
0.0648015 0
0.0643107 0
0.0648527 0
0.0644446 0
0.0645976 0
0.0643796 0
0.059214 0
0.059544 0
0.0597056 0
0.0962266 2.38005e-07
0.0602049 0
0.0619006 0
0.076483 0
0.0645903 0
0.0594531 0
0.0645409 0
0.0643538 0
0.0651662 0
0.064105 0
0.0591627 0
0.0673153 0
0.0609657 0
0.0644056 0
0.064588 0
0.0644187 0
0.0644938 0
0.0594895 0
0.0647591 0
0.0646823 0
0.059055 0
0.0639834 0
0.0594605 0
0.0590239 0
0.0641147 0
0.0609101 0
0.0641028 0
0.0635265 0
0.0592466 0
0.0597569 0
0.0593759 0
0.0593579 0
0.0920071 0
0.0644073 0
0.0641177 0
0.0590593 0
0.0641588 0
0.064436 0
0.0594939 0
0.0648633 0
0.0589937 0
0.0645589 0
0.0604308 0
0.0590185 0
0.0592649 0
0.0592068 0
0.0599451 0
0.0639886 0
0.0592231 0
0.0644985 0
0.0619064 0
0.0593411 0
0.0642177 0
0.0604639 0
0.0593399 0
0.0806885 0
0.0656913 0
0.0599881 0
0.0591592 0
0.0643192 0
0.0591078 0
0.0920435 0
0.0641964 0
0.0591058 0
0.0913444 1.02775e-06
0.0659992 0
0.0596586 0.00018183
0.0645053 0
0.0645336 0
0.0642982 0
0.059436 0
0.0640414 0
0.0591208 0
0.05943 0
0.0607894 0
0.0627638 0
0.0775825 0
0.0816034 0
0.0592867 0
0.0777588 0
0.0592243 0
0.0602786 0
0.0645547 0
0.0597807 0
0.064329 0
0.059278 0
0.0640063 0
0.0622947 0
0.0643949 0
0.0609586 0
0.0641164 0
0.0598409 0
0.0595502 0
0.059155 0
0.064362 0
0.0912746 9.07068e-05
0.0545517 0.166667
0.0590393 0
0.059747 0
0.0611436 0
0.064088 0
0.0653486 0
0.0642789 0
0.0593253 0
0.0643073 0
0.0594637 0
0.0610168 0
0.0594945 0
0.0643598 0
0.0645326 0
0.0717404 0
0.0607542 0
0.0598801 0
0.0601048 0
0.059097 0
0.0645488 0
0.0590121 0
0.0639914 0
0.0645736 0
0.0594918 0
0.064203 0
0.0593042 0
0.0588351 0
0.0649767 0
0.0592243 0
0.059715 0
0.0644463 0
0.0590791 0
0.0589609 4.84664e-06
0.078409 0
0.0593937 0
0.0608617 0
0.0654361 0
0.061016 0
0.0649127 0
0.0648055 0
0.0632234 0
0.0650266 0
0.0648681 0
0.0658602 0
0.0589272 0
0.0590823 0
0.059807 0
0.0644107 0
0.0591873 0
0.0954771 0
0.0643828 0
0.0656695 0
0.0603084 0
0.0595877 0
0.0596721 0
0.0599873 0
0.0677709 0
0.0642437 0
0.0592714 0
0.0595163 0
0.0643398 0
0.062822 0
0.0651212 0
0.0642094 0
0.0649035 0
0.059305 0
0.0604669 0
0.0595643 0
0.0649164 0
0.0765953 0
0.0643398 0
0.0639828 0
0.0596034 3.73451e-05
0.063953 0
0.0594695 0
0.0649559 0
0.0599786 0
0.0593766 0
0.0597834 0
0.0645394 0
0.0604838 0
0.0639248 0
0.0646831 0
0.0596969 0
0.0655975 0
0.064384 0
0.0643924 0
0.0594105 0
0.0661637 0
0.0644554 0
0.0593162 0
0.0589461 0
0.0598292 0
0.0642106 0
0.0596912 0
0.0639992 0
0.0591399 0
0.064508 0
0.0913636 0
0.0640196 0
0.0800444 0
0.059756 0
0.0646066 0
0.0592394 0.000224904
0.0590677 0
0.064886 0
0.0642808 0
0.05903 0
0.0595978 0
0.0597972 0
0.0603885 0
0.0591493 0
0.0651849 0
0.0659232 0
0.0647149 0
0.0635638 0
0.0641539 0
0.0639287 0
0.0593696 0
0.0591479 0
0.060026 0
0.059762 0
0.0590394 6.67549e-05
0.0607749 0
0.0615549 0
0.0603496 0
0.0597195 0
0.0593235 0
0.0593664 0
0.0591673 0
0.0599064 0
0.0592204 0
0.0642676 0
0.05919 0
0.0660479 0
0.0909279 0
0.059064 0
0.0600429 0
0.0593089 0
0.0593371 0
0.0640082 0
0.0651513 0
0.0597327 0
0.0592116 0
0.0592777 0
0.0593297 0
0.0590793 0
0.0598572 0
0.0639991 0
0.0652719 0
0.0779947 0
0.0643876 0
0.06159 0
0.0599735 0
0.0640897 0
0.064859 0
0.0643269 0
0.0646549 0
0.0596649 0
0.0592756 0
0.0591767 0
0.0597458 0
0.0595678 0
0.0641991 0
0.0645512 0
0.0592232 0
0.0642807 0
0.0642139 0
0.0640224 0
0.0592278 0
0.0590412 0
0.0642706 0
0.0648122 0
0.0644051 0
0.0644208 0
0.0660346 0
0.0640032 0
0.0593023 0
0.059263 0
0.0604794 0
0.0642751 0
0.0642151 0
0.0642671 0
0.0643428 0
0.0644096 0
0.0766851 0
0.0595248 0
0.0641606 0
0.0640014 0
0.0655303 0
0.0592706 0
0.094943 0
0.0653627 0
0.0642965 0
0.0616685 0
0.103111 0
0.0640108 0
0.0592649 0
0.0597806 0
0.0602575 0.000271872
0.0644635 0
0.0596057 0
0.0955524 0
0.0644482 0
0.0656497 0
0.0594241 0
0.0669216 0
0.0591593 0
0.0595869 0
0.0605463 0.000159977
0.0644808 0
0.0642463 0
0.0596399 0
0.0593711 0
0.0595601 0
0.0602297 0
0.0644932 0
0.0591523 0
0.064548 0
0.0595178 0
0.0592337 0
0.0593098 0
0.0593554 0
0.065096 0
0.064283 0
0.0594851 0
0.0595316 0
0.0639359 0
0.0651154 0
0.0590796 0
0.0672687 0
0.0622073 0
0.0674104 0
0.0591831 0
0.0642369 0
0.0589047 0
0.05962 0
0.0594311 0
0.0589906 0
0.0645305 0
0.0592951 0
0.0591143 0
0.073717 0
0.0596095 0
0.0615827 0
0.0596663 0
0.0639926 0
0.0599012 0
0.0645602 0
0.0592459 0
0.0801495 0
0.0671301 0
0.0643061 0
0.0642631 0
0.0595955 0
0.0590011 0
0.0674054 0
0.0598637 0
0.0609024 0
0.0596207 0.00049988
0.0590521 0
0.059346 0
0.0592459 0
0.0672736 0
0.0603293 0
0.0647198 0
0.0646369 0
0.0593536 0.000352815
0.059181 0
0.0592706 0
0.064392 0
0.0592515 0
0.0656413 0
0.0593867 0
0.059283 0
0.0659392 0
0.0592331 0
0.0646518 0
0.0601694 0
0.0796007 0
0.0602204 0
0.0589397 0
0.064378 0
0.0601146 0
0.0599712 0
0.0651235 0
0.0645306 0
0.0593972 0
0.0766186 0
0.0591621 0
0.065816 0
0.0593513 0
0.0655468 0
0.0593278 0
0.0642271 0
0.0917104 0
0.0593924 0
0.0642209 0
0.064196 0
0.0594717 0
0.0640279 0
0.0650111 0
0.0595591 0
0.0673158 0
0.0594905 0
0.0593426 0
0.0653077 0
0.0594927 0
0.0604221 0
0.0646192 0
0.059472 0
0.0743116 0
0.0597256 0
0.0646493 0
0.0595475 0
0.0663827 0
0.0591184 0
0.0596211 0
0.0645381 0
0.0591536 0
0.0604424 0
0.0593849 0
0.0626795 0
0.0650469 0
0.064299 0
0.0799757 0
0.0592994 0
0.0594634 0
0.0593484 0.000440833
0.0641343 0
0.0641602 0
0.0595602 6.83182e-06
0.0641884 0
0.064161 0
0.0648919 0
0.0654143 0
0.0652616 0
0.0642946 0
0.0599221 0
0.0594906 0
0.0647466 0
0.0593241 0
0.0591514 0
0.0640915 0
0.0655097 0
0.0592745 0
0.0644384 0
0.0639716 0
0.0915976 0
0.0922544 0
0.0591138 0
0.0594287 0
0.0646559 0
0.0645581 0
0.0591382 0
0.0945889 0
0.0643201 0.000722642
0.0778996 0
0.0594638 0
0.0609774 0
0.060384 0
0.0639012 0
0.0593527 0
0.0646056 0
0.0599599 0
0.0627333 0
0.0592482 0
0.0592458 0
0.0596565 0
0.0591091 0
0.0601042 0
0.0640847 0
0.0596171 0
0.0594949 0
0.0594391 0
0.0629611 0
0.0642703 0
0.0594842 0
0.0641608 0
0.0601339 0
0.059145 0
0.0590938 0
0.0611004 0
0.0641487 0
0.0642465 0
0.0598698 0
0.0640684 3.08324e-05
0.0593308 0
0.0597895 0
0.0645297 0
0.0647222 0
0.0647259 0
0.0660055 0
0.0594525 0
0.0597643 0
0.0641573 0
0.0603324 0
0.0648148 0
0.0593517 0
0.0644049 2.43143e-05
0.0649103 0
0.0591173 0
0.0594562 0
0.0594052 0
0.0646391 0
0.0647227 0
0.0595 0
0.0593003 0
0.064357 0


==> anc/distrib/0.37.txt <==
0.0595365 0
0.059652 0
0.0643482 0
0.0648985 0
0.0650278 0
0.0653442 0
0.0604091 0
0.0602701 0
0.0639841 0
0.0641133 0
0.0592218 0
0.0640636 0
0.064856 0
0.0592864 0
0.059409 0
0.0644363 0
0.06327 0
0.0883052 0
0.0641924 0
0.0596025 0
0.0602686 0
0.0594652 0
0.0646668 0
0.0650715 0
0.0593814 0
0.0603499 0
0.0638841 0
0.0645701 0
0.0653755 0
0.0596175 0
0.0618571 0
0.0641939 0
0.0642396 0
0.05933 0
0.0592822 0
0.061053 0
0.0643195 0
0.0640566 0
0.0593026 0
0.0649812 0
0.0590954 0
0.0655054 0
0.060085 0
0.0594336 0
0.061159 0
0.0599539 0
0.0639579 0
0.0643611 0
0.0589592 0
0.0646487 0
0.0645664 0
0.0642096 0
0.0595353 0
0.0597967 0
0.0668809 0
0.0643649 0
0.059275 0
0.0650914 0
0.0803345 0
0.0591137 0
0.0819094 0
0.0592935 0.000318683
0.0591406 0
0.0645935 0
0.05901 0
0.0593459 0
0.0645863 0
0.0644831 0
0.0595335 0
0.0596473 0
0.0639517 0
0.0593558 0
0.0645896 0
0.0641227 0
0.0619733 0
0.0592429 0
0.0595108 0
0.0647242 0
0.0599688 0
0.064855 0
0.0591251 0
0.0647909 0
0.0661104 0
0.065317 0
0.0595466 0
0.0641349 0
0.0592615 0
0.0592141 0
0.0599657 0
0.0593962 0
0.0646393 0
0.0590286 0
0.0610825 0
0.0592602 0
0.0592909 0
0.0919831 0
0.0602039 0
0.0649271 0
0.0593076 0
0.0592208 0
0.0596011 0
0.0670984 0
0.0954393 0
0.0591608 0
0.0658087 0
0.0594386 0
0.0642029 0
0.0916284 0
0.0640715 0
0.064464 0
0.0591353 0
0.0745157 0
0.0641852 0
0.0610028 0
0.0592613 0
0.0595265 0.000145432
0.0610197 0
0.064689 0
0.0639884 0
0.0663169 0
0.0669402 0
0.0591014 0
0.0597828 0
0.0660468 0
0.059379 0
0.0593969 0
0.0591964 0
0.0908778 0
0.0655847 0
0.059008 0
0.0602671 0
0.0765245 0
0.0649195 0
0.0650473 0
0.064241 0
0.0592869 0
0.0590098 0
0.0592713 0
0.0642511 0
0.0745305 0
0.0592965 0
0.0649173 0
0.0590669 0
0.0591127 0
0.0854455 0
0.0645518 0
0.0655853 0
0.0601966 0
0.0596527 0
0.0650234 0
0.0644565 0
0.0594623 0
0.0595093 0
0.064299 0
0.0591448 0
0.0644616 0
0.0641529 0
0.0593725 0
0.066621 0
0.0590793 0
0.0596783 0
0.0596754 0
0.0650016 0
0.0592063 0
0.0600297 0
0.0641599 0
0.0592193 0
0.0741312 0
0.0590014 0
0.0649169 0
0.0596944 0
0.0646293 0
0.0642812 0
0.0595759 0
0.0641195 0
0.0651251 0
0.0600276 0
0.0596893 0
0.0644846 0
0.063966 5.04624e-05
0.0590646 0.000375187
0.0640689 0
0.0641424 0
0.0659635 0
0.0603755 3.97306e-05
0.064976 0
0.0595842 0
0.0644693 0
0.0653717 0
0.0589398 0
0.0639526 0
0.0605728 0
0.0599343 0
0.064227 0
0.0591495 0
0.0643079 0
0.0641794 0
0.0650965 0
0.0591008 0
0.0592532 0
0.0603765 0
0.0588968 0
0.0604875 0
0.0654332 0
0.0593835 0
0.0646116 0
0.0591946 0
0.0658057 0
0.0641884 0
0.0617648 0
0.0647694 0
0.0643869 0
0.0596172 0
0.0643641 0
0.0642498 0
0.0590784 0
0.0641215 0
0.0599739 0
0.0595433 0
0.0646383 0
0.0595 0
0.0642408 0
0.103999 0.00254742
0.0594147 0
0.0804084 0
0.0617853 0
0.0974053 0
0.0645599 0
0.0614504 0
0.0651711 0
0.0643241 0
0.0597132 0
0.059209 0
0.060752 0
0.0600487 0
0.0671663 0
0.059469 0
0.064554 0
0.0598921 0
0.0592807 0
0.060563 0
0.0591435 0
0.0592354 0
0.0642735 0
0.0757813 0
0.0595029 0
0.0590902 0
0.05893 0
0.0620287 2.38329e-05
0.059157 0
0.0602447 0
0.0645276 0
0.0611822 0.000369221
0.0596819 0
0.0590732 0
0.0593167 0
0.059326 0
0.0643313 0
0.0643962 0
0.0600977 0
0.0653298 0
0.0637441 0
0.0642601 0
0.0589614 0
0.0641132 0
0.0766043 0
0.0604157 0
0.0640371 0
0.0638936 0
0.0592813 0
0.0622878 0
0.0596535 0
0.0597364 0
0.0596605 0
0.0641621 0
0.05959 0
0.0810411 0
0.0589918 0
0.0641232 0
0.0607652 0
0.0591599 0
0.0596682 0
0.06534 0
0.0642441 0
0.0595586 0
0.0593099 0
0.0647205 0
0.064292 0
0.0651066 0
0.0594663 0.000432173
0.0596322 0
0.0918207 0
0.0594728 0
0.0599581 0
0.069327 0.166667
0.0613207 0
0.0600413 0
0.0600313 0
0.0650423 0
0.0646056 0
0.0644495 0
0.0594278 0
0.0589408 0
0.0604953 0
0.0599119 0
0.0648993 0
0.0600153 0
0.0653605 0
0.0641946 0
0.0591198 0
0.0596873 0
0.0654572 0
0.0596324 0
0.0601006 0
0.0648165 0
0.0915507 0
0.0591638 0
0.0595079 0
0.0594657 0
0.0819772 0
0.0597513 0
0.0640937 0
0.0595777 0
0.10077 0
0.0595424 0
0.0595654 0
0.0641749 0
0.0595665 0
0.0590818 0
0.0614332 0
0.0593218 0
0.0595842 0
0.0594179 0
0.0601947 0
0.0741419 0
0.0644535 0
0.0642169 0
0.0643793 0
0.0597014 0
0.0650227 0
0.0788811 0
0.0643947 0
0.0646044 0
0.0600006 0
0.0646636 0
0.0601333 0
0.0589547 0
0.059221 0
0.0650581 0
0.0645371 0
0.0640447 0
0.0616542 0
0.0645848 0
0.0593555 0
0.0644575 0
0.0643229 0
0.064148 0
0.0596993 0
0.0644995 0
0.059439 0
0.0599946 0
0.0600386 0
0.0716439 0
0.0664169 0
0.0643453 0
0.0595707 0
0.0589735 0
0.0655777 0
0.0597575 0
0.0590597 0
0.0647104 0
0.0594901 0
0.0659047 0
0.061346 0
0.0590256 0
0.0652305 0
0.064126 0
0.0641498 0
0.0593673 0
0.063995 0
0.0642327 0
0.0640668 0
0.0649989 0
0.0645439 0
0.0648622 0
0.0595117 0
0.0644007 0
0.0597497 0
0.0600139 0
0.0653507 0
0.0590029 0
0.0740338 0
0.0592334 0
0.0641475 0
0.0593908 0
0.0590405 0
0.0592674 0
0.0604178 0
0.0644104 0
0.0597579 0
0.0593247 0
0.0593534 0
0.0642355 0
0.0650556 0
0.0640902 0
0.0603938 0
0.0641768 0
0.05932 0
0.0593032 0
0.0641743 0
0.05949 0
0.0593629 0
0.0742939 0
0.0645791 0
0.0608737 0
0.0643038 0
0.0827293 0
0.0648931 0
0.0593396 0
0.0597961 0
0.0644412 0
0.0597394 0
0.0641485 0
0.0639147 0
0.0660068 0
0.0595187 0
0.0642724 0
0.06491 0
0.0643127 0
0.0593718 0
0.0655889 0
0.0592938 0
0.0593744 0.000102991
0.0860244 0.00776076
0.0595323 0
0.0658091 0
0.060108 0
0.064035 0
0.064368 0
0.0640029 0
0.0592319 0
0.0651708 0
0.0644648 0
0.0592411 0
0.0638139 3.88597e-05
0.0594528 0
0.0738277 0
0.064158 0
0.0643603 0
0.0646885 0
0.0611876 0.000728051
0.0645905 0
0.0600126 0
0.05891 0
0.0661992 0
0.064946 0
0.0642093 0
0.0822358 0
0.0641296 0
0.0591119 0
0.0590732 0
0.0931333 0
0.0592992 0
0.0591853 0
0.0596451 0
0.0615402 0
0.0589396 0
0.0600775 0
0.0643073 0
0.0596879 0
0.0590838 0
0.059251 0
0.0591592 0
0.0596514 0
0.0596849 0
0.0645169 0
0.0592287 3.09136e-05
0.0592419 0
0.0592647 0
0.0960494 0.000961809
0.0595445 0
0.0638795 0
0.0972601 0
0.0642168 0
0.0778519 0
0.059592 0
0.0660467 0
0.0603856 0
0.0645459 0
0.0643056 0
0.0591766 0
0.0642256 0
0.0644302 0
0.0599811 0
0.0600799 0
0.0650504 0
0.0591195 0
0.0664827 0
0.0589919 0
0.060058 0
0.0593874 0
0.0592669 0
0.0592659 0
0.0640247 0
0.0649158 0
0.0791046 0
0.0592003 0
0.0641204 0
0.0633199 0
0.0641895 0
0.0591804 0
0.0599301 0
0.0598034 0
0.0648271 0
0.0638894 0
0.0648289 0
0.0639584 0
0.0592999 0.000169194
0.0593206 0
0.0590345 0
0.0787122 0
0.0593001 0
0.0643048 0
0.0599992 0
0.0588301 1.55731e-05
0.0639279 0
0.065489 0
0.0593025 0
0.0643238 0
0.0589208 0
0.0640075 0
0.0593636 0
0.0593552 0
0.0905794 0
0.0641929 0
0.0596363 0
0.0591212 0
0.0592703 0
0.0643671 0
0.0641794 0
0.0640293 0
0.0647466 0
0.0597659 0
0.0593058 0
0.0592817 0
0.0642645 0
0.0599298 0
0.0645564 0
0.0819454 0
0.064653 0
0.0592815 0.000305014
0.0645342 0
0.0646004 0
0.0641235 0.00217342
0.059353 0.000652225
0.0597404 0
0.0591127 0
0.0914202 0
0.0688583 0
0.0650233 0
0.0597642 0
0.0594424 0
0.0643697 0
0.0594236 0
0.0647695 0
0.0590256 0
0.0646697 0
0.0648599 0
0.0594669 0
0.0592485 0
0.0597612 0
0.0591247 0
0.0593752 0
0.0815682 0
0.0639721 0
0.064091 0
0.0653159 0
0.059282 0
0.0590329 0
0.0605667 0
0.0648571 0
0.0795344 0.00023325
0.0591823 0
0.0590734 0
0.0588713 0
0.0644272 0
0.0766848 0
0.0589693 0
0.0644923 0
0.0605024 0
0.0609045 0
0.0657688 0
0.0657305 0
0.0974163 0
0.0646281 0
0.0595293 0
0.0645771 0
0.0640653 0
0.0596453 0
0.0634196 0
0.0649657 0
0.059685 0
0.0643519 0
0.0642694 0
0.0643386 0
0.0641591 0
0.0650814 0
0.0649324 0
0.0595519 0
0.0782769 0
0.0597276 0
0.0591759 0
0.074087 0
0.059918 0
0.064546 0
0.0593035 0
0.0646915 0
0.0595973 0
0.061226 0
0.0912189 0
0.0774903 0
0.0641681 0
0.0739103 0
0.0592678 0
0.0738887 0
0.0738855 0
0.0593116 0
0.059965 0.000212343
0.0592419 0
0.0648357 0
0.0643289 0
0.0647886 0
0.0650063 0
0.0602244 0
0.0593346 0
0.0616347 0
0.0592999 0.000242705
0.0598104 0
0.0592473 0
0.059505 0
0.0647768 0
0.0646122 0
0.0640914 0
0.0648084 0
0.0650277 0
0.0777068 5.20365e-06
0.0589799 0
0.0605609 0
0.0591398 0
0.0872362 0
0.0644681 0
0.066796 0
0.0594588 0
0.0644618 0
0.0656219 0
0.0653336 0
0.0660713 0
0.0648726 0
0.0655903 0
0.0660054 0
0.059289 0
0.0739174 0
0.0646627 0
0.0644078 0
0.0646408 0
0.0598884 0
0.0599724 0
0.0599898 0
0.0648747 0
0.0647003 0
0.0594232 0
0.0592476 0
0.0594796 0
0.0596307 0
0.0600127 0
0.0653031 0
0.059305 0
0.0647505 0
0.0644035 0
0.0658567 0
0.0595016 0
0.0602249 0
0.0654996 0
0.0593401 0
0.0644588 0
0.0591901 0
0.0649222 0
0.0593049 0
0.059081 0
0.0591508 0
0.0650593 0
0.0642979 0
0.0591945 0
0.073875 0
0.065624 0
0.0592937 0
0.0589275 0
0.065488 0
0.0645643 0
0.0595181 0
0.0651887 0
0.0647648 0
0.0593008 0
0.0641814 0
0.0604403 0
0.0601991 0
0.0649632 0
0.0597443 0
0.0595282 0
0.064258 0
0.0644998 0
0.0653845 0
0.0642287 0
0.0595457 0
0.0592908 0
0.0489145 0.166667
0.0597704 0
0.0605288 0
0.0593283 0
0.0653466 0
0.0677656 0
0.0644827 0
0.0596758 0
0.0643337 0
0.0598229 0
0.0640425 0
0.0640584 0
0.0599243 0
0.0598589 0
0.0591815 0
0.0593025 0
0.0647569 0
0.0772865 0
0.0641119 0
0.0591549 0
0.0914071 0
0.0813034 0
0.0638614 0
0.0863068 0
0.0593083 0
0.0597858 0
0.0677086 0
0.0651991 0
0.0641434 0
0.06088 0
0.064128 0
0.0593393 0
0.0592312 4.00281e-06
0.0641283 0
0.0640935 0
0.0590837 0
0.0947231 0
0.0608843 0.000178812
0.0591944 0
0.0595015 0
0.0590672 0
0.0596975 0
0.0653926 0
0.0590852 0
0.0601028 0
0.0595666 0
0.0639093 0
0.0601163 0
0.0643968 0
0.0591685 0
0.0646804 0
0.0645506 0
0.0648049 0
0.0642797 0
0.064087 0
0.065063 0
0.0590565 0
0.0642058 0
0.0879928 0
0.0645071 0
0.0596309 0
0.0642988 0
0.0649531 0
0.0595431 0
0.0602752 0
0.0621436 0
0.0592004 0
0.0592223 0
0.0645 0
0.0647933 0
0.0593639 0
0.0644597 0
0.0594503 0
0.0590107 0
0.0595533 0
0.0644408 0
0.0661113 0
0.0603357 0
0.0596511 0
0.0592938 0
0.0654527 0
0.059166 0
0.0593923 0
0.0646189 0
0.0672682 0
0.0643995 0
0.0650862 0
0.059092 0
0.0594742 0
0.0590404 0
0.0648702 0
0.0597324 8.10298e-06
0.0643559 0
0.0605635 0
0.0593761 0
0.0593356 0
0.0590365 0
0.0590548 0
0.0592863 0
0.0606924 0
0.0644394 0
0.064506 0
0.0590799 0
0.0594609 0
0.0593536 0
0.0738107 0
0.064333 0
0.0644749 0
0.0600082 0
0.0648421 0
0.0956802 0
0.0597016 0
0.0641818 0
0.0643419 0
0.065054 0
0.060345 0
0.0593075 0
0.0599827 0
0.0972229 0
0.0595236 0
0.0603063 0
0.0640774 0
0.0591331 0
0.0640188 0
0.0641671 0
0.0648642 0
0.0592173 0
0.0598912 0
0.0646033 0
0.0639443 0
0.0648123 0
0.0593516 0
0.0643153 0
0.0592607 0
0.0598642 0
0.0646969 0
0.0641232 0
0.0589054 0
0.0608855 0
0.0804588 0
0.059209 0
0.0650842 0
0.0593951 0
0.0598977 0
0.0914508 0.000163158
0.0600411 0
0.0592187 0
0.0646493 0
0.0598488 0
0.0639895 0
0.0602416 0
0.0597347 0
0.0916149 0
0.0643206 0
0.0661401 0
0.0643277 0
0.0598713 0
0.0600229 0
0.0641345 0
0.0599116 0
0.0644152 0
0.0592358 0
0.0592869 0
0.0594106 0
0.0916566 0
0.0641754 0
0.0591156 0
0.0594027 0
0.0699382 0
0.0917233 0
0.060922 0
0.0592239 0
0.0644467 0
0.07067 0
0.0657374 0
0.0596764 0.000173089
0.0640079 0
0.0641916 0
0.0599403 0
0.0651826 0
0.0591744 0
0.0643892 0
0.0589429 0
0.0647689 0
0.0654475 0
0.0595334 0
0.0648988 0
0.0600227 0
0.0598851 0
0.0594747 0
0.0787113 0
0.0648997 0
0.0645483 0
0.0600662 0
0.0662176 0
0.0647994 0
0.0592362 0
0.0640361 0
0.0601769 0
0.0654727 0
0.0645205 0
0.0590705 0
0.0591239 0
0.0641627 0
0.0643707 0
0.059416 0
0.0599917 0
0.0603235 0
0.0590208 9.85015e-06
0.0597803 0
0.0597585 0
0.0605169 0
0.0652325 0
0.0597229 0.000269248
0.0590866 0
0.0667754 0
0.0659074 0
0.0779197 0
0.0593453 0
0.0642259 0
0.0592903 0
0.0594371 0
0.0649562 0
0.0592449 0
0.058913 0
0.0950843 0
0.0610493 0
0.0643379 0
0.0778628 0.000206469
0.0798977 0
0.0593438 0
0.0644305 0
0.0645501 0
0.0592445 0
0.0664204 0
0.0610322 0
0.0658015 0
0.0593957 0
0.0590529 0
0.0594841 0
0.0591407 0
0.0652532 0
0.0650082 0
0.0592036 0
0.0743734 0
0.0591251 0
0.0593473 0
0.0594634 0
0.0588794 0
0.0595934 0.000476594
0.0596007 0
0.0593987 0
0.05994 0
0.059976 0
0.059733 0.000512916
0.0591379 0
0.0606595 0
0.0639105 0
0.0597646 0
0.0592807 0
0.0596229 0
0.0645306 0
0.0649809 0
0.059952 0
0.0644976 0
0.0651892 0
0.0640127 0
0.0594968 0
0.0653253 0
0.0643897 0
0.0641208 0
0.0591193 0
0.0608227 0
0.0642633 0
0.0607578 0
0.0604547 0.00033748
0.0605117 0
0.0590978 0
0.0598012 0
0.0595573 0
0.0645814 0
0.0596362 0
0.0654228 0
0.0641985 0
0.059108 0


==> anc/distrib/0.38.txt <==
0.0643929 0
0.0598349 0
0.0616789 0
0.0651659 0
0.0592341 0
0.0489469 0.166667
0.0592306 0
0.0644802 0
0.065198 0
0.0595362 0
0.0611413 0
0.0640576 0
0.0643711 0
0.0598505 0
0.0654881 0
0.0645178 0
0.0594047 0
0.0601429 0
0.0592726 0
0.0644909 0
0.0595816 0
0.0590867 0
0.0592041 0
0.0594396 0
0.059557 0
0.0603516 0
0.0592016 0
0.0642621 0
0.0648762 0
0.0665152 0
0.0640637 0
0.0602177 0
0.0594058 0
0.0642891 0
0.0716114 0
0.0596608 0.000336328
0.0592416 0
0.0595382 0
0.0658369 0
0.0641905 0
0.0607882 0
0.0862265 0.000734488
0.0599154 0
0.0646435 0
0.0652095 0
0.0592781 0
0.0592294 0
0.0593856 0
0.0593088 0
0.0592905 0
0.0662441 0
0.0740654 0
0.0600405 0
0.0596137 0
0.0642795 0
0.0645703 0
0.0590523 0
0.0589406 0
0.064239 0
0.062766 0
0.0639058 0
0.0591669 0
0.0599195 0
0.0643393 0
0.0610245 0
0.0645464 0
0.0593633 0
0.107418 0
0.0598739 0
0.0954114 0
0.0640838 0
0.0645984 0
0.0646738 0
0.0641085 0
0.061429 0
0.059256 0
0.064534 0
0.059216 0
0.059974 0
0.0640651 0
0.0651108 0
0.0642069 0
0.0942928 0
0.0589779 0
0.0647619 0
0.059277 0.000122383
0.0891372 0
0.0644469 0
0.065153 0
0.0591652 0
0.0592596 0
0.0639851 0
0.0618675 0
0.0650617 0
0.0593165 0
0.0651832 0
0.080528 0
0.0652659 0
0.064106 5.95985e-05
0.0652503 0
0.0920597 0
0.0591885 0
0.0596524 0
0.0641382 0
0.0589624 0
0.0592114 0
0.0596506 0
0.0644908 0
0.060351 0
0.060603 0
0.0916709 0
0.0644346 0
0.065219 0
0.0616149 0
0.0644473 0
0.0644935 0
0.0598242 0
0.0595867 0
0.0645638 0
0.0595715 0
0.0595095 0
0.0640247 0
0.0613929 0
0.0660166 0
0.0641958 0
0.0596312 0
0.0590809 0
0.0597856 0
0.0640552 0
0.073899 0
0.0596632 0
0.0590494 0
0.0591845 0
0.059566 0
0.0782634 0
0.0644927 0
0.0591029 0
0.101373 0
0.0593568 0
0.0638238 0
0.0739274 0
0.0597226 0
0.0602426 0
0.059113 0
0.0641085 0
0.0595411 0
0.0653672 0
0.0651879 0
0.0650921 0
0.0641694 0
0.0751171 0
0.0640502 0
0.0591297 0
0.0594114 0
0.060324 0
0.101053 0
0.0598734 0
0.0793213 0
0.0639345 0
0.0615718 0
0.0594709 0
0.064514 0
0.0597468 0
0.0639498 0
0.0640596 0
0.0590675 0
0.0645859 0
0.0593055 0
0.0656364 0
0.0653984 0
0.0651035 0
0.0608592 0
0.0595655 0
0.0646392 0
0.0593303 0
0.0590696 0
0.0640311 0
0.0592039 0
0.065298 0
0.0604461 0
0.0651031 0
0.0595523 1.58489e-06
0.0647859 0
0.0595217 0
0.0672545 0
0.0641796 0
0.064339 0
0.0591983 0
0.064096 0
0.0643378 0
0.0600217 0
0.0642716 0
0.0668282 0
0.0593098 0
0.0650147 0
0.0596088 0
0.0644204 0
0.0671154 0
0.0645301 0
0.0644085 0
0.0590566 0
0.0593546 0
0.0651126 0
0.0598476 0
0.0649664 0
0.0642147 0
0.0645105 0
0.064255 0
0.0640627 0
0.0594778 0
0.0643242 0
0.0595768 0
0.0646866 0
0.0606308 0
0.0599634 0
0.0641288 0
0.0664193 0
0.0613093 0
0.0594338 0
0.080925 0
0.0649341 0
0.0594295 0
0.0641852 0
0.0925787 0
0.0642634 0
0.0643273 0
0.0646784 0
0.059033 0
0.0923773 0
0.0750788 0
0.0650735 0
0.0640374 0
0.0955913 0
0.0751769 0
0.0645372 0
0.0626765 0
0.0643138 0
0.0596893 0
0.0934534 0
0.0643811 0
0.0645278 0
0.0600607 0
0.0591922 0
0.0590332 0
0.0642426 0
0.0588668 0
0.0597052 0
0.0591928 0
0.06363 0
0.0600487 0
0.0648909 0
0.059076 0
0.0661775 0
0.0640584 0
0.0681316 0
0.0595777 0
0.0603775 0
0.0601424 0
0.0665088 0
0.0605502 0
0.06166 0
0.0641999 0
0.0614482 0
0.064015 0
0.0596413 0
0.0722302 0
0.0592583 0
0.0643019 0
0.0592342 0
0.05921 0
0.0590945 0
0.0593938 0
0.0641306 0
0.0649022 0
0.0644591 0
0.0653546 0
0.0596664 0
0.0607343 0
0.0597409 0
0.064094 0
0.0597647 0
0.0592095 0
0.0596212 0
0.0594309 0
0.0640471 0
0.0591574 0
0.0592602 0
0.0609314 0
0.0591321 0
0.0594404 0
0.0595284 0
0.0644189 0
0.0588144 0
0.0591186 0
0.0655038 0
0.0597524 0
0.0777899 0
0.0645024 0
0.0678658 0
0.0647577 0
0.0646453 0
0.0593665 0
0.0924009 0
0.0590683 0
0.0594348 0
0.0591737 0.000179088
0.059054 0
0.0947857 0
0.0606564 0
0.0650241 0
0.064288 0
0.0594286 0
0.0594381 0
0.0640585 0
0.059638 0
0.0644398 0
0.0593144 0
0.0649227 0
0.066045 0
0.065771 0
0.0952352 0
0.0597774 0
0.0640064 0
0.0597863 0
0.0590085 0
0.0645124 0
0.0589411 0
0.0592842 0
0.0595528 0
0.0642184 0.000459825
0.0645149 0
0.0652469 0
0.0647261 0
0.0646125 0
0.0590398 0
0.0663155 0
0.0647954 0
0.0650115 0
0.0598993 0
0.0594539 0
0.065425 0
0.065048 0
0.0596246 0
0.0601146 0
0.0639233 0
0.0644434 0
0.0783305 0
0.0641583 0
0.0595881 0
0.0645055 0
0.060592 0
0.0654177 0
0.0593402 1.75961e-05
0.0644934 0
0.0589894 0
0.0641576 0
0.0593711 0
0.0591596 0
0.0650019 0
0.0680449 0
0.0593185 0
0.0640276 0
0.0603598 0
0.0608915 0
0.0649918 0
0.0594922 0
0.0640404 0
0.059292 0
0.0642544 0
0.0592044 0
0.0590738 0
0.0606151 0.000247947
0.064988 0
0.0647886 0
0.0593618 0
0.0596227 0
0.0593422 0
0.059363 0
0.065854 0
0.0596004 0
0.0641507 0
0.0598127 0
0.0639537 0
0.064401 0
0.0592665 0
0.0593733 0
0.0601975 0
0.0639469 0
0.0623551 0
0.0589417 0
0.0646797 0
0.0643039 0
0.0595513 0
0.064261 0
0.0590831 0
0.0646931 0
0.0589658 0
0.0642082 0
0.064414 0
0.0590692 0
0.0644302 0
0.0641326 0
0.0590421 0
0.0644994 0
0.0592064 0
0.0599783 0
0.0641519 0
0.0644461 0
0.0646878 0
0.0909444 0
0.0591399 0
0.059853 0
0.0599254 0
0.0920125 0
0.0647855 0
0.0591627 0
0.0645778 0
0.0592297 0
0.0658781 0
0.0645406 0
0.0591273 0
0.0593213 0
0.063998 0
0.0597074 0
0.06162 0
0.0591072 0
0.0668971 0
0.0600286 0
0.0595522 0
0.0592172 0
0.0594843 0
0.0623818 0
0.059135 0
0.0602559 0
0.0595323 0
0.0598587 0
0.060355 0
0.0641366 0
0.064831 0
0.0650109 0
0.0638474 0
0.0599154 0
0.0645358 0
0.0597628 0
0.0590775 0
0.059409 0
0.0914374 0.000156396
0.0647665 0
0.0598194 0
0.0591059 0
0.0590921 0
0.0643765 0
0.0590355 0
0.0594633 0
0.0596692 0
0.0668724 0
0.0642856 0
0.0639693 0
0.06452 0
0.0639704 0
0.0652006 0
0.060545 0
0.0603407 0
0.060481 0
0.0641334 0
0.0595628 0
0.0593106 0
0.0642304 0
0.0598401 0
0.064558 0
0.0618513 0
0.0600445 0
0.0598732 0
0.0593894 0
0.0641953 0
0.0594453 0
0.0590594 0
0.0641621 0
0.0645448 0
0.064239 0
0.0591858 0
0.0641863 0
0.0657383 0
0.0599 0
0.0590456 0
0.0594049 0
0.0910646 0
0.0599016 0
0.0594104 0
0.0592139 0
0.0650743 0
0.0643086 0
0.0641313 0
0.0644318 0
0.0645028 0
0.0644555 0
0.0644084 0
0.0589141 0
0.0604737 0
0.064285 0
0.0590563 0
0.0924518 0
0.0649803 0
0.0916147 0
0.0606553 0
0.0595117 0
0.0636059 0
0.0653035 0
0.0592596 0
0.0598209 0
0.0737387 0
0.0651504 0
0.0643443 0
0.0655559 0
0.0644025 0
0.0593288 0
0.0654089 0
0.0596198 0
0.0593763 0
0.0665841 0
0.0924115 0
0.0587353 1.44966e-05
0.0594095 0
0.0592962 0
0.0593282 0
0.0644271 0
0.0590467 0
0.0640721 0
0.0642016 0
0.0644583 0
0.0592685 0
0.0598477 0
0.0593379 0
0.0646966 0
0.0593165 0
0.0591457 0
0.0596272 0
0.0651758 0
0.0601015 0
0.0605047 0
0.0637295 0
0.0641017 0
0.0643736 0
0.080891 0.000133272
0.0592281 0
0.0642842 0
0.0643135 0
0.0598843 0
0.0593772 0
0.0592557 0
0.0642866 0
0.0606994 0
0.0603308 0
0.0645935 5.54713e-05
0.0597173 0
0.0642704 0
0.0596678 0
0.0639079 0
0.0664274 0
0.0642018 0
0.0613648 0
0.0592008 0
0.060003 0
0.0642327 0
0.0596884 0
0.0644581 0
0.066472 0
0.0642695 0
0.0642364 0
0.0645922 0
0.0647656 0
0.0946499 0
0.0748779 0
0.0641468 0
0.064208 0
0.0640137 0
0.0610662 0
0.0597 0
0.0595972 0
0.0600208 0
0.0647926 0
0.0591425 0
0.06392 0
0.0651782 0
0.0664971 0
0.0649223 0
0.0644045 0
0.0589668 0
0.0647876 0
0.0642971 0
0.0796721 0
0.0593511 0
0.0595133 0
0.0644361 0
0.0592414 0
0.0642612 0
0.064362 0
0.0642927 0
0.0652179 0
0.0646682 0
0.0918089 0
0.0600294 0
0.0613151 0
0.0597957 0
0.059373 0
0.0657465 0
0.0641143 0
0.0618795 0
0.0596594 0
0.0596613 0
0.0641534 0
0.0643155 0
0.0603294 0
0.064723 0
0.0591541 0
0.059222 0
0.0592237 0
0.0780923 0
0.064487 0
0.0592214 0
0.060065 0
0.0591722 0
0.0644473 0
0.0660948 0
0.0642318 0
0.0596704 0
0.059794 0
0.0591035 0
0.063492 0
0.0602473 0
0.0593628 0
0.0595409 0
0.0595647 0
0.0597558 0.000404749
0.064031 0
0.0643105 0
0.0639398 0
0.10834 0
0.0652351 0
0.0641817 0
0.0590847 0
0.0598363 0
0.0659496 0
0.0591874 0
0.0603448 0
0.0646545 0
0.0648538 0
0.0596485 0
0.0601117 0.000249218
0.0593887 0
0.059555 0
0.0680749 0
0.0593324 0
0.0590875 0
0.064285 0
0.0645691 0
0.0645409 0
0.0595077 0
0.0656229 0
0.0592194 0
0.0642965 0
0.0645703 0
0.0606956 0
0.0641056 0
0.0598934 0
0.0591233 0
0.0645166 0
0.0649001 0
0.0590615 0
0.064735 0
0.064184 0
0.06392 0
0.0640343 0
0.0737409 0
0.0640242 0
0.0597518 0
0.0640205 0
0.0591435 0
0.0603582 0
0.0592734 0
0.0605882 0
0.0640063 0
0.0641865 0
0.0590831 0
0.0605471 0
0.0591019 0
0.0602768 0
0.0651123 0
0.0589843 0
0.0643899 0
0.0642503 0
0.0645985 0
0.0639996 0
0.0598818 0
0.0644246 0
0.0641533 0
0.0653017 0
0.0738919 0
0.0615535 0
0.0640661 0
0.0646471 0
0.0644334 0
0.0598238 0
0.0642432 0
0.0604502 0
0.0644255 0
0.060681 0
0.0590828 0
0.0665449 0
0.0593577 0
0.0677779 0
0.0652292 0
0.0644351 0
0.0590886 0
0.0602371 0
0.064488 0
0.0601752 0
0.0649259 0
0.0589835 0
0.0640048 0
0.0590407 0
0.0660468 0
0.0592899 0
0.0645055 0
0.0592632 0
0.0641158 0
0.0601898 0
0.0591032 0
0.0596218 0
0.0592838 0
0.0593819 0
0.0646856 0
0.0600527 0
0.0651459 0
0.0643793 0
0.0670488 0
0.0591209 0
0.0589778 0
0.0648401 0
0.0641053 0
0.0592979 0
0.0601504 0
0.0643091 0
0.0596457 0
0.0642792 0
0.0647106 0
0.0649911 0
0.0642511 0
0.0597941 0
0.0590397 0
0.0640829 0
0.0591367 0
0.0610221 0
0.0595103 0
0.0592482 0
0.0643703 0
0.0592689 0
0.0644447 0
0.0601771 0
0.0590085 0
0.0593837 0
0.0596864 0
0.064757 0
0.0669175 0
0.0598161 0
0.0681361 0.000959391
0.060757 0
0.0663866 0
0.0590654 0
0.0648171 0
0.059216 0
0.0643352 0
0.0955719 0
0.0594886 0
0.0647126 0
0.0650057 0
0.0959289 0
0.0588478 0
0.0657091 0
0.0594286 0
0.0643505 0
0.0594297 0
0.0654467 0
0.0965268 0
0.0643737 0
0.0595758 0
0.0596537 0
0.0688895 0
0.0593842 0
0.0933106 0
0.0591526 0
0.0669128 0
0.0593763 0
0.0593734 0
0.0643376 0
0.0595285 0
0.0598245 0
0.0594102 0
0.0657891 0
0.0599669 0
0.0669701 0
0.0911692 3.77454e-05
0.0644787 0
0.0592143 0
0.059194 0
0.0641625 0
0.0592014 0
0.0641041 0
0.0600437 0
0.0640736 0
0.059013 0
0.0593455 0
0.0645344 0
0.0649973 0
0.060859 0
0.0590892 0
0.0606856 0
0.0647391 0
0.0644391 0
0.0644225 0
0.0694742 0
0.0643443 0
0.0596075 0
0.0595836 0
0.0595401 0
0.0594707 0
0.0597267 0
0.0641781 0
0.0642773 0
0.0642296 0
0.0594474 0
0.0596062 0
0.0606999 0
0.0780232 0
0.059592 0
0.0597006 0
0.0643874 0
0.0595598 0
0.0644587 0.00305907
0.0645547 0
0.0596765 0
0.0643272 0
0.0646836 0
0.0898109 0
0.0596139 0
0.059651 0
0.0597778 0
0.0640065 0
0.059188 0
0.0643681 0
0.0634054 0
0.0598632 0
0.0646335 0
0.0599695 0
0.089013 0
0.06512 0
0.0592272 0
0.0592783 0
0.0595018 0
0.0649131 0
0.094266 0
0.0590844 0
0.0597987 0
0.077812 0
0.0648253 0
0.0642573 0
0.0643146 0
0.0643451 0
0.0641237 0
0.0592778 0
0.0643959 0
0.0591495 0
0.0651237 0
0.0612287 0
0.0646432 0
0.0878429 0.166667
0.0605738 0
0.0663191 0
0.0590202 1.70822e-05
0.0593145 0
0.0645878 0
0.0593052 0
0.0640337 0
0.0640303 0
0.0644959 0
0.059034 0
0.064308 0
0.0644435 0
0.0593168 0
0.0624693 0
0.0595222 0
0.0597703 0
0.0598295 0
0.0640876 0
0.0598415 0
0.0592232 0
0.0601207 0
0.0593993 0
0.05997 0
0.0645742 0
0.0646111 0
0.0589514 0
0.059925 0
0.0589032 0
0.0591598 0
0.0660842 0
0.0640026 0
0.0592043 0
0.0593252 0
0.0592158 0
0.0647054 0
0.0648823 0
0.0650911 0
0.0642424 0
0.0664624 0
0.0611104 0
0.059623 0
0.059433 0
0.0595501 0
0.0594299 0
0.0592372 0
0.0642144 0
0.0590268 0
0.0591864 0
0.0737093 0
0.0645639 0
0.0644491 0
0.0661558 0
0.0926083 0.000410477
0.0591121 0
0.0595927 0
0.0912398 0
0.0604534 0.000287526
0.0588876 0
0.0644138 0
0.0601048 0
0.0645094 0
0.0662519 0.000942704
0.0650498 0
0.0650235 0
0.0591382 0
0.0594152 0
0.0644225 0
0.0658825 0
0.0954824 0
0.0640252 0
0.0642977 0
0.0643274 0
0.0590454 0
0.0644316 0
0.0598383 0
0.0649738 0
0.0608274 0
0.0593147 0
0.0643733 0
0.0595453 0
0.0650252 0
0.0591182 0
0.0595306 0
0.0642593 0
0.0785912 0
0.0640268 0
0.0643411 0
0.0649541 0
0.0604903 0
0.0661396 0
0.0641281 0
0.0594942 0
0.0590999 0
0.0597151 0
0.0592132 0
0.05914 0
0.0643516 0
0.0653694 0
0.0598906 0
0.0603218 0
0.0623508 0
0.0608761 0
0.0645475 0
0.0595921 0
0.0595141 0
0.0649309 0
0.0603678 0
0.0591378 0
0.0602966 0
0.0599562 0
0.0604658 0
0.0647482 0
0.0664728 0
0.0600218 0
0.0644225 0
0.0595444 0
0.0593607 0
0.0592483 0
0.0645332 0
0.0647215 0
0.0590037 0
0.0593945 0
0.0596924 0
0.0596611 0


==> anc/distrib/0.39.txt <==
0.060038 0
0.0621042 0
0.0600261 0
0.0592969 0
0.0642325 0
0.0594485 0
0.0592601 0
0.0645313 0
0.0646535 0
0.0644528 0
0.0591999 0
0.0591266 0
0.0632153 0
0.0642195 0
0.0644802 0
0.0589541 0
0.059481 0
0.0604383 0
0.0641855 0
0.0591048 0
0.0593194 0
0.0603663 0
0.0594063 0
0.0597463 0
0.0595947 0
0.0599727 0
0.059023 0
0.0598582 0
0.0647149 0
0.0598696 0
0.0650547 0
0.0621279 0
0.0595027 0.000251928
0.0590738 0
0.0594656 0
0.0663539 0
0.059092 0
0.0596076 0
0.0601463 0
0.0591393 0
0.0642316 0
0.0639428 0
0.0592573 0
0.0596378 0
0.0596811 0
0.0594187 0
0.0643721 0
0.0599695 0
0.0640814 0
0.0591193 0
0.0589778 0
0.0639707 0
0.0595376 0
0.0594151 0
0.0597337 0
0.0597724 0
0.0640536 0
0.0699827 0
0.0640581 0
0.067997 0
0.0648389 0
0.0592764 0
0.059752 0
0.0646034 0
0.0594986 0
0.0644491 0
0.0599088 0
0.0590179 0
0.0594452 0
0.0640899 0
0.0642521 0
0.060531 0
0.0598251 0
0.095832 0
0.0742085 0
0.0742001 0
0.0646072 0
0.059096 0
0.0601226 0
0.0654556 0
0.0598101 0
0.064821 0
0.0653075 0
0.0643986 0
0.0620135 0
0.0593864 0
0.0647383 0
0.0643874 0
0.0644334 0
0.0590332 0
0.0655429 0
0.0644032 0
0.0662086 0
0.0594058 0
0.0641823 0
0.0601115 0
0.0591483 0
0.0591199 0
0.0594013 0
0.0645353 0
0.0602288 0
0.0623968 0
0.065048 0
0.0591958 0
0.0590693 0
0.0622449 0
0.0593896 0
0.0595935 0
0.0656699 0
0.0647899 0
0.0643772 0
0.0592517 0
0.0640868 0
0.0590279 0
0.0642238 0
0.0593764 0
0.0639711 0
0.0595353 0
0.0640702 0
0.0590964 0
0.0596067 0
0.059586 0
0.0650907 0
0.0593901 0
0.0595515 0
0.0592459 2.42332e-06
0.0590536 0
0.059638 0
0.0592137 0.000149326
0.064662 0.000202336
0.0644025 0
0.0607073 0
0.0596592 0
0.0644184 0
0.0595413 0
0.0591237 0
0.0656811 0
0.0592071 0
0.101119 0
0.0911778 0
0.0596312 0
0.0649865 0
0.0664466 0
0.0646936 0
0.0595563 0
0.059047 0
0.0661512 0
0.0603909 0
0.0608603 0
0.0589609 0
0.114401 0
0.0642207 0
0.0596661 0
0.0645948 4.33872e-05
0.0835429 0
0.0651445 0
0.065453 0
0.0642652 0
0.064542 0
0.0596046 0
0.0592124 0
0.0653482 0
0.0656273 0
0.0591772 0
0.0640235 0
0.0608139 0
0.0594313 0.000141218
0.0641433 0
0.0592532 0
0.0597492 0
0.0644798 0
0.0596637 0
0.0590779 0
0.0644683 0
0.0601825 0
0.059626 0
0.0653384 0
0.0652205 0
0.0592878 0
0.064166 0
0.0734847 0
0.0654879 0
0.0595101 0
0.0649415 0
0.0645013 0
0.102024 0
0.0645625 0
0.0643838 0
0.0593478 1.29496e-05
0.0590835 0
0.0639241 0
0.0591696 0
0.0593389 0
0.0592732 0
0.0593945 0.000533412
0.0640206 0
0.0603579 0
0.0651338 0
0.0611809 0
0.0592021 0
0.0592176 0
0.064868 0
0.0644146 0
0.0647305 0
0.0646368 0
0.059561 0
0.0648468 0
0.0592062 0
0.0948346 0
0.0644317 0
0.0594259 0
0.0596306 0
0.0594891 0
0.0598377 0
0.0644821 0
0.0642277 0
0.059093 0
0.0591339 0
0.0647161 0
0.0656669 0
0.0640957 0
0.0781669 0
0.060233 0
0.0797405 0
0.0641434 0
0.0591713 0
0.0642313 0
0.0611665 0
0.0650275 0
0.065601 0
0.0593937 0
0.064132 0
0.0590876 0
0.0648081 0
0.0592058 0
0.0593718 0
0.0645429 0
0.0944486 0
0.059763 0
0.0644131 0
0.0644279 0
0.0909043 0
0.0652912 0
0.0649996 0
0.059732 0
0.0617215 0
0.0616581 0
0.0645611 0
0.0589941 0
0.0597084 0
0.0617513 0
0.0606271 0
0.0620175 0.000106247
0.0675528 0
0.0643551 0
0.0597375 0
0.0647611 0
0.0647897 0
0.0644446 0
0.0647327 0
0.060141 0
0.064606 0
0.0641394 0
0.0647549 0
0.059314 0
0.0596221 0
0.06492 0
0.0595511 0
0.0594113 0
0.0932475 0
0.0602712 0
0.0640683 0
0.0653406 0
0.0645752 0
0.0592432 0
0.06478 0
0.0664005 0
0.0603625 0
0.0643006 0
0.0649104 0
0.0640278 0
0.0593307 0
0.0655438 0
0.0590607 0
0.0639167 0
0.0589859 0
0.0642961 0
0.0642966 0
0.094502 0
0.059124 0
0.0623262 0
0.0606622 0
0.0593195 0
0.0603342 0
0.0591346 0
0.0644652 0
0.0599172 0
0.0641959 0
0.0605145 0
0.0592292 2.74895e-05
0.0591524 0
0.06651 0
0.0741572 8.25984e-06
0.0630258 0
0.0654267 0
0.0589689 0
0.09584 0
0.0594491 0
0.0591267 0
0.0657127 0
0.059931 0
0.0642769 0
0.0592275 0
0.0589797 0
0.0644106 0
0.0704767 0
0.0592079 0
0.0624405 0
0.0597813 0
0.0594548 0
0.0646136 0
0.0641472 0
0.0647513 0
0.0646279 0
0.0646267 0
0.0642679 0
0.0605661 0
0.0592571 0
0.0595656 0
0.0653319 0
0.0640503 0
0.0599428 0
0.0653337 0
0.0604719 0
0.0888592 0
0.0599201 0
0.0595204 0
0.0628463 0
0.0911799 0
0.0655504 0
0.0592411 0
0.0644221 0
0.0593228 0
0.0648217 0
0.0612515 0
0.0596798 0
0.0602099 0
0.0595014 0
0.0596528 0
0.0644738 0
0.0600552 0
0.0596679 0
0.0605969 0
0.0645424 0
0.0640695 0
0.0650209 0
0.060612 0
0.0648493 0
0.0592931 0
0.064467 0
0.0641576 0
0.0644018 0
0.0644147 0
0.0591634 0
0.0592417 0
0.0658771 0
0.059174 0
0.060607 0
0.0644515 0
0.0603693 0
0.064558 0
0.0592875 0
0.0645243 0
0.0641263 0
0.0657379 0
0.0600333 0
0.0661522 0
0.0595359 0
0.0946846 0
0.0591052 0
0.0590259 5.04245e-05
0.0605144 0
0.0592285 0
0.087796 0
0.0644872 0
0.0645459 0
0.0604947 0
0.0641369 0
0.0587959 0
0.0595298 0
0.059588 0
0.0595859 0
0.0594816 8.26038e-05
0.059467 0
0.0782229 0
0.0639256 0
0.0639583 0
0.064048 0
0.0595484 0
0.0915647 0
0.0589613 0
0.0608681 0
0.0592684 0
0.0596192 0
0.064453 0
0.0606296 0
0.0604105 0
0.0659812 0
0.0646689 0
0.0595643 0
0.0610035 0
0.0639458 0
0.0594809 0
0.059105 0
0.0641837 0
0.0808652 0
0.0603006 7.06982e-06
0.059059 0
0.0605572 0
0.0822698 0
0.0592439 0
0.0592294 0
0.0616542 0
0.0640629 0
0.0591126 0
0.0643147 0
0.0596034 0
0.0741973 0
0.0594077 0
0.0591041 0
0.0593158 0
0.0591241 0
0.0642249 0
0.0595759 0
0.0597138 0
0.0641105 0
0.0646487 0
0.0610355 0
0.0600215 0
0.0642882 0
0.0641139 0
0.0642952 0
0.0593798 0
0.0593504 0
0.0591106 0
0.059542 0
0.0590165 0
0.0917023 0
0.0592498 0
0.0956237 0
0.0641771 0
0.0597327 0
0.0647412 0
0.0650879 0
0.0642828 0
0.0594824 0
0.0657155 0
0.0599997 0
0.0642097 0
0.0609387 0
0.0649464 0
0.0963172 1.74825e-05
0.0594796 0
0.0598469 0
0.0594265 0
0.0599482 0
0.0744204 0
0.0599243 0
0.059566 0
0.0668649 0
0.0745124 0
0.0640131 0
0.0648627 0
0.0608095 0
0.0647048 0
0.0599949 0
0.0597861 0.000492204
0.0646762 0
0.0591418 0
0.059016 0
0.0603495 0
0.0599659 0
0.0597975 0
0.0644711 0
0.0592505 0
0.0825957 0
0.0594208 0
0.064514 0
0.0642783 0
0.0646476 0
0.0643398 0
0.0645345 0
0.0641591 0
0.0590432 0
0.0997448 0
0.0646657 0
0.0645181 0
0.0643645 0
0.064426 0
0.058831 0
0.0658672 0
0.0596727 0
0.0777324 0
0.0648156 0.000660658
0.0641592 0
0.0599101 0
0.0819704 0
0.0589002 0
0.0600144 0
0.0645941 0
0.0592685 0
0.0594579 0
0.0594432 0
0.0592982 0
0.0590093 0
0.0640696 0
0.0739546 0
0.0659069 0
0.0660157 0
0.0597906 2.30432e-06
0.0599093 0
0.0643723 0
0.0594726 0
0.0592388 0
0.0590244 0
0.0645968 0
0.0588868 0
0.0792336 0
0.0769448 0
0.0608307 0
0.0644614 0
0.064362 0
0.0592545 0
0.0602186 0
0.0673745 0
0.0602625 0
0.0594848 0
0.0606124 0
0.0657427 0
0.0927616 0
0.0605866 0
0.0639517 0
0.0644034 0
0.0645388 0
0.0591164 0
0.0652422 0
0.0642567 0
0.0647288 0
0.06435 0
0.0647969 0
0.067729 0
0.060608 0
0.0646676 0
0.0644486 0
0.0593899 0
0.0651257 0
0.0596844 0
0.061578 6.65169e-05
0.0607774 0
0.065819 1.40585e-05
0.0590401 0
0.0915686 0
0.0767429 0
0.0648178 0
0.0595201 0
0.0644662 0
0.0590906 0
0.0735886 0
0.0594183 0
0.0600875 0
0.0589389 0
0.0592437 0
0.0834224 0
0.0653391 0
0.0592776 0
0.0592342 0
0.0655223 0
0.0648236 0
0.0593247 0
0.0621699 0
0.0643894 0
0.0640113 0
0.0652841 0
0.0595609 0
0.0641308 0
0.0645948 0
0.0643429 0
0.0591781 0
0.0642874 0
0.062953 0
0.0643372 0
0.060058 0
0.0639305 0
0.0592338 0
0.0647598 0
0.0649664 0
0.0592585 0
0.0592551 0
0.0781544 0
0.0588209 0
0.0594716 0
0.0643203 0
0.0594567 0
0.0644082 0
0.0660163 0
0.0627329 0
0.0596274 0
0.0817797 0
0.0639745 0
0.0616678 0
0.0609081 0
0.0678508 0
0.0591712 0
0.0641088 0
0.0764707 0
0.0595219 0
0.0598078 0
0.0646093 0
0.0646863 0
0.0603368 0
0.0644164 0
0.0593259 0
0.0737153 0
0.0774944 0
0.0640096 0
0.0651581 0
0.05917 0
0.0604831 0
0.0593908 0
0.0645685 0
0.0591057 0
0.0611157 0
0.0594924 0
0.0590865 0
0.0598277 0
0.0643714 0
0.0649324 0
0.0654559 0
0.0647836 0
0.0595406 0
0.0655433 0
0.0678359 0
0.0592341 0
0.060178 0
0.0653585 0
0.0644596 0
0.0640614 0
0.0661813 0
0.0698987 0
0.0647434 0
0.080056 0
0.0783433 0.00125805
0.0590108 0
0.064878 0
0.0593812 0
0.09493 0
0.0643124 0
0.0619628 0
0.0652479 0
0.0640207 0
0.0645279 0
0.0648013 0
0.0645136 0
0.0596268 0
0.0590424 0
0.0592873 0
0.0593399 0
0.0591054 0
0.059635 0
0.0591015 0
0.0593844 0
0.0643666 0
0.0646398 0
0.0598041 0
0.0591455 0
0.063921 0
0.0645524 0
0.0645619 0
0.0610924 0
0.0646026 0
0.0598389 0
0.0640947 0
0.0661722 0
0.0641767 0
0.0647467 0
0.059183 0
0.0659261 0.000513511
0.0650167 0
0.0595173 0
0.0648267 0
0.0594653 0
0.064606 0
0.0597546 0
0.0648132 0
0.0729451 0
0.059319 0
0.0591661 0
0.059827 0
0.0641607 0
0.0603591 0
0.0805398 0.000260664
0.0640733 0
0.0609008 0
0.0596527 0
0.0741553 0
0.0606101 0
0.0645046 0
0.0592913 0
0.0648499 0
0.0599632 0.000355714
0.0644685 0
0.0594954 0
0.0591137 0
0.059902 0
0.0647358 0
0.0598602 0
0.0640579 0
0.0646853 0
0.091381 0
0.0592123 0
0.0592833 1.58922e-05
0.0643542 0
0.0604979 0
0.059302 0
0.0616546 0
0.0589999 0
0.0593445 0
0.0649857 0
0.0589978 0
0.0639789 0
0.0913309 0
0.0592835 0
0.0595423 0
0.0591673 0
0.0597218 1.04073e-05
0.060598 0
0.0644142 0
0.0590911 0
0.0652359 0
0.0664545 0
0.0745808 0
0.059268 0
0.0649627 0
0.0595485 0
0.064037 0
0.068412 0
0.0653636 0
0.0592492 0
0.0644212 0
0.0596619 0
0.059371 0
0.059369 0
0.0593902 0
0.05909 0
0.0609116 0
0.0595805 0
0.0596494 0
0.0601513 0
0.0644694 0
0.0595964 0
0.0598696 0
0.0611771 0
0.0644486 0
0.0641121 0
0.0643461 0
0.0590634 0
0.0642588 0
0.0644466 0
0.0785701 0
0.0642123 0
0.0595668 0
0.0641787 0
0.0595494 0
0.0667713 0.000321306
0.0592725 0
0.0593054 0
0.062731 0
0.0646017 0
0.0593935 0
0.0488925 0.166667
0.0644688 0
0.0592634 0
0.0645314 0
0.0632696 0
0.0591479 0
0.0594448 0
0.0643085 0
0.0591539 0
0.0782366 0
0.064565 0
0.06519 0
0.0608152 0
0.0593052 0
0.0593431 0
0.0641805 0
0.064217 0
0.0611618 0
0.0643793 0
0.059456 0
0.0639717 0
0.0815511 0
0.0643314 0
0.0642422 0
0.0594555 0
0.0653749 0
0.0600424 0
0.0596378 0
0.0645585 0
0.059757 0
0.0593834 0
0.0593761 0
0.0598643 0
0.0593347 0
0.0590949 0
0.0593303 0
0.0594571 0
0.06428 0
0.0596704 0
0.0647244 0
0.0652082 0
0.059748 0
0.0592509 0
0.0594106 0
0.0590893 0
0.0649133 0
0.0616598 0
0.0647362 0.000232536
0.0975009 0
0.0593756 0
0.0593101 0
0.059467 0
0.0657792 0
0.0666266 0
0.0600256 0
0.0593023 0
0.0594571 0
0.063858 0
0.0787839 0
0.0646283 0
0.0642286 0
0.0602845 0
0.0616498 0
0.0592809 0
0.0602364 0
0.0601602 0
0.0661032 0
0.0595719 0
0.0645359 0
0.0594133 0
0.0589156 0
0.0590249 0
0.0940637 0
0.0645573 0
0.0593483 0
0.0592133 0
0.0592789 0
0.0595896 0
0.0600044 0
0.0644007 0
0.0590532 0
0.0590161 0
0.0592772 0
0.0595561 0
0.0642238 0
0.0590645 0
0.0641739 0
0.0599293 0
0.0640014 0
0.0638244 0
0.0592047 0
0.0591183 0
0.0611711 0
0.0591389 0
0.0640829 0
0.065298 0
0.060171 0
0.0645292 0
0.0640449 0
0.059423 0
0.0592802 0
0.0650586 0
0.0747478 0
0.064875 0
0.0593222 0
0.0602378 0
0.0932309 0
0.0641904 0
0.0591665 0
0.0645167 0
0.0593467 0
0.0643086 0
0.0589604 0
0.0641649 0
0.0597087 0
0.0663292 0
0.0642247 0
0.0648555 0
0.064464 0
0.0602878 0
0.0607391 0
0.0595234 0
0.0600163 0
0.0640275 0
0.0644314 0
0.0643815 0
0.0647647 0
0.0594294 0
0.0647882 0
0.0596567 0
0.0602593 0
0.0596478 0
0.0650924 0
0.0645998 0
0.0649692 0
0.0655008 0
0.0593488 0
0.0641037 0
0.059584 0
0.0656041 0
0.0921453 0
0.0645909 0
0.0591176 0
0.0641111 0
0.0641445 0
0.0595593 0
0.0953555 0
0.0652207 0
0.0594761 0
0.0595062 0
0.0596152 0
0.0641718 0
0.0601813 0
0.060161 0
0.0646915 0
0.0598227 0
0.0603048 0
0.0599566 0
0.0595996 0
0.0646921 0
0.0657961 0
0.0643563 0
0.0596487 0
0.0639057 0
0.0592934 0
0.0591435 0
0.0739851 0
0.0606904 0
0.0650298 0
0.0595877 0
0.0641854 0
0.0641632 0
0.0641318 0
0.0645294 0
0.0640266 0
0.0656655 0
0.0628962 0
0.0598834 0
0.0658127 0
0.0592352 0
0.0596216 0
0.059808 0
0.0642258 0
0.0598267 0
0.0661286 0
0.0654116 0
0.0592446 0
0.0607139 0
0.064538 0
0.0594323 0
0.0644189 0
0.0595217 0
0.05919 0
0.0598742 0
0.0592822 0
0.0642321 0
0.0641765 0
0.0607897 0
0.0742201 0
0.0592584 0
0.0644361 0
0.0594975 0
0.0601994 0
0.0590683 0
0.0596535 0
0.0648068 0
0.0640771 0
0.0649657 0
0.064236 0
0.0592794 0
0.064471 0
0.0614893 0
0.0596457 0
0.0652845 0
0.0600778 0
0.0596361 0
0.0592702 0
0.0630682 0
0.059899 0
0.059049 0
0.0642675 0


==> anc/distrib/0.40.txt <==
0.0647365 0
0.0598576 0
0.0593403 0
0.0589296 0
0.0651805 0
0.0643685 0
0.0599995 0
0.0641864 0
0.0596397 0
0.0597128 0
0.0610058 0
0.0600651 0
0.0645444 0
0.0592569 0
0.06408 0
0.0640544 0
0.0652698 0
0.0590597 0
0.0594266 0
0.0599746 0
0.0593546 0
0.0640742 0
0.0650225 0
0.0601697 0
0.0590879 0
0.0594272 0
0.0669656 0
0.0595704 0
0.0644139 0
0.0595692 0
0.0601892 0
0.0592187 0
0.0643694 0
0.0608729 0
0.059884 0
0.0642089 0
0.0608038 0
0.0610288 0
0.0594689 0
0.0591073 2.12095e-05
0.0615795 0
0.0641569 0
0.0591574 0
0.0648305 0
0.0654607 0
0.0641871 0
0.0649671 0
0.0645286 0
0.0645098 0
0.0595991 0
0.0650088 0
0.0593808 0
0.0598311 0
0.0641526 0
0.0597706 0
0.0645162 0
0.0641247 0
0.0750635 0
0.0601404 0
0.0613199 0
0.0591731 0
0.064234 0
0.091861 0
0.0641903 0
0.0597843 0
0.0643958 0
0.0645557 0
0.0597662 0
0.0591533 0
0.0600311 0
0.064138 0
0.064179 0
0.0659493 0
0.0596594 0
0.05975 0
0.0649517 0
0.0648728 0
0.059469 8.90787e-05
0.0649271 0
0.0592873 0
0.0590426 0
0.0648821 0
0.0596113 0
0.0856292 0
0.0597877 0
0.0639462 0
0.0589554 0
0.0601981 0.000265034
0.0593385 0
0.0591835 0
0.0591647 0
0.0649463 0
0.0607447 0
0.0639636 0
0.0644971 0
0.0611948 0
0.0593503 0
0.0664223 0
0.0642372 0
0.0605999 0
0.0639928 0
0.0603355 0
0.0593785 0
0.0661714 0
0.0654708 0
0.0592471 0
0.0643157 0
0.0609734 0
0.0638765 0
0.0601675 0
0.0593576 0
0.064167 0
0.0595547 0.000114199
0.0591867 0
0.0598408 0
0.0609611 0
0.0646069 0
0.0605025 0
0.0613355 0
0.0589882 0
0.0645776 0
0.0641163 0
0.0592399 0
0.0641105 0
0.10154 0
0.0919439 0
0.0598794 0
0.059526 0.000205117
0.0641039 0
0.0592542 0
0.0640747 0
0.0590291 0
0.0641147 0
0.0592809 0
0.0644803 0
0.0594898 0
0.0599872 0
0.0911418 0
0.0642503 0
0.0647406 0
0.0600125 0
0.0642306 0
0.0646789 0
0.0598704 0
0.0592457 0
0.0595478 0
0.0590856 0
0.064566 0
0.0588775 0
0.058872 0
0.0598237 0
0.064875 0
0.0602657 0
0.0601947 0
0.0645407 0
0.0742105 0
0.0644127 0
0.0611745 0
0.0782076 0
0.0643334 0
0.0592749 9.53587e-05
0.0824816 6.83182e-06
0.0589487 0
0.0643156 0
0.0599902 0
0.0593908 0
0.101295 0.00018143
0.0598255 0
0.0645758 0
0.0738412 3.71125e-05
0.064525 0
0.0590598 0
0.0597785 0
0.0641633 0
0.0598059 0
0.0589814 0
0.0645883 0
0.0660401 0
0.0636507 0
0.0651279 0
0.0685902 0
0.0641188 0
0.0650482 0
0.0591836 0
0.0591617 0
0.0645119 0
0.0595341 0
0.0738016 0
0.0592203 0
0.0641164 0
0.064115 0
0.0643075 0
0.0643635 0
0.0592669 0
0.0597384 0
0.064789 0
0.0605456 0
0.0591451 0
0.0645488 0
0.0913889 0
0.0643478 0
0.059281 0
0.0593585 0
0.0788362 0
0.0603408 0
0.0591856 0
0.0607788 0
0.0615439 0
0.0594912 0
0.0650697 0
0.0668905 0
0.0596212 0
0.0643641 0
0.0652399 0
0.0602984 0
0.0605299 0
0.0594595 0
0.0659921 0
0.101915 0
0.0650784 0
0.0638718 0
0.0600969 0.000404673
0.0645525 0
0.0640848 0
0.0592871 0
0.0592819 0
0.0647992 0
0.0591045 0
0.0592962 0
0.0591885 0
0.059195 0
0.0671501 0
0.0696128 0
0.0593494 0
0.0593304 0
0.0589929 0
0.0609713 0
0.0598563 0
0.05956 0
0.0591212 0
0.059197 0
0.0743789 0
0.0644189 0
0.0643479 0
0.0623726 0
0.0677944 0
0.0592452 0
0.0656416 0
0.0602996 0
0.0597855 0
0.0613611 0
0.063837 0
0.0675501 0
0.0661707 0
0.0593055 0
0.0590526 0
0.0602148 0
0.064277 0
0.0740653 0
0.0591594 0
0.0588866 0
0.0593353 0
0.0638726 0
0.0591206 0
0.0595639 0
0.0650774 0
0.0641752 0
0.0593805 0
0.0592746 0
0.0641796 0
0.0592136 0
0.0644745 0
0.0590952 0
0.0639366 0
0.0593414 0
0.0598049 0
0.0597386 0
0.0589876 0
0.0594408 0
0.0645003 0
0.105382 0
0.0652023 0
0.0610748 0
0.0644525 0
0.0650182 0
0.0603075 0
0.0609394 0
0.0594721 0
0.0590128 0
0.0630371 0
0.0593252 0
0.0665796 0
0.0594434 0
0.0646784 0
0.0593046 0
0.104159 0
0.0590318 0
0.0644255 0
0.0649355 0
0.0646198 0
0.0669231 0
0.0651244 0
0.0593445 0
0.0593668 0
0.0643903 0
0.0592818 0
0.0592622 0
0.0740859 0
0.0593364 0
0.0591758 0
0.0599088 0
0.0629852 0
0.0649343 0
0.0597464 0
0.0589642 0
0.0598406 0
0.0597267 0
0.0654077 0
0.0604211 0
0.0644678 0
0.0645124 0
0.0643612 0
0.0592208 0
0.0595277 0
0.0596889 0
0.0598454 0
0.0654551 0
0.0590087 0
0.0780871 0
0.0643805 0
0.064274 0
0.0591022 0
0.0621262 0
0.0644382 0
0.0598854 0
0.0640985 0
0.0641111 0
0.0643268 0
0.0591056 0
0.0644037 0
0.0599675 0
0.0641551 0
0.0592372 0
0.0645406 0
0.0593398 0
0.0600516 0
0.0666166 0
0.0928529 0
0.0594242 0
0.0595025 0
0.0643167 0
0.0608155 0
0.0593697 0
0.0641866 0
0.0603939 0
0.0593397 0
0.0667294 0
0.0642038 0
0.0592719 0
0.0597165 0
0.0590266 0
0.0592979 0.000101087
0.0603367 0
0.0596898 0
0.0595451 0
0.0593169 0
0.064673 0
0.0591657 0
0.0596589 0
0.0922133 0
0.0644545 0
0.0594355 0
0.0656416 0
0.0594627 0
0.0593913 0
0.0640243 0
0.0590811 0
0.0645157 0
0.0600915 0
0.0591113 0
0.0597681 0
0.0591376 0
0.059459 0
0.0603051 0
0.059782 0
0.0643683 3.28987e-05
0.0593897 0
0.0643276 0
0.0594239 0
0.0638963 0
0.0646954 0
0.0592279 0
0.0656644 0
0.0655492 0
0.0642765 0
0.0944454 0.166667
0.0592647 0
0.0594552 0
0.0646252 0
0.0641319 0
0.0640423 0
0.0949209 0
0.0591246 0
0.0604494 0
0.06447 0
0.0593724 0
0.0597585 0
0.0648174 0
0.0608902 0
0.0592484 0
0.0649595 0
0.059138 0
0.0760767 0
0.079392 0
0.0643065 0
0.064321 0
0.0593071 0
0.0615214 0
0.0589851 0
0.0653577 0
0.0595817 0
0.0591071 0
0.0591104 0
0.0652653 0
0.0592911 0
0.0766322 0
0.0596525 0
0.0592043 0
0.0592122 0
0.0606614 0
0.0645921 0
0.0654905 0
0.0596638 0
0.0973512 0
0.0593623 2.04143e-05
0.0627253 0
0.0642666 0
0.0622704 0
0.0594581 0
0.0593202 0
0.0649398 0
0.0591368 0
0.0643798 0
0.0591075 0
0.0593574 0.000255579
0.0650595 0
0.0649564 0
0.0598917 0
0.0656191 0.00131194
0.0623594 0
0.0602947 0
0.0645741 0
0.0624949 0.000618688
0.0641975 0
0.0743013 0
0.064267 0
0.0594159 0
0.0592079 0
0.0597083 0
0.0647388 0
0.0596391 0
0.0598749 0
0.0596481 0
0.0643616 0
0.0784563 0
0.0646789 0
0.0592204 0
0.0645716 0
0.0645884 0
0.0592141 0
0.0638342 0
0.0644853 0
0.0642528 0
0.0601626 0
0.0592264 0
0.0613073 0
0.0594394 0
0.0593182 0
0.0641504 0
0.0664008 0
0.0643281 0
0.0644689 0
0.0594685 0
0.0599128 0
0.0592186 0
0.0590975 0
0.0591247 0
0.0646873 0
0.0596334 0
0.0600582 0
0.0601634 0
0.0645275 0
0.0602068 0
0.059217 0
0.0639213 0
0.0708948 0
0.0644364 0
0.0593493 0
0.0593543 0
0.0592966 0
0.0592591 0
0.0640985 0
0.0641866 0
0.0663051 0
0.0646376 0
0.0597463 0
0.0978112 0
0.0599424 0
0.0670629 0
0.0602212 0
0.059163 0
0.0601382 0
0.0599393 0
0.0641027 0
0.0602782 0
0.102749 0
0.0593043 0
0.0639002 0
0.0648842 0
0.0599104 0
0.060658 0
0.0647248 0
0.0951904 0
0.0597749 0
0.0595359 0
0.0695558 0
0.0596141 0
0.0640362 0
0.0626152 0
0.0590765 0
0.0595827 0
0.0642366 0
0.0591116 0
0.0593489 2.0106e-05
0.05921 0
0.060404 0
0.0641565 0
0.0596983 0
0.0648052 0
0.0736489 0
0.0647963 0
0.0592175 0
0.0596218 0
0.0639695 0
0.0646147 0
0.0640917 0
0.0603694 0
0.0642279 0
0.0644148 0
0.0603921 0
0.0656711 0
0.0644014 0
0.0592585 0
0.0616065 0
0.0648642 0
0.059569 0
0.064677 0
0.0642171 0
0.0644417 0
0.0785932 0
0.064222 0
0.0592279 0
0.0590717 0
0.0738173 0
0.059159 0
0.0591448 0
0.0592905 0
0.0592289 0
0.0593782 0
0.0642555 0
0.0642633 0
0.0593467 0
0.0744997 0
0.0589288 0
0.0640885 0
0.0589422 0
0.0651655 0
0.0590328 0
0.0592723 0
0.0676071 0
0.0591009 0
0.0597227 0
0.0597426 0
0.059298 0
0.0645755 0
0.0623944 0
0.059289 0
0.0739028 0
0.0594555 0
0.0590738 0
0.0650361 0
0.0595843 0
0.0598869 0
0.0640254 0
0.064506 0
0.0592433 0
0.0604914 0
0.0642963 0
0.0647915 0
0.0643658 9.95779e-05
0.0596604 0
0.0645255 0
0.0592232 0
0.0640453 0
0.0599885 0
0.0588356 0
0.0740172 0
0.0592845 0
0.0664577 0
0.0611471 0
0.0594099 0
0.0649419 0
0.0596079 0
0.0920175 0
0.06414 0
0.0678899 0
0.059004 0
0.0593456 0
0.0996641 0
0.0591473 0
0.0592694 0
0.06612 0
0.0637722 0
0.0593194 0
0.0592191 0
0.0645384 0
0.0650424 0
0.0599817 0
0.0641449 0
0.064728 0
0.0596055 0
0.0606439 0
0.0594437 0
0.0593709 0
0.0590465 0
0.065096 0
0.0655696 0
0.0739294 0
0.102804 0
0.0599781 0
0.0666519 0
0.0883018 0
0.0604741 0
0.0599984 0
0.0593675 0
0.0641837 0
0.0644394 0
0.0594635 0
0.0597374 0
0.0644177 0
0.0607868 0
0.0638996 0
0.0642037 0
0.0597493 0
0.0642993 0
0.0640901 0
0.0645842 0
0.0602181 0
0.0642119 0
0.0639589 0
0.0695876 0
0.0640732 0
0.0591973 0
0.060403 0
0.0601188 0
0.0640543 0
0.0595309 0
0.0641053 0
0.0589958 0
0.0596825 0
0.0642215 0
0.0814807 0
0.0646499 0
0.0642798 0
0.0653213 0
0.0597052 0
0.0641278 0
0.0672027 0
0.0645382 0
0.0597927 0
0.0592974 0
0.0641545 0
0.0912993 0
0.09338 0
0.0655915 0
0.0599403 0
0.0613464 0
0.0603486 0
0.0641118 0
0.05957 0
0.0596413 0
0.0950678 0
0.0591155 0.000121112
0.0592811 0
0.0645204 0
0.0647426 0
0.05931 0
0.0599153 0
0.0645263 0
0.0594593 0
0.0643063 0
0.0610517 0
0.0780687 0
0.0595121 0
0.065181 0
0.0600373 0
0.0598087 0
0.0641767 0
0.06049 0
0.0594118 0
0.05999 0
0.0606798 0.000410904
0.0655252 0
0.059092 0
0.0645051 0
0.0597731 0
0.0642583 0
0.060038 0
0.0641481 0
0.0594706 0
0.0599031 0
0.0593211 0
0.0642972 0
0.0591025 0
0.0652453 0
0.0914393 0
0.064889 0
0.0640595 0
0.0594087 0
0.0592615 0
0.0645909 0
0.0653556 0
0.0596631 0
0.0639725 0
0.0642322 0
0.0648407 0
0.0672061 0
0.0666847 0
0.0596826 0
0.0766025 0
0.0642243 0
0.0650611 0
0.0609166 0
0.0591826 0
0.0609033 0
0.0642739 0
0.0639702 0
0.0602659 0
0.0596604 0
0.0652196 0
0.0639772 0
0.0644406 0
0.0643136 0
0.0603304 0
0.0593151 0
0.0599009 0
0.059208 0
0.0646176 0
0.0596866 0
0.0644576 0
0.0607013 0
0.0648997 0
0.0591346 0
0.0615461 0
0.063956 0
0.0595034 0
0.0645287 0
0.0648844 0
0.0588682 0
0.0619862 0
0.064848 0
0.0592078 0
0.0652419 0
0.0645261 0
0.064184 0
0.0642472 0
0.0594484 0
0.0590896 0
0.0802783 0
0.0594356 0
0.0648251 0
0.0644981 0
0.0592428 0
0.0643749 0
0.064358 0
0.0591681 0
0.0596573 0
0.0590922 0
0.0642518 0
0.0591519 0
0.0648914 0
0.0592546 0
0.0591696 0
0.0649383 0
0.0641059 0
0.0645038 0
0.06411 0
0.064324 0
0.0646991 0
0.0594048 0
0.0595646 0
0.0656947 0
0.0641168 0
0.0645249 0
0.101415 0
0.0597667 0
0.0644717 0
0.0640047 0
0.0906411 0
0.0600274 0
0.0593119 0
0.0596909 0
0.0592839 0
0.0593903 0
0.0593319 0
0.0591544 0
0.0597896 0
0.0596593 0.000387823
0.0647363 0
0.060756 0
0.0911685 0
0.059012 0
0.064349 0
0.0597721 0
0.0595146 0
0.0594943 0
0.0648324 0
0.0641125 0
0.0640539 0
0.0644719 0
0.0642107 0
0.0642838 0
0.0595354 0
0.0596053 0
0.0615387 0
0.0592516 0
0.0652634 0
0.0596892 0
0.0589631 0
0.0643924 0
0.0652068 1.16676e-05
0.059129 0
0.0640954 0
0.05954 0
0.0699979 0
0.0592799 0
0.0641284 0
0.0604323 0
0.0602557 0
0.0590963 0
0.0780119 0
0.0590796 0
0.0596097 0
0.0645974 0
0.0592288 0
0.058981 0
0.0591843 0
0.0591957 0
0.0596341 0
0.0647874 0
0.0640034 0
0.0596055 0
0.0679362 0
0.0590239 0
0.0592872 0
0.0817927 7.36678e-05
0.0600114 0
0.0597539 0
0.0593358 0
0.0609603 0
0.0650989 0
0.0642739 0
0.06395 0
0.0645762 0
0.062655 0.000342765
0.0590122 0
0.0596089 0
0.0593929 0
0.0651158 0
0.059118 0
0.064763 0
0.0590587 0
0.0655266 0
0.0607546 0
0.0660139 0
0.0643687 0
0.0654671 0
0.0605228 0
0.065659 0
0.064927 0
0.0637885 0
0.0643172 0
0.0662066 0
0.0599704 0
0.0602343 0
0.0644499 0
0.0641317 0
0.059287 0
0.0642175 0
0.0600454 0
0.0593606 0
0.0593322 0
0.0591037 0
0.0592213 0
0.0640524 8.209e-05
0.0640833 0
0.0740317 0
0.059076 0
0.0599589 0
0.0641367 0
0.0638286 0
0.059716 0
0.0893509 0
0.0591454 0
0.0640185 0
0.0594683 0
0.059488 0
0.0590731 0
0.0645028 0
0.064075 0
0.0642667 0
0.0595827 0
0.0613906 0
0.0594474 0
0.0590672 0
0.0644293 0
0.0645446 0
0.0643675 0
0.0783555 0
0.0917575 0
0.0913388 5.3405e-05
0.0648392 0
0.0592738 0
0.0652743 0
0.0591336 0
0.0597965 0
0.0592205 0
0.064605 0
0.0591867 0
0.0593043 0
0.0656386 0
0.0595429 0
0.065336 0
0.0593093 0
0.0641867 0
0.0594981 0
0.0594285 0
0.0592343 0
0.091157 0
0.0642523 0
0.0643346 0
0.064489 0
0.0682803 0
0.0604362 0
0.0600556 0
0.0591196 0
0.0647621 0
0.0593856 0
0.059531 0
0.0593064 0
0.0649898 0
0.06436 0
0.0600995 0
0.0646808 0
0.0596556 0
0.0592639 0
0.060049 0
0.0661755 0
0.0596301 0.000136961
0.0641619 0
0.0605753 0
0.0594447 0
0.0682324 0
0.0637194 0
0.061486 0
0.0795973 0
0.0593991 0
0.0596275 0
0.0914739 0
0.0596458 0
0.0592373 0
0.0618651 0
0.059527 0
0.0597937 0
0.0605156 0
0.0646347 0
0.0591109 0
0.0669404 0
0.0673388 0
0.0649061 0
0.0648478 0
0.0644148 0
0.064483 0
0.064167 0
0.0591367 0
0.0597475 0
0.0594142 0
0.0596877 0
0.0600092 0
0.0606641 0


==> anc/distrib/0.41.txt <==
0.058974 0
0.0645029 0
0.0596409 0
0.0593704 0
0.0643838 0
0.0592238 0
0.0643499 0
0.0679151 0
0.05924 0
0.0642607 0
0.0641583 0
0.06507 0
0.0591283 0
0.0594696 0
0.0642054 0
0.0644765 0
0.0598303 0
0.059556 0
0.0659205 0
0.0857347 0
0.0658309 0
0.0614139 0
0.059332 0
0.064374 0
0.0646524 0
0.0599598 0
0.0640091 0
0.0597874 0
0.0592129 0
0.0608858 0
0.0595388 0
0.0638574 0
0.0600006 0
0.0644386 0
0.0621744 0
0.0777344 0
0.059566 0
0.059221 0
0.0689144 0
0.0658411 0
0.0656 0
0.0642629 0
0.0591609 0
0.059645 0
0.0647661 0
0.0644442 0
0.064423 0
0.0591532 0
0.0716397 0
0.0656735 0
0.0641617 0
0.0592835 0
0.059347 0
0.0911907 5.27559e-05
0.0642935 0
0.0643557 0
0.0595939 0
0.0642142 0
0.0591263 0
0.0592341 0
0.0646512 0
0.060079 0
0.0605881 0
0.0650673 0
0.0652599 0
0.0590664 0
0.0589399 0
0.0593443 0
0.0590728 0
0.0599395 0
0.0666796 0
0.0592524 0
0.0644166 0
0.0648457 0
0.0597616 0
0.0591049 0
0.0648671 0
0.0593493 0
0.0642063 0
0.0592823 0
0.0645866 0
0.0642402 0
0.0645609 0
0.0625483 0
0.0639003 0
0.0589129 0
0.0589737 0
0.060043 0
0.0672056 0
0.0596959 0
0.059614 0
0.0642769 0
0.0919786 0
0.0588836 0
0.0648711 0
0.0779825 0
0.0653942 0
0.0642903 0
0.064805 0
0.11282 0
0.0640585 0
0.0658797 0
0.0640716 0
0.0595783 0
0.0596756 0
0.0646624 0
0.059918 0
0.0644878 0
0.0596959 0
0.0642483 0
0.0594286 0
0.0643771 0
0.0594081 0
0.0652333 0
0.0590376 0
0.0679721 0
0.059168 0
0.0593976 0
0.0643396 0
0.0600028 0
0.0646352 0
0.0644153 0
0.064353 0
0.0590861 0
0.0652542 0
0.0643046 0
0.0675633 0
0.0650363 0
0.0620525 0
0.0598326 0
0.0593221 0
0.0594214 0
0.0645796 0
0.0589782 0
0.0594884 0
0.0648208 0
0.0644983 0
0.0642548 0
0.061043 0
0.0649772 0
0.0600485 0
0.0601541 0
0.0644411 0
0.0590369 0
0.0607239 0
0.0591941 0
0.059265 0
0.0656324 0
0.0592892 0
0.0611505 0
0.0597186 0
0.0644008 0
0.0598403 0
0.0604331 0
0.0640537 0
0.059267 0
0.0591415 0
0.0659714 0
0.0644239 0
0.0646013 0
0.0648948 0
0.059502 0
0.0610818 0
0.0651452 0
0.0644991 0
0.0601826 0
0.059225 0
0.0624792 0
0.0592861 0
0.0652969 0
0.0649569 0
0.0649762 0
0.0609005 0
0.0643091 0
0.0671488 0
0.064517 0
0.0589497 0
0.0799791 0.000105777
0.0594829 0
0.0604328 0
0.0643932 0
0.0593574 0
0.0650035 0
0.0646031 0
0.0591229 0
0.0604202 0
0.0641075 0
0.0600449 0
0.0596363 0
0.0591038 0
0.0590384 0
0.0641962 0
0.0592104 0
0.0591331 0
0.0603391 0
0.0649991 0
0.0622104 0
0.0606514 3.77454e-05
0.065683 0
0.0594983 0
0.0596564 0
0.065014 0
0.0643948 0
0.0603301 0
0.0639764 0
0.0646665 0
0.0607503 0
0.0644894 0
0.0596539 0
0.0597703 0
0.0593446 0
0.0598748 0
0.0593667 0
0.0958235 0
0.0595817 0
0.0590422 3.06323e-05
0.0644135 0
0.0931988 0
0.0655534 0
0.0914187 0
0.0925966 0
0.0591802 0
0.0647913 0
0.0907871 0
0.0642019 0
0.0599565 0
0.0597583 0
0.0639625 0
0.0645632 0
0.0642496 0
0.0601398 0
0.0599617 0
0.06425 0
0.0651153 0
0.0648855 0
0.0646298 0
0.0662306 0
0.0595664 0
0.0642032 0
0.0640517 0
0.0967316 0
0.0643492 0
0.0650365 0
0.0591606 0
0.0647433 0
0.0640236 0
0.0600573 0
0.0596982 0
0.0783819 0
0.0644806 0
0.0648374 0
0.081221 0
0.0599721 0
0.0642368 0
0.059281 0
0.0688078 8.59089e-05
0.059553 0
0.0596362 0
0.0642004 0
0.0594651 0
0.0599067 0
0.0744325 0
0.0644513 0
0.065097 0
0.0604703 0
0.0592905 0
0.0601381 0
0.0644437 0
0.0596865 0
0.0695589 0
0.0592953 0
0.0643703 0
0.0591771 0
0.0602541 0
0.0641546 0
0.0646889 0
0.0607715 0
0.0596467 0
0.0595861 0
0.0594065 0
0.0645357 0
0.0591398 0
0.0648296 0
0.0595145 0
0.0795801 0
0.0592432 0
0.0641789 0
0.0594399 0
0.0591684 0
0.0622118 0
0.0647839 0
0.0605173 0
0.0613943 0
0.0612219 0
0.0654459 0
0.0610191 0
0.0596925 0
0.058974 0
0.0646227 0
0.0594087 0
0.0650345 0
0.0644687 0
0.0648191 0
0.0591255 0
0.0589524 0
0.0661942 0
0.059846 0
0.0644993 0
0.0592886 0
0.0642618 0
0.0641779 0
0.0645352 0
0.0595744 0
0.060481 0
0.063083 0
0.0646353 0
0.0599242 0
0.0638892 0
0.0590878 0
0.0941989 0
0.0643923 0
0.0594663 0
0.05914 0
0.0655324 0
0.0851868 0
0.0959804 0
0.102513 0
0.0647126 0
0.0601766 0
0.0651037 0
0.0641372 0
0.0620744 0
0.0641576 0
0.0639081 0
0.0593269 0
0.0608533 0
0.0647899 0
0.059126 0
0.0598914 0
0.0598474 0
0.0611225 0
0.0592525 0
0.0649342 0
0.0592884 0
0.064635 0
0.0643389 0
0.0597938 0
0.0650233 0
0.0644728 0
0.0591264 0
0.0594904 0
0.0648611 0
0.0595974 0.000392307
0.0589387 0
0.0597591 0
0.0619841 0
0.0590919 0
0.05919 0
0.0738754 0
0.0641979 0
0.0609994 0
0.094753 0
0.059115 0
0.0594334 0
0.0682189 0
0.060451 0
0.0766243 0
0.0601827 0
0.0654098 0
0.0604506 0
0.059529 0
0.0592168 0
0.0592085 0
0.0651035 0
0.0596972 0
0.0645036 0
0.0595852 4.97484e-05
0.0647869 0
0.0590241 9.96482e-05
0.0642143 0
0.0642402 0
0.0660359 0
0.063853 0
0.0641221 0
0.0823883 0
0.0647173 0
0.0643621 0
0.0594579 0
0.0644781 0
0.064547 0
0.0589905 0
0.0599765 0
0.0594643 0
0.0592121 0
0.0592692 9.33627e-06
0.0643486 0
0.0591736 0
0.0926165 0
0.0641115 0
0.0619072 0
0.05957 0
0.0592662 0
0.0641066 0
0.0589882 0
0.0650552 0
0.0592082 0
0.0600266 0
0.0599398 0
0.0594874 0
0.0589802 0
0.0662718 0
0.0595308 0
0.0642183 0
0.0642791 0
0.0591312 0
0.0778877 0
0.0647372 0
0.0644978 0
0.0647005 0
0.0645627 0
0.0640639 0
0.0647233 0
0.0599226 0
0.059441 0
0.0648271 0
0.0676013 0
0.0591616 0
0.0591425 0
0.0595184 0
0.0661944 0
0.0600831 0
0.0642751 0
0.0595229 0
0.0645182 0
0.059992 0
0.0806139 0
0.0596363 0
0.0593883 0
0.0700352 0
0.0601387 0
0.0791334 0
0.0597357 0
0.097058 0
0.0617593 0
0.0603889 0
0.0641789 0
0.0620032 0
0.0642335 0
0.0593095 0
0.0590225 0
0.0651291 0
0.0622091 0
0.0667368 0
0.0644979 0
0.0589017 0
0.0591887 0
0.0645431 0.00119893
0.0652505 0
0.0646983 0
0.0588424 0
0.0642699 0
0.0687278 0
0.0642998 0
0.0649424 0
0.0642245 0
0.064752 0
0.0644077 0
0.0987293 0
0.0592079 0
0.0620206 0
0.0592446 0
0.059168 0
0.0652777 0
0.0598988 0
0.0594422 0
0.0591205 0
0.0643465 0
0.078705 0
0.06049 0
0.0598237 0
0.0593538 0
0.059502 0
0.0598798 0
0.0599491 0
0.0755347 0
0.0594351 0
0.0649905 0
0.0640226 0
0.0652482 0
0.0656633 0
0.0592898 0
0.0597553 0
0.0620004 0
0.0593847 0
0.0606291 0
0.0607136 0
0.0602579 0
0.0649558 0
0.0642131 0
0.0652173 0
0.0599487 0
0.059523 0
0.0639691 0
0.0642635 0
0.0598482 6.85021e-05
0.0594606 0
0.0593408 0
0.0675276 0
0.076847 0
0.0589906 0
0.0663549 0
0.0593752 0
0.0604186 0
0.0648177 0
0.0593103 8.40806e-05
0.0606227 0
0.0596199 0
0.0648229 0
0.0736638 0
0.0646546 0
0.091658 0
0.0591579 0
0.0621321 0
0.0651242 0
0.106029 0
0.0600549 0
0.0647187 0
0.0597575 0
0.0646212 0
0.0640977 0
0.0645063 0
0.0594371 0
0.0656553 0
0.0640123 0
0.0590961 0
0.0604775 0
0.0593778 0
0.0594427 0
0.0600887 0
0.0591565 0
0.0652157 0
0.0594386 0
0.0644974 0
0.0593917 0
0.0665881 0
0.0605891 0
0.0640718 0
0.0645551 0
0.0602255 0.000312635
0.0601938 0
0.0613607 0
0.0606441 0
0.0592573 0
0.0591238 0
0.0599121 0
0.0912898 0
0.0592689 0
0.0591512 0
0.0600074 0
0.0588664 0
0.0599353 0
0.0641766 0
0.0606058 0
0.0596292 0
0.0914371 0
0.0604455 0
0.0589075 0
0.0601102 0
0.0641838 0
0.0653121 0
0.0591453 0
0.0597187 0
0.0603489 0
0.064256 0
0.0649116 0
0.0645282 0
0.0643432 0
0.0598522 0
0.0594556 0
0.0945266 0
0.0594049 0
0.0974482 0
0.064244 0
0.0644441 0
0.0596323 0
0.0589291 0
0.0589568 3.55601e-05
0.0590332 0
0.0643083 0
0.064288 0
0.0643745 0
0.0594101 0
0.0645148 0
0.0918859 0
0.0645774 0
0.0600605 0
0.0640571 0
0.0598992 0
0.0647737 0
0.0597424 0
0.0594748 0
0.0604737 0
0.0646456 0
0.0608406 0
0.0643958 0
0.0595723 0
0.0640935 0
0.0646594 0
0.059277 0
0.059471 0
0.0592241 0
0.0596444 0
0.0595163 0
0.0658116 0
0.0640044 0
0.0647068 0
0.0642055 0
0.0595765 0
0.0648331 0
0.0595531 0
0.0592544 0
0.064807 0
0.0601045 0
0.0589642 0
0.0641947 0
0.0594237 0
0.0590172 0
0.0593339 0
0.0802725 0
0.0641206 0
0.0598452 0
0.0623418 0
0.061902 0
0.0591075 0
0.0591966 0
0.0594414 0
0.0591292 0
0.0591343 0
0.0607645 0
0.0926634 0
0.0596731 0
0.0598299 0
0.0645813 0
0.0603753 0
0.0961331 0
0.0654897 0
0.0948019 0
0.0596322 0
0.0650029 0
0.0645587 0
0.0643182 0
0.0656298 0
0.0593321 0
0.0592965 0
0.0655188 0
0.0593673 0
0.0591472 0
0.0656432 0
0.0593599 0
0.0603897 0
0.0644199 0
0.0641625 0
0.0644659 0
0.0616138 0
0.0769171 0
0.0644182 0
0.0593056 0
0.0594698 0
0.0596819 0
0.0593006 0
0.064285 0
0.0675368 0
0.0643399 0
0.0595026 0
0.0643195 0
0.060917 0
0.0594743 0
0.0593591 0
0.0639136 0
0.0600474 0
0.0642001 0
0.0640498 0
0.0591937 0
0.0643144 0
0.0641871 0
0.0590144 0
0.0621703 0
0.0660245 0
0.064999 0
0.0604338 0
0.0590762 0
0.0646146 0
0.0602435 0
0.0644305 0
0.0597842 0
0.0643439 0
0.0649392 0
0.0645116 0
0.0594109 0
0.0666286 0
0.0650146 0
0.0595168 0
0.0593731 0
0.0640826 0
0.0593787 0
0.0643706 0
0.0641717 0
0.0645448 0
0.059318 0
0.064192 0
0.0643505 0
0.0600091 0
0.0590937 0
0.0596679 0
0.0641929 0
0.064527 0
0.0593467 0
0.0648297 0
0.0591455 0
0.0645618 0
0.0641015 0
0.0641048 0
0.0651716 0
0.0594082 0
0.0646009 0
0.0599189 0
0.0705459 0
0.0594198 0
0.0662074 0
0.0590867 0
0.0598279 0
0.0625181 0
0.0614534 0
0.0598673 0
0.0592492 0.000196132
0.0592569 0
0.0662374 0
0.0646329 0
0.0648972 0
0.0591023 0
0.0647298 0
0.0652139 0
0.0592496 0
0.0596293 0
0.0925126 0
0.0589723 0
0.0594624 0
0.0643895 0
0.060107 0
0.0646506 0
0.0647173 0
0.0659998 0
0.0646207 0
0.0598421 0
0.0594216 0
0.0646807 0
0.0648962 0
0.0591418 0
0.0602859 0
0.0650274 0
0.0650278 0
0.059583 0
0.064378 0
0.0615342 0
0.0646595 0
0.0647707 0
0.0646312 0
0.0653196 0
0.0624783 0
0.0646209 0
0.0594589 0
0.0615439 0
0.0653141 0
0.0644504 0
0.05981 0
0.0641771 0
0.0775138 0
0.0651121 0
0.0810432 0
0.0657904 0
0.0593581 0
0.0644474 0
0.064513 0
0.0650588 0
0.0594228 0
0.0647621 0
0.0656829 0
0.0645632 0
0.0627946 0
0.0595829 0
0.0663707 0
0.0593012 0
0.073913 0
0.0595067 0
0.0602449 0
0.0999203 0.000202731
0.0642477 0
0.0592378 0
0.0598073 0
0.0644947 0
0.0650924 0
0.0640771 0
0.0641317 0
0.0599889 0
0.0593822 0
0.0601522 0
0.0589946 6.83182e-06
0.0592663 0
0.0817771 0
0.0591968 0
0.0643011 0
0.0651352 0
0.0615844 0
0.0645643 0
0.0596957 0
0.0592041 0
0.0646295 0
0.064547 0
0.0848348 0
0.059267 0
0.0651272 0
0.0591121 0
0.0594654 0
0.0597493 0
0.0648127 0
0.0593873 0
0.0591034 0
0.0592721 0
0.0594678 0
0.0594399 0
0.0593773 0
0.0598862 0.000347216
0.0596491 0
0.0644225 0
0.0644393 0
0.0961521 0
0.0649667 0
0.0604857 0
0.0594665 0
0.0915483 0
0.0645908 0
0.0650428 0
0.0646791 0
0.0649053 0
0.0596268 0
0.0591818 0
0.0594706 0
0.0592143 0
0.0657538 0
0.0590952 0.000129063
0.0629015 0
0.061625 0
0.0592708 0.000313993
0.0590811 5.94417e-05
0.0639653 0
0.0897238 0
0.0596682 0
0.0644073 0
0.0651583 0
0.0649697 0
0.0643892 0
0.0641453 0
0.0642659 0
0.0649254 0
0.0643311 0
0.0642068 0
0.0595677 0
0.0644629 0
0.0643251 0
0.0643564 0
0.0705616 0
0.0591311 0
0.0639632 0
0.0647109 0
0.0643206 0
0.0599944 0.000207416
0.0605659 0
0.0646551 0
0.0596352 0
0.0599598 0
0.059168 0
0.0642346 0
0.0643055 0
0.0646979 0
0.064223 0
0.0592485 0
0.059611 0
0.0644135 0
0.0627565 0
0.065323 0
0.0591704 0
0.0661877 0
0.0654349 0
0.065595 0
0.0639888 0
0.0660797 0
0.064211 0
0.0648252 0
0.0640801 0
0.064711 0
0.064648 0
0.0590021 0
0.0589271 0
0.0601635 0
0.0593477 0
0.0644204 0
0.0594501 0
0.0594625 0
0.0642714 0
0.0782064 0
0.0658553 0
0.0593388 0.000225693
0.0591522 0
0.064815 0
0.0591617 0
0.0656861 0
0.0639789 0
0.0600345 0
0.0608429 0
0.0594906 0
0.059485 0
0.0643542 0
0.0948501 0
0.05933 0
0.064784 0
0.0596704 0
0.0657578 0
0.0642451 0
0.064335 0
0.0653949 0
0.0597987 0
0.0658603 0
0.0642011 0
0.0593053 0
0.0644479 0
0.0639434 0
0.0657837 0
0.0594206 0
0.0594095 0
0.0646034 0
0.0601079 0
0.0590312 0
0.0595246 0
0.0650432 0
0.0603633 0
0.064547 0
0.0644283 0
0.0596205 0
0.0591759 0
0.0647993 0
0.0649422 0
0.0622249 0
0.0599642 0
0.0644855 0
0.064773 0
0.0596852 0
0.059581 0
0.0655894 0
0.0594544 0
0.0601345 0
0.059521 0
0.058971 0
0.0775723 0
0.0641763 0
0.0640109 0
0.0643352 0
0.0641502 0.000194071
0.0644257 0
0.0643132 0
0.0590991 0
0.0601522 0
0.0643826 0
0.0653144 0
0.0646377 0
0.092012 0
0.0603035 0
0.0647742 0
0.0592098 0
0.0591541 0
0.0608056 0
0.0654885 0
0.0596157 0
0.0650639 0
0.0955965 0
0.0643921 0
0.0645002 0
0.0651336 0
0.0639761 0
0.064722 0
0.0601668 0
0.0911426 0
0.0645962 0
0.0593849 0
0.0593524 0
0.0645747 0
0.0597709 0
0.0646819 0
0.0770804 0
0.0593027 0
0.0595779 0


==> anc/distrib/0.42.txt <==
0.060212 0
0.0589363 0
0.101797 0
0.0650708 0
0.0610853 0
0.0597856 0
0.0644714 0
0.0591253 0
0.0641307 0
0.0605763 0
0.0593279 0
0.0645695 0
0.0597038 0
0.0641458 0
0.0643774 0
0.0589623 0
0.0645715 0
0.0918604 0
0.0914961 0
0.0642609 0
0.0594709 0
0.0607906 0
0.0595278 0
0.0591321 0.000242229
0.0624022 0
0.0599866 0
0.062002 0
0.064913 0
0.0644297 0
0.0591257 0
0.0643741 0
0.0740514 0
0.0644234 0
0.0864025 0
0.0640988 0
0.0595263 0
0.0594981 0
0.0592561 0
0.0797259 0
0.0594173 0
0.0591119 0
0.0650748 0
0.0594226 0
0.0593499 0
0.0640505 0
0.0642323 0
0.0645543 0
0.0608899 0
0.0643259 0
0.0645134 0
0.060303 0
0.0644626 0
0.0644194 0
0.0639707 0
0.0642618 0
0.0643859 0
0.0654388 0
0.0650643 0
0.0594878 0
0.0663562 0
0.0643543 0
0.0642353 0
0.0649847 0
0.0642814 0
0.0592369 0
0.0599647 0
0.064648 0
0.0621233 0
0.0674832 0
0.0596812 0
0.0881116 0.00644341
0.0595004 0
0.0645365 0
0.0597061 0
0.0595579 0
0.0591225 0
0.0604754 0
0.0604262 0
0.0602901 0
0.0593507 0
0.0591885 0
0.0592377 0
0.0647038 0
0.0646513 0
0.0590779 0
0.0591045 0
0.0599464 0
0.0641583 0
0.0597955 0
0.0591058 0
0.0597905 0
0.0748019 0
0.0644691 0
0.0643604 0
0.0642793 0
0.0643156 0
0.0590759 0
0.0646033 0
0.0591743 0
0.0650285 0
0.0592835 0
0.064186 0
0.0591003 0
0.0590111 0
0.0647048 0
0.0590624 0
0.0642607 0
0.0600967 0
0.0651555 0
0.0784001 0
0.0592522 0
0.0592002 0
0.0591249 2.32e-05
0.0643962 0
0.080609 0
0.0651612 0
0.0629413 0
0.0604846 0
0.0632056 0
0.0600602 0
0.059234 0
0.0644489 0
0.0596883 0
0.0808075 2.11391e-05
0.064671 0
0.0601671 0
0.0919051 0
0.0644292 0
0.0662315 0
0.0603003 0
0.0645331 0
0.0597788 0
0.0641266 0
0.0594044 0
0.0922422 0
0.0642267 0
0.0639679 0
0.0645263 0
0.0653169 0
0.0595149 0
0.0596995 0
0.0641997 0
0.0591368 0
0.0593006 0
0.100627 0
0.0747618 0
0.059637 0
0.0645466 0
0.0652171 0
0.0592249 0
0.0592541 0
0.0593399 0
0.0595187 0
0.0640342 0
0.0598098 0
0.059304 0
0.0599238 0
0.0649825 0
0.0601512 0
0.0599062 0
0.0646019 0
0.0640758 0
0.0656837 0
0.059394 0
0.0648555 0
0.0601728 0
0.0600226 0
0.0610636 0
0.0591138 0
0.0594246 0
0.0651302 0
0.0590636 0
0.0641709 0
0.0592131 0
0.0648331 0
0.059202 0
0.0593503 0
0.0599352 0
0.0598972 0
0.0590824 0
0.0595901 0
0.0593193 0
0.0666019 0
0.0647224 0
0.067264 0
0.0644969 0
0.0600654 0
0.060418 0
0.0913862 0
0.0649364 0
0.0647794 0
0.0593273 0
0.0654784 0
0.0640842 0
0.0592025 0
0.0998853 0
0.0599128 0
0.0749216 0
0.0861814 0
0.0592723 0
0.0783942 0
0.0747869 0
0.0593729 0
0.0647362 0
0.0640321 0
0.0645941 0
0.130317 0
0.0597616 0
0.0649468 0
0.059543 0
0.0597249 0
0.059285 0
0.0660527 0
0.0642732 0
0.0596792 0
0.0598355 0
0.0646497 0
0.0650035 0
0.0601411 0
0.061391 0
0.0927306 0
0.0599998 0
0.0597581 0
0.0598345 0
0.0594895 0
0.0650978 0
0.0594043 0
0.0650747 0
0.0594995 0
0.0595822 0
0.0591984 0
0.0643778 0
0.0591585 0
0.0642713 0
0.0954555 0
0.0651811 0
0.0592027 0
0.0598178 0
0.0598743 0
0.0646546 0
0.0642242 0
0.0640418 0
0.0605767 0
0.059995 0
0.0606135 0
0.0600751 0
0.0665804 0
0.0650485 0
0.0591619 0
0.0594539 0
0.0591849 0
0.0591143 0
0.0596038 0
0.0592677 0
0.0594262 1.11213e-05
0.0592378 0
0.0641135 0
0.0596654 8.42212e-06
0.0653441 0
0.0641011 0
0.0621871 0
0.0648721 0
0.0605059 0
0.0648696 0
0.0589884 0
0.0641182 0
0.0641831 0
0.0604505 0
0.0644374 0
0.0597195 0
0.0598931 0
0.0602293 0
0.0593215 0
0.064288 0
0.0786151 0
0.060607 0
0.0641496 0
0.0596281 0
0.0664081 0
0.060952 0
0.0597974 0
0.065098 0
0.0822465 0
0.0808817 0
0.064629 0
0.0595089 0
0.0950531 0
0.0604812 0
0.0614931 0
0.0600353 0
0.0593922 0
0.0643567 0
0.0596853 0
0.0643326 0
0.0607704 0
0.0643649 0
0.0598032 0
0.0605745 0
0.0595968 0
0.0650655 0
0.0645273 0
0.0642057 0
0.0592458 0
0.0975533 0
0.0641964 0
0.0647324 0
0.0592535 0
0.0597365 0
0.0596369 0
0.0593203 0
0.0592435 0
0.0645753 0
0.0593891 0
0.0597871 8.47134e-05
0.0626528 0
0.0593036 0
0.0961869 0
0.0654002 0
0.0890241 0
0.0751377 0
0.0592573 0
0.0591949 0
0.0657697 0
0.0655778 0
0.0617658 0
0.0744015 0
0.0643317 0
0.0589586 8.97223e-05
0.0596505 0
0.0651307 0
0.0623467 0
0.0960145 0
0.0648432 0
0.0602497 0
0.0600068 0
0.0593299 0
0.0645516 0
0.0591685 0
0.0610118 0
0.0592182 0
0.0590975 0
0.0650711 0
0.0602893 0
0.0645074 0
0.0639363 0
0.0642038 0
0.065211 0
0.0596897 0
0.0914666 0
0.0654859 0
0.0601189 0
0.0671581 0
0.0650091 0
0.0647161 0
0.0646731 0
0.0599439 0
0.0605134 0
0.0912926 0
0.0643724 0
0.0596268 0
0.0643972 0
0.0655058 0
0.0592135 0
0.0606219 0
0.0642196 0
0.0594794 0
0.0660073 0
0.0646413 0
0.0601778 0
0.0593615 0
0.0596493 0
0.064364 0
0.0655845 0
0.0646788 0
0.0645607 0
0.0603199 0
0.0654204 0
0.0639921 0
0.0650274 0
0.0642492 0
0.0642519 0
0.0593394 0
0.0592615 0
0.0602138 0
0.0597738 0
0.0594338 0
0.0640327 0
0.0591508 0
0.0639572 0
0.0588639 0
0.0911564 0
0.0678995 0
0.061286 0
0.059636 0
0.0641822 0
0.0595645 0
0.0644223 0
0.0651386 0
0.0593389 0
0.059072 0
0.0661337 0
0.059555 0
0.0592292 0
0.0593587 0
0.0641364 0
0.0641 0
0.0645622 0
0.0597031 0
0.0590693 0
0.0647729 0
0.0645059 0
0.0618326 0
0.0596718 0
0.0645345 0
0.0642244 0
0.0596542 0
0.0643156 0
0.0646908 0
0.0641336 0
0.0606281 0
0.0644673 0
0.0644351 0
0.0610414 0
0.0641127 0
0.0592339 0
0.0927427 0
0.0766873 0
0.0594682 0
0.0590576 0
0.0918667 0
0.0633003 0
0.064281 0.000215291
0.0788881 0
0.0593097 0
0.0652509 0
0.0655404 0
0.0663545 0
0.064361 0
0.0935149 0
0.0661845 0
0.0913973 6.50077e-05
0.0642479 0
0.0923295 0
0.066214 0
0.0645065 0
0.0600791 0
0.0610849 0
0.0650757 0
0.0606189 0
0.0614063 0
0.059819 0
0.0604341 0
0.0647253 0
0.0641072 0
0.0654916 0
0.0612801 0
0.0592398 0
0.059856 0
0.0641407 0
0.0808968 0
0.0591648 0
0.0599858 0
0.059452 0
0.0603726 0
0.0676886 0
0.0592087 0
0.0640667 0
0.0644657 0
0.0596359 0
0.0644672 0
0.0597199 0
0.0651617 0
0.0588582 0
0.0591042 0
0.0605711 0
0.0591425 0
0.0590807 0
0.0742566 0
0.0645068 0
0.0615816 0
0.0599035 0
0.0657997 0
0.0590828 0
0.0595256 0
0.0645035 0
0.0643418 0
0.0595421 0
0.0607501 0
0.0598522 0
0.0638145 0
0.0643016 0
0.0591696 0
0.0643248 0
0.0640871 0
0.0665233 0
0.0596511 0.000207021
0.0591286 0
0.0595011 0
0.0639768 0
0.0598634 0
0.0616376 0
0.0645219 0
0.0595081 0
0.0665755 0
0.0592987 0
0.059349 0
0.0602531 0
0.0807481 0
0.0596128 0
0.0740502 0
0.0589455 0
0.0591313 0
0.0588797 0
0.0596465 0
0.0646635 0
0.0651529 0
0.0647093 0
0.059326 0
0.0597885 0
0.0613524 0
0.0639669 0
0.0643223 0
0.0647244 0
0.0648749 0
0.0656599 0
0.0591648 0
0.0649294 0
0.0640651 0
0.0593095 0
0.0914554 0
0.0645211 0
0.0652974 0
0.0590516 5.62611e-05
0.0639724 0
0.0599253 0
0.0646473 0
0.060578 0
0.0598869 0
0.059409 0
0.0644661 0
0.05974 0
0.0611487 0
0.0599587 0
0.0664317 0
0.0621521 0
0.0643077 0
0.0642465 0
0.0594198 0
0.0654181 0
0.0807937 0
0.0596251 9.66353e-05
0.0618944 0
0.0640531 0
0.0594887 0
0.060285 0
0.0593902 0
0.0590624 0
0.0613903 0
0.0819371 0
0.0653319 0
0.0644901 0
0.0640961 0
0.0673936 0
0.0599942 0.000160448
0.0643378 0
0.0653007 0
0.0592499 0
0.0609933 0
0.059211 0
0.095839 0
0.0646888 0
0.059154 0
0.0596849 0
0.064738 0
0.0645555 0
0.059468 0
0.0647725 0
0.0656241 0
0.0598502 0
0.0590521 0
0.064213 0
0.0592282 3.13733e-07
0.0602892 0
0.0604319 0.000260745
0.0592313 0
0.0592219 0
0.0645021 0
0.0647449 0
0.0763748 0
0.0735487 0
0.0590795 0
0.0590409 0
0.0592543 0
0.0596878 0
0.0593834 0
0.0609332 0
0.0604868 0
0.0640769 0
0.0593569 0
0.060326 0
0.0596898 0
0.0589794 0
0.064093 0
0.0617791 0
0.0648365 0
0.0606091 0
0.0604613 0
0.0590369 0
0.065214 0
0.0596878 0
0.0651047 0
0.0593738 0
0.0649137 0
0.0611161 0
0.0643339 0
0.0591791 0
0.0590222 0.000151869
0.0606242 0
0.0640177 0
0.05912 0
0.0737173 0
0.064869 0
0.0597895 0
0.074434 0
0.0641689 0
0.0592549 0
0.0643176 0
0.0589014 0
0.0649942 0
0.064405 0
0.0622419 0
0.064398 0
0.0594897 9.61214e-05
0.0642171 0
0.0611649 0
0.0592626 0
0.0643786 0
0.0642042 0
0.0643885 0
0.0593978 0
0.065059 0
0.0596582 0
0.0771182 0
0.0650323 0
0.0606973 0
0.0958421 0
0.0594771 0
0.0645123 0
0.0590138 0
0.0641236 0
0.0597354 0
0.0600771 0
0.0657257 0
0.101177 0
0.0600808 0
0.0598319 0
0.0597359 0
0.0618436 0
0.0617353 0
0.0921713 0
0.0880284 0
0.0589641 0
0.0604481 0
0.0643381 0
0.0671834 0
0.0595344 0
0.0646964 0
0.0651964 0
0.0646435 0
0.0598207 0
0.0594101 0
0.0592683 0.000160886
0.0641328 0
0.064536 0
0.0600995 0
0.0648636 0
0.0641719 0
0.0593124 0
0.0591872 0
0.0596345 0
0.0595601 0
0.0659021 0
0.065656 0
0.0643814 0
0.0596902 0
0.0647512 0
0.0592408 0
0.0641416 0
0.059476 0
0.0591906 0
0.0592507 0
0.0588927 0
0.0644712 0
0.0607944 0
0.0643613 0
0.0597293 0
0.0647424 0
0.0593881 0
0.0605106 0
0.0644107 0
0.063945 0
0.0596957 0
0.0649439 0
0.0654036 0
0.0596541 0
0.0777377 0
0.0643265 0
0.0588849 0
0.0643617 0
0.0595577 0
0.059658 0
0.0641519 0
0.0784523 0
0.0648209 0
0.0598432 0
0.0652505 0
0.0645435 0
0.0644367 0
0.0592684 4.18023e-05
0.0643754 0
0.0588923 0
0.0663033 0
0.0596249 0
0.0658522 0
0.0919268 0
0.0641287 0
0.0652977 0
0.0593592 3.18602e-05
0.0593871 0
0.0741479 0
0.0645514 0
0.065937 0
0.0592018 0
0.0593723 0
0.0596923 0
0.0641393 0
0.0597537 0
0.0643322 0
0.0642761 0
0.0590347 0
0.0592409 0
0.0592871 0
0.0599162 0
0.0640674 0
0.0594543 0
0.0593683 0
0.0628819 0
0.0645317 0
0.0594226 0
0.0657328 0
0.0595276 0
0.0598254 0
0.0644588 0
0.0595399 0
0.0645131 0
0.0639425 0
0.0598356 0
0.0600985 0
0.0593188 0
0.066846 0
0.0620665 0
0.0593455 0
0.0592688 0
0.0948464 0
0.0598256 0
0.0602361 0
0.059624 0
0.0604046 0
0.0595095 0
0.0594842 0
0.060336 0
0.0654407 0
0.0605632 0
0.0609831 0
0.0590803 0
0.0589993 0
0.0591343 0
0.0590707 0
0.0600152 0
0.0599371 0
0.0644149 0
0.0608441 0
0.0792738 0
0.0644414 0
0.0641255 0
0.0915409 0
0.0602013 0
0.0595108 0
0.0648317 0
0.0647244 0
0.0592734 0
0.0592848 0
0.064503 0
0.0652451 0
0.0641143 0
0.0591308 0
0.0609616 0
0.060509 0
0.05947 0
0.0655885 0
0.065711 0
0.0591845 0
0.0758879 0
0.060489 0
0.07407 0
0.0605621 0
0.0642586 0
0.0594997 0
0.063971 0
0.0592324 0
0.059022 0
0.0651111 0
0.0646519 0
0.0592861 0
0.0592634 0
0.0645301 0
0.0603443 0
0.0599936 0
0.0590784 3.83837e-05
0.0600868 0
0.059075 0
0.0595438 0
0.0590336 0
0.0649743 0
0.0598239 0
0.0646123 0
0.0610623 0
0.0598165 0
0.0652169 0
0.0597414 0
0.0591736 0
0.0652816 0
0.0644187 0
0.0596101 0
0.0644984 0
0.0593337 0
0.0656791 0
0.0644736 0
0.0591221 0
0.0758185 0
0.059112 0
0.0615602 0
0.0595369 0
0.0627748 0
0.0667683 0
0.0601546 9.83067e-05
0.0595721 0
0.0595502 0
0.0598331 0
0.0592547 0
0.109024 0
0.0640507 0
0.0642363 0
0.0590281 0
0.0739974 0
0.0968472 1.34689e-06
0.0603981 0
0.0648176 0
0.0644089 0
0.065426 0
0.065088 0
0.0642561 0
0.0616125 0
0.0593376 0
0.0600864 0
0.0649715 0
0.0594551 0
0.0706776 0
0.0598533 0
0.0701621 0
0.0645094 0
0.0655732 0
0.0604949 0
0.0706636 0.166667
0.0597471 0
0.0599584 0
0.0594376 0
0.0600215 0
0.0593388 0
0.0666957 0
0.0596302 0
0.0648406 0
0.0590102 0
0.0653646 0
0.0645127 0
0.0644245 0
0.0642718 0
0.0593416 0
0.0644511 0
0.0612361 0
0.0706851 0.000243663
0.0590035 0
0.064392 0
0.060361 0
0.0659226 0
0.0589915 0.000345545
0.0595372 0
0.0779956 0
0.0957734 0
0.0649437 0
0.0648271 0
0.0649962 0
0.059232 0
0.064212 0
0.0592606 0
0.0606846 0
0.0598685 0
0.064609 0
0.0641316 0
0.0594823 0
0.0592108 0
0.0596918 0
0.0592868 0
0.0595444 0
0.0649949 0
0.0620136 0
0.0641447 0
0.0676615 0
0.0593394 0
0.0589068 0
0.0603369 0
0.0662588 0
0.0594642 0
0.0647997 0
0.0617493 0
0.0645616 0
0.064814 0
0.0595351 0
0.059226 0
0.0647274 0
0.0639977 0
0.064993 5.92037e-05
0.059352 0
0.0809657 0
0.0641377 0
0.0651895 0
0.0594809 0
0.0593964 0
0.0646341 0
0.0630736 0
0.0592444 0
0.0647865 0
0.0590062 0
0.0599669 0
0.0604473 0
0.0644864 0
0.0655215 0
0.0606755 0
0.0591829 0
0.0641249 0
0.0591595 0
0.0743062 0
0.0597854 0
0.0608118 0
0.0654661 0
0.0646179 0
0.0644155 0
0.0648662 0
0.059981 0
0.060923 0
0.0640448 0
0.0641269 0
0.06462 0
0.0593376 0
0.0646198 0
0.0649135 0
0.0623352 0
0.0592615 0
0.064262 0
0.0642244 0
0.0639972 0
0.0593865 0
0.0639342 3.56033e-05
0.0644167 0
0.0598085 0
0.0651387 0
0.0594874 0
0.0641331 0
0.059792 0
0.0648784 0
0.0645749 0
0.0639188 0
0.0648146 0
0.0591935 0
0.058824 0
0.059385 0
0.0648793 0
0.0591402 0
0.0594237 0
0.0619808 0
0.0590402 0
0.0598902 0
0.0592745 0
0.0645788 0
0.0741158 0
0.0942214 0
0.0598685 0
0.0638754 0
0.0660544 0
0.0648113 0


==> anc/distrib/0.43.txt <==
0.0658188 0
0.0641529 0
0.0973732 0
0.0743793 0
0.0643867 0
0.0643491 0
0.0608722 0
0.0593343 0
0.064464 0
0.0602222 0
0.0596882 0
0.0652239 0
0.0595037 0
0.0597528 0
0.0592149 0
0.0591233 0
0.0652157 0
0.05982 0
0.0654847 0
0.0646314 0
0.0658812 0
0.0596357 0
0.0603834 0
0.0646356 0
0.0591586 0
0.0591354 0
0.0642406 0
0.0589153 0
0.0642631 0
0.0609473 0
0.064211 0
0.059219 0
0.0611519 0
0.0647161 0
0.0592634 0
0.0600489 0
0.0595626 0
0.060119 0
0.0598657 0
0.0645371 0
0.0589848 0
0.0646472 0
0.0643993 0
0.0596088 0
0.0646731 0
0.0663292 0
0.0591451 0
0.0594014 0
0.0604871 0
0.059716 0
0.0603068 0
0.0647847 0
0.0593431 0
0.0739458 0
0.0652741 0
0.0588785 0
0.0640804 0
0.0663759 0
0.0596165 0
0.0606111 0
0.0643374 0
0.0644588 0
0.0625224 0
0.0959161 0
0.0645808 0
0.0605676 0
0.0656154 0
0.0593854 0
0.0612091 0
0.0594175 0
0.0641541 0
0.0643647 0
0.0646254 0
0.0944889 0.00825051
0.0591084 0
0.0599341 0
0.0642464 0
0.0593264 0
0.0909352 0
0.0591377 0
0.0693165 0
0.0649415 0
0.0640925 0
0.0594255 0
0.0599178 0
0.0594396 0
0.0641921 0
0.0602665 0
0.0594271 0
0.0641119 0
0.0651768 0
0.0645892 0
0.0642389 0
0.0592042 0
0.0646402 0
0.0654653 0
0.0649064 0
0.0592045 0
0.0670624 0
0.0639458 0
0.0598648 0
0.064622 0
0.0590855 0
0.0597653 0
0.0647789 0
0.0592269 0
0.0678428 0
0.0906468 0
0.0597397 0
0.0642827 0
0.0596065 0
0.0589905 0
0.0651891 0
0.0597685 0
0.0596712 0
0.0643005 0
0.0639733 0
0.0639822 0
0.0655373 0
0.0595057 0
0.0645088 0
0.0604475 0
0.061002 0
0.0594572 0
0.0602712 0
0.0747142 0
0.0606863 0
0.0716049 0
0.0811272 0
0.0590285 0
0.0592363 0
0.0642281 0
0.0646602 0
0.0598265 0
0.0610332 0
0.059515 0
0.0640411 0
0.059505 0
0.0603782 0
0.0596066 0
0.0654728 0
0.0593202 0
0.0593064 0
0.0649609 0
0.0769668 0
0.0595873 0
0.125322 0
0.0595249 0
0.0655734 0
0.0642833 0
0.0626821 0
0.0593653 0
0.0642789 0
0.0652646 0
0.0626831 0
0.060392 0
0.0598079 0
0.0593875 0
0.0591862 0
0.0596388 0
0.0592165 0
0.0606232 0
0.0591622 0
0.0610586 0
0.0599618 0
0.0605105 0
0.0593967 0
0.0656923 0
0.0593267 0
0.0643326 0
0.0605042 0
0.0643931 0
0.0647214 0
0.0645514 0
0.0643205 0
0.0643577 0
0.0650474 0
0.0643606 0
0.0591843 0
0.0594432 0
0.0594446 0
0.0954232 0
0.0646018 0
0.0593989 0
0.0596921 0
0.0600061 8.28851e-05
0.0646306 0
0.0596783 0
0.059031 0
0.0593056 0
0.0596245 0
0.0598779 0
0.0602474 0
0.0590192 0
0.0592615 0
0.0594372 0
0.0646015 0
0.0610898 0
0.0668744 0
0.0592036 0
0.0594543 0
0.0639414 0
0.0975325 0
0.0950132 0
0.0643557 0
0.06024 0
0.0608108 0
0.0607724 0
0.0645792 8.90083e-05
0.0645969 0
0.0596872 0
0.0798147 0
0.0608632 0
0.0599396 0
0.0593187 0
0.0645237 0
0.060603 0
0.0643448 0
0.0641647 0
0.0591782 0
0.0649156 0
0.0656503 0
0.0590158 0
0.0593047 0
0.10091 0
0.075667 0
0.0603263 0
0.0592995 0
0.0593105 0
0.0590566 0
0.0644562 0
0.0642667 0
0.0590953 0
0.0591795 0
0.0588865 0
0.0610178 0
0.0649109 0
0.0594775 0
0.0596475 0
0.0597347 0
0.064388 0
0.059215 0
0.0693135 0
0.0594424 0
0.0593737 0
0.0649141 0
0.0597274 0
0.0592702 0
0.0640443 0
0.0644432 0
0.0594001 0
0.0594525 0
0.0596672 0
0.0588512 0
0.0644656 0
0.0649735 0
0.0925298 0
0.0651922 0
0.0596653 0
0.0656985 0
0.0653752 0
0.060017 0
0.0648094 0
0.0594098 0
0.0650738 0
0.0676292 0
0.0642361 0
0.0596647 0
0.0600569 0
0.0587637 0
0.0641369 0
0.0591925 0
0.0670139 0
0.0595469 0
0.0628073 0
0.0592092 0
0.059288 0
0.0592409 0
0.0643946 0
0.0643501 0
0.0606735 0
0.0657102 0
0.0596056 0
0.0592593 0
0.0597193 0
0.0615032 0
0.0806214 0
0.0973645 0
0.05899 0
0.0646961 0
0.064111 0
0.0608883 0
0.0610629 0
0.0656907 0
0.0643691 0
0.064727 0
0.0591544 0
0.0650958 0
0.0596347 0
0.0645536 0
0.0590001 0
0.0602826 0
0.0742352 0
0.0607424 0
0.0591494 0
0.0644697 0
0.0594408 0
0.0651782 0
0.0592638 0
0.0644073 0
0.0643195 0
0.0642501 0
0.058987 0
0.06568 0
0.0661272 0
0.064456 0
0.059359 0
0.059473 0
0.0643623 0
0.0641071 0
0.059683 0
0.0590517 0
0.0643572 0
0.0647729 0
0.0590808 0
0.0590772 0
0.0602909 0
0.0651299 0
0.0910858 0
0.0644896 0
0.0591553 0
0.0652227 0
0.065625 0
0.0599308 0
0.0651108 0
0.0648312 0
0.0598327 0
0.0590254 0
0.0745548 0
0.0590318 0
0.0652804 0
0.0689821 0
0.0952131 0
0.0596454 0
0.0594909 0
0.0596337 0.000133748
0.0647706 0
0.0603444 0
0.0656239 0
0.0651398 0
0.0627889 0
0.0648193 0
0.0652122 0
0.0644343 0
0.0650229 0
0.0593975 0
0.0681328 0
0.0616384 0
0.0614696 0
0.0607541 0
0.0590535 0
0.0591702 0
0.0648505 0
0.0598184 0
0.0599446 0
0.0643512 0
0.0592192 0
0.0597968 0
0.0607869 0
0.0594141 0
0.06782 0
0.0590215 0
0.0645981 0
0.0590466 0
0.0592588 0
0.0598524 0
0.0593547 0
0.06574 0
0.0738051 0
0.0644151 0
0.0594092 0
0.0647792 0
0.0591752 0
0.064389 0
0.0594334 1.34689e-05
0.0591031 0
0.0592013 0
0.0644143 0
0.0745683 0
0.0592449 0
0.0607865 0
0.0595385 0
0.0655418 0
0.0593061 0
0.080818 0
0.0621602 0
0.0652235 0
0.0645497 0
0.064525 0
0.0646384 0
0.0646454 0
0.0644277 0
0.0591385 0
0.0646393 0
0.0590903 0
0.0595382 0
0.0594479 0
0.0592487 0
0.0594147 0
0.0600925 0
0.0644067 0
0.0615258 0
0.0648002 0
0.0590224 0
0.0618177 0
0.0643578 0
0.0589719 0
0.0641965 0
0.0645988 0
0.0591025 0
0.0641312 0
0.0597966 0
0.0641576 0
0.0645167 0
0.0772505 0
0.0591666 0
0.0642212 0
0.0642788 0
0.0600795 0
0.0661208 0
0.0589737 0
0.0640388 0
0.0590074 0
0.094058 0
0.0591897 0
0.0646502 0
0.0591964 0
0.0643602 0
0.0593607 0
0.0597985 0
0.0664896 0
0.0604199 0
0.0657009 0
0.059327 0
0.0603429 0
0.0645141 0
0.0912473 0
0.0592481 0
0.0640772 0
0.0652186 0
0.0643171 0
0.0597415 0
0.0621749 0
0.06468 0
0.0597089 0
0.0646384 0
0.0588736 0
0.0673351 0
0.0591848 0
0.061108 0
0.0646385 0
0.0655472 0
0.0641707 0
0.0640172 0
0.0593826 0
0.0619293 0
0.0643608 0
0.0653175 0
0.0644609 0
0.0643097 0
0.059035 0
0.0656194 0
0.0651003 0
0.0598214 0
0.0642671 0
0.0597537 0
0.0605581 0
0.0588838 0
0.0597137 0
0.0668054 0
0.0599929 0
0.0962059 0
0.0597922 0
0.0609429 0
0.0592815 0
0.0597843 0
0.0591033 0
0.0596111 0
0.0591669 0
0.0592037 0
0.0659653 0
0.0646027 0
0.0595111 0
0.0640546 0
0.0610267 0
0.0594731 0
0.0602225 0
0.0594563 0
0.064864 0
0.059249 0
0.0590895 0
0.064735 0
0.0646749 0
0.0641578 0
0.0661576 0
0.0592505 0
0.0606905 0
0.0641368 0
0.0654524 0
0.0591062 0
0.0656883 0
0.0671038 0
0.0645295 0
0.068391 0
0.0645186 0
0.0643056 0
0.0595934 0
0.0599315 0
0.0737368 0
0.0600364 0
0.0664208 0
0.0603314 0
0.067701 0
0.0619521 0
0.0598743 0
0.0810952 0
0.0594729 0
0.0643879 0
0.0643954 0
0.0615924 0
0.0607032 0
0.098975 0
0.0781764 0
0.0785712 0
0.0598984 0
0.0642128 0
0.0652372 0
0.060983 0
0.0645408 0
0.0593109 0
0.0596352 0
0.0623039 0
0.0641912 0
0.059288 0
0.0643536 0
0.0601011 0
0.0615611 0
0.0608023 0
0.064529 0
0.060018 0
0.059147 0
0.0607203 0
0.0591873 0
0.0594718 0
0.0641708 0
0.0591938 0
0.0645716 0
0.0647008 0
0.0640776 0
0.0648783 0
0.0592902 0
0.0645066 0
0.059383 0
0.0638281 0
0.0655387 0
0.059258 0
0.0590749 0
0.0600572 0
0.0599863 0
0.0642216 0
0.0913523 0
0.0669525 0
0.0643595 0
0.0614854 0
0.0642561 0
0.0594745 0
0.0591811 0
0.0592714 0
0.0594278 0
0.059531 0
0.0599789 0
0.0666082 0
0.0589637 0
0.075067 0
0.0599828 0
0.059557 0
0.0594869 0
0.0589645 0
0.064176 0
0.0715571 0
0.0620898 0.000459506
0.0918534 0.000150998
0.0786747 0
0.059647 0
0.0598282 0
0.0591901 0
0.0676551 0
0.0649856 0
0.0595106 0
0.0912994 0
0.0667796 0
0.0914059 0
0.0642954 0
0.0641238 0
0.0641669 0
0.0644843 0
0.0590406 0
0.064688 0
0.0649563 0
0.0592918 0
0.0648542 0
0.0647454 0
0.0639191 0
0.0599406 0
0.0593195 0
0.0599714 0
0.0645288 0
0.0650725 0
0.0663098 0
0.0805961 1.70822e-05
0.0646233 0
0.0593943 0
0.0658356 0
0.0591614 0
0.0599374 0
0.0647662 0
0.0597319 0
0.0598741 0
0.0594397 0
0.0645183 0
0.0646304 0
0.0592492 0
0.0593404 0
0.0654953 0
0.0652698 0
0.0644934 0
0.0644515 0
0.0952327 0
0.0604894 0
0.0660324 0
0.0641351 0
0.0603849 0
0.0640083 0
0.0591828 0
0.0596128 0
0.0600004 0
0.0631867 0
0.0648392 0
0.0599949 0
0.0595155 0
0.064695 0
0.0604905 0
0.0589434 0.000330361
0.0594114 0
0.0988138 0
0.0653592 0
0.0645103 0
0.0590746 0
0.0598419 0
0.0645362 0
0.0642752 0
0.0644305 0
0.0739141 0
0.0640784 0
0.0598558 0
0.0639877 0
0.0596287 0
0.0599386 0
0.0610573 0
0.0642512 0
0.0593942 0
0.05913 0
0.0647423 0
0.0640294 0
0.0655786 0
0.0642485 0
0.0604485 0
0.0590986 0
0.0606589 0.000132195
0.0948419 0
0.0594162 0
0.0650423 0
0.0642703 0
0.0591658 0
0.0597102 0
0.0958037 0
0.0647424 0
0.0592661 0
0.06188 0
0.063981 0
0.0607654 0
0.0685399 0
0.0739037 0
0.101061 0
0.0649233 0
0.0602502 0
0.0604551 0
0.0646176 0
0.0596842 0.000456244
0.059864 0
0.100433 0
0.0657641 0
0.0589058 0
0.0739528 0
0.0658046 0
0.0642588 0
0.0594064 0
0.0595484 0
0.0645033 0
0.0594618 0
0.0966331 0
0.059862 0
0.0604215 0
0.0593758 0
0.0639724 0
0.0594647 0
0.0920297 0
0.064438 0
0.0610886 0
0.0739643 0
0.0642251 0
0.0652014 0
0.0599476 0
0.0639829 0
0.0641379 0
0.0610469 0
0.059189 0.00015175
0.0642959 0
0.0602243 0
0.064434 0
0.0596223 0
0.0648881 0
0.0596369 0
0.0597525 0
0.0595595 0
0.0595644 0
0.0599492 0
0.0926294 0
0.0598366 0
0.0593194 0
0.0610387 0
0.0643137 0
0.0647133 0
0.0606018 0
0.0611722 0
0.0595888 0
0.064068 0
0.0594002 0
0.0737207 0
0.0651578 0
0.0592943 0
0.0642347 0
0.0594222 0
0.0596157 0
0.0600798 0
0.066699 0
0.0597117 0
0.0597197 0
0.0645416 0
0.059623 0
0.0640647 0
0.0809447 0
0.0641182 0
0.0640318 0
0.0667614 0
0.0607838 0
0.06431 0
0.059521 0
0.0596829 0
0.0591202 4.35494e-05
0.0592837 0
0.0639505 0
0.0598286 0
0.0648764 0
0.0596284 0
0.0605844 0
0.0642482 0
0.0654068 0
0.0601666 0
0.0592417 0
0.0646058 0
0.0598906 0
0.0596196 0
0.0642827 0
0.0599983 0
0.0667293 0
0.0679252 0
0.0644951 0
0.0593243 0
0.0937053 0
0.0604403 0
0.064992 0
0.0644654 0
0.0592552 0
0.0592718 0
0.0603711 0
0.0594597 0
0.0591222 0
0.0606077 0
0.064364 0
0.0657839 0
0.0643165 0
0.0597049 0
0.0598669 0
0.0649361 0
0.0596406 0
0.0592351 0
0.0809464 0
0.0618801 0
0.0667124 0
0.0648363 0
0.0591969 0
0.0608195 0
0.0642514 0
0.0644235 0
0.0633501 0
0.0641629 0
0.0605579 0
0.0641847 0
0.0661648 0
0.0601125 0
0.0596347 0
0.0592598 0
0.0637759 0
0.0599936 0
0.0645336 0
0.0599988 0
0.0643113 0
0.0645909 0
0.0607886 0
0.0605227 0
0.0591654 0
0.0590689 0
0.0768495 0
0.0590956 0
0.0642714 0
0.064278 0
0.0815321 0
0.0601686 0
0.0591995 0
0.0651481 0
0.0594456 0
0.059258 0
0.0641947 0
0.0590716 0
0.0643315 0
0.0644457 0
0.0657333 0
0.0654134 0
0.0641801 0
0.0607506 0
0.0644045 0
0.0641202 0
0.0592269 0
0.0593763 0
0.0650938 0
0.0591258 0
0.0593552 0
0.0591961 0
0.107516 0
0.0591637 0
0.058996 0
0.0593137 0
0.0764177 0
0.074089 0
0.0603269 0
0.058906 0
0.064574 0
0.0597247 0
0.0592868 0
0.0665122 0
0.0640997 0
0.0641535 0
0.0601879 0.000281094
0.0595082 0
0.0655983 0
0.0642322 0
0.0590972 0
0.0593867 0
0.0643426 0
0.0599442 0
0.0645956 0
0.0949827 0
0.0594072 0
0.0592561 0
0.059392 0
0.0645273 0
0.0591261 0
0.064236 0
0.0658809 0
0.0598834 0
0.0590924 0
0.0588397 0
0.0807327 0
0.0599875 0
0.0698196 0
0.0593612 0
0.0593148 0
0.0600184 0
0.0655105 0
0.0643598 0
0.0658177 0
0.0640598 0
0.0661077 0
0.0644017 0
0.0606869 8.40806e-05
0.0652688 0
0.0667605 0
0.0589914 0
0.0592571 0
0.0598592 0
0.0590792 0
0.0914136 0
0.0592925 0
0.0593882 0
0.0642491 0
0.059082 0
0.0683701 0
0.0652876 0
0.0640819 0
0.0641072 0
0.0595883 0
0.0646847 0
0.0593383 0
0.0641759 0
0.0651944 0
0.0645287 0
0.0642197 0
0.0591393 0
0.0644857 0
0.0601849 0
0.0650286 0
0.0604951 0
0.0658481 0
0.0599997 0
0.0644193 0
0.059359 0
0.0642312 0
0.0649276 0
0.0600614 0
0.0659916 0
0.0600179 0
0.0593493 0
0.0602339 0
0.0592398 0
0.0651681 0
0.0625573 0
0.0656385 0
0.0597936 0
0.0592507 0
0.0645721 0
0.0638769 0
0.0918498 0
0.0649933 0
0.0604363 0
0.0646227 0
0.0598766 0
0.0597529 0
0.0641936 0
0.0595515 0
0.0607949 0
0.0616621 0
0.0598482 0
0.0642395 0
0.0641564 0
0.0646607 0
0.0640777 0
0.0643305 0
0.0641186 0
0.0646062 0
0.0643691 0
0.0594871 0
0.0590361 0
0.0600387 0.000909324
0.0643603 0
0.0921779 0
0.0608397 0
0.0828898 0
0.0591646 0
0.0712825 0
0.0766146 0
0.0594744 5.91225e-05
0.061325 0
0.0590813 0
0.0647037 0
0.0593865 0
0.0599215 0
0.0597446 0
0.0619879 0
0.0617394 0
0.064385 0
0.0644455 0
0.0647635 2.61426e-05
0.0597375 0
0.091271 0
0.0607533 0
0.0642827 0
0.0915781 0
0.0645353 0
0.0589996 0


==> anc/distrib/0.44.txt <==
0.0659386 0
0.0647999 0
0.0595785 0
0.0653548 0
0.0648335 0
0.0641944 0
0.108733 0
0.0966194 0
0.0590528 0
0.0596379 0
0.05924 0
0.0739702 0
0.0591295 0
0.064839 0
0.0606841 0
0.0647462 0
0.100653 0
0.0640782 0
0.0824744 0
0.0591014 0
0.0810103 0
0.0642834 0
0.0647541 0
0.059334 0
0.0915375 0
0.0644024 0
0.0611305 0
0.06455 0
0.064319 0
0.0603609 0
0.0641051 0
0.0650595 0
0.0598918 0
0.0593663 0
0.0642308 0
0.0644775 0
0.0609982 0
0.0598252 0
0.0595011 0
0.0643692 0
0.0649105 0
0.0643361 0
0.0661082 0
0.0598301 0
0.059857 0
0.0788272 0
0.0672141 0
0.0603448 0
0.0593931 0
0.0641968 0
0.0599189 0
0.0589319 0
0.0592456 0.000117856
0.0598127 0
0.0595056 0
0.0643878 0
0.0600214 0
0.0591452 0
0.059762 0
0.0643973 0
0.0597633 0
0.0596053 0
0.0646662 0
0.0662459 0
0.0593724 0
0.0594043 0.000355795
0.0643507 0
0.0599761 0
0.0631213 0
0.0593425 0
0.0643476 0
0.0599092 0
0.0642145 0
0.0596217 0
0.0749252 0.000117618
0.0648949 0
0.0657948 0
0.0633967 0
0.0603018 0
0.0594731 0
0.0607241 0
0.0642789 0
0.0644185 0
0.0640915 0
0.0611694 0
0.0644973 0
0.0593966 0
0.059662 0
0.0589132 0
0.0605931 0
0.0800789 0
0.0593372 0
0.0667445 0
0.073619 0
0.0650172 0
0.0592532 0
0.0954806 0
0.0654698 0
0.0599998 0
0.064813 0
0.0590121 0
0.0746459 0
0.0592259 0
0.0648274 0
0.06429 0
0.0641817 0
0.0593211 0
0.0606316 0
0.0651883 0
0.0647902 0
0.0643504 0
0.064478 0
0.0654486 0
0.0593575 0
0.095219 0
0.0652733 0
0.0592693 0
0.0593787 0
0.064586 0
0.0610646 0
0.0647008 0
0.0601518 0
0.0602406 0
0.0599373 0
0.0590156 0
0.0662674 0
0.0915299 0
0.0594169 0
0.0590766 0
0.0600622 0
0.07772 0
0.0592312 0
0.0606205 0
0.0599042 0
0.0597064 0
0.0597989 0
0.0641055 0
0.0650193 0
0.0663709 0
0.0598288 0
0.0643998 0
0.0656482 0
0.0593726 0
0.0592706 0
0.061227 0
0.0595719 0
0.0644462 7.90716e-05
0.0607338 0
0.0640071 0
0.0594296 0
0.065011 0
0.0596861 0
0.0594754 0
0.0647545 0
0.0645945 0
0.0642889 0
0.0642513 0
0.0611558 0
0.0593714 0
0.0653675 0
0.059602 0
0.060207 0
0.065254 0
0.05917 0
0.065276 0
0.0591784 0
0.0594817 0
0.0700141 0
0.0708396 0
0.0592386 0
0.0617863 0
0.0615897 0
0.059193 0
0.0928578 0
0.0605241 0
0.0648087 0
0.0662374 0
0.0592339 0
0.0660956 0
0.0595576 0
0.0647522 0
0.0597297 0
0.0695001 0
0.0646699 0
0.0594568 0
0.0598021 0
0.0626416 0
0.0646434 0
0.0646471 0
0.0593228 0
0.0604771 0
0.0595332 0
0.05917 0
0.064863 0
0.0661002 0
0.0659 0
0.0649962 0
0.0598838 0
0.0596324 0
0.0607433 0
0.059613 0
0.0595205 0
0.0683965 0
0.0644623 0
0.0622133 0
0.0590482 0
0.0599685 0
0.0594731 0
0.0593277 0
0.0641391 0
0.0596404 0
0.0591226 0
0.0919379 0
0.0646219 0
0.0601874 0
0.0643716 0
0.0643465 0
0.0643314 0
0.0593487 0
0.0646788 0
0.0645365 0
0.0594651 0
0.0589291 0
0.0639798 0
0.0591943 0
0.0642044 0
0.0590958 0
0.0642381 0
0.0643091 0
0.0594828 0
0.061083 0
0.0592325 0
0.0950885 0
0.0592047 0
0.0596442 0
0.0611621 0
0.0589716 0
0.0592261 0
0.0642905 0
0.0595385 0
0.0650875 0
0.064737 0
0.0593018 0
0.0593356 0
0.0592234 0
0.0648106 0
0.0667641 0
0.0603826 0
0.0644635 0
0.0644823 0
0.0740137 0
0.0612528 0
0.0597973 0
0.0591896 0
0.0603615 0
0.0598171 0
0.0597476 0
0.0598826 0
0.0594139 0
0.0598172 0
0.0911846 1.52539e-05
0.0741733 0
0.0600965 0
0.0590446 0
0.0591228 0
0.0645669 0
0.0651418 0
0.059503 0
0.060334 0
0.0648191 0
0.0602217 0
0.0606604 0
0.0589292 0
0.0601693 0
0.0624157 0
0.0592404 0
0.0643211 0
0.0650495 0
0.0652204 0
0.0592584 0
0.0649048 0
0.0590987 0
0.0644359 0
0.0593966 0
0.0592254 0
0.0654754 0
0.0595982 0
0.0606792 0
0.0644458 0
0.0641024 0
0.0673501 0
0.0737038 4.80769e-05
0.0594814 0
0.0590598 0
0.0600628 0
0.0587883 0
0.0591419 0
0.059954 0
0.0641654 0
0.0643393 0
0.0825357 0
0.0645411 0
0.0638952 0
0.0596406 0.000298966
0.0606298 0
0.0653392 0
0.0593161 0
0.0663648 0
0.0591062 0
0.0647551 0
0.0611823 0
0.0622066 0
0.0624483 0
0.064347 0
0.059354 0
0.0593412 0
0.0649158 0
0.0591579 0
0.0652326 0
0.0592411 0
0.0653693 0
0.0643789 0
0.0654455 0
0.0641502 0
0.0643138 0
0.0596023 0
0.0593907 0
0.0645139 0
0.064649 0
0.0601821 0
0.0618482 0
0.0594234 0
0.060252 0
0.0594174 0
0.0597196 0
0.0590801 0
0.0593174 0
0.0598103 0
0.0607422 0
0.0601222 0
0.059049 0
0.0592279 0
0.0642268 0
0.059474 0
0.0597009 0
0.0641704 0
0.0641637 0
0.062217 0
0.0654059 0
0.0591519 0
0.05974 0
0.0652147 0
0.0641661 0
0.065559 0
0.0609529 0
0.0642501 0
0.0658223 0
0.0607004 0
0.0599145 0
0.0591049 0
0.0592889 0
0.0628859 0
0.0958324 0
0.059409 0
0.0646309 0
0.0595641 0
0.0591527 0
0.0649332 0
0.0643125 0
0.0647303 0
0.0606281 0
0.0661568 0
0.0652779 0
0.0648617 0
0.0595071 0
0.0596665 0
0.0592816 0
0.0592661 0
0.0595572 0
0.0590445 0
0.059449 0
0.0686253 0
0.0623965 0
0.0829485 0
0.0593867 0
0.0593338 0
0.0621908 0
0.0592702 0
0.0593698 0
0.0640514 0
0.0648452 0
0.0798054 0
0.0590893 0
0.0643024 0
0.068047 0
0.0632023 0
0.0598785 0
0.0590856 0
0.0680671 0
0.0787544 0
0.0649269 0
0.0587943 0
0.0647998 0
0.0592955 0
0.060011 0
0.0591713 0
0.0599439 0
0.0639359 0
0.0620552 0
0.0597076 0
0.0641567 0
0.0602074 0
0.0670962 0
0.0597205 0
0.0604891 0
0.0594331 0
0.0646863 0
0.0599497 0
0.0949297 0
0.0641936 0
0.0606774 0
0.0665278 0
0.0604322 0
0.0674643 0
0.0643561 0
0.0606929 0
0.0644189 0
0.0591138 0
0.0589843 0
0.0644524 0
0.0590827 0
0.0591284 0
0.0651537 0
0.0616201 0
0.0736246 0
0.0602248 0
0.0592666 0
0.0651315 0
0.0642122 0
0.0648722 0
0.0638575 0
0.0648137 0
0.0651973 0
0.0592197 0
0.0643481 0
0.0641771 0
0.0594013 0
0.0652897 0
0.0649602 0
0.0776042 0
0.0602799 0
0.0602483 0
0.0646751 0
0.0961449 0
0.0652442 0
0.0925754 0
0.0594278 0
0.0816057 0.000103473
0.0631938 0.000463676
0.059268 0
0.0590217 0
0.059494 0
0.0593607 0
0.0644981 0
0.0594403 0.000124531
0.0639736 0
0.100472 0
0.0590981 0
0.0643287 0
0.0603576 0
0.059498 0
0.0598598 0
0.0649626 0
0.0648582 0
0.0646763 0
0.0592843 0
0.0649522 0
0.0599904 0
0.0640755 0
0.059133 0
0.0640019 0
0.0593468 0
0.0592665 0
0.0596181 0.000344268
0.0647638 0
0.0592452 0
0.0647797 0
0.0599986 0
0.0648067 0
0.064155 0
0.0596157 0
0.0645311 0
0.059535 0
0.0595747 0
0.0631608 0
0.0805355 0
0.0959122 0
0.0647987 0
0.0648851 0
0.0642183 0
0.0606335 0
0.0640567 0
0.0647168 0
0.0608578 0
0.0775701 0
0.0592881 0
0.0601635 0
0.0603179 0
0.0597361 0
0.0592423 0
0.0710686 0
0.0596944 0
0.0590035 0
0.0916365 0
0.0922748 0
0.0647963 0
0.0640039 0
0.0651522 0
0.0644057 0
0.0645901 0
0.0593303 0
0.0596733 0
0.0649591 0
0.0631503 0
0.0652148 0
0.0591529 0
0.0604849 0
0.0737884 0
0.0596325 0
0.0640867 0
0.0739808 0
0.0639914 0
0.0642352 0
0.0641009 0
0.059297 0
0.0591061 0
0.0643986 0
0.064319 0
0.0641342 0
0.0593935 0
0.0593519 0
0.06447 0
0.0596045 0
0.0643619 0
0.061485 0
0.0599471 0
0.06504 0
0.0592182 0
0.0642154 0
0.0660384 0
0.0595133 0
0.0599481 0
0.0650213 0
0.0620708 0
0.0654114 0
0.0595713 0
0.0592261 0
0.0649651 0
0.0640473 0
0.0593582 0
0.0643191 0
0.060362 0
0.0646669 0
0.0642827 0
0.0978648 0
0.0655359 0
0.0645564 0
0.0658379 0
0.0600234 0
0.0651623 0
0.0601449 0
0.0590583 0
0.0648941 0
0.0653856 0
0.0655067 0
0.0592699 0
0.0591548 0
0.0590847 0
0.0646214 0
0.0593327 0
0.0640413 0
0.059454 0
0.0617604 0
0.0650958 0
0.0665034 0
0.0654255 0
0.0594354 0
0.0928099 0
0.0591042 0
0.0643817 0
0.064001 0
0.0648003 0
0.0642082 0
0.0602838 0
0.0647279 0
0.0685734 0
0.0641362 0
0.0640973 0
0.059903 0
0.0611256 0
0.0594349 0
0.0610705 0
0.059112 0
0.0598733 0
0.0787013 0
0.059305 0
0.0935339 0
0.0603786 0
0.0690805 0
0.0594614 0
0.0646821 0
0.0944484 0
0.059712 0
0.0598701 0
0.0594876 0
0.0644935 0
0.059251 0
0.0592922 0
0.0641463 0
0.0652734 0
0.0615842 0
0.0591729 0
0.065145 0
0.0594014 0
0.0608543 0
0.0645714 0
0.061136 0
0.0592238 0
0.0645318 0
0.0647191 0
0.0676337 0
0.0659522 0
0.0643143 0
0.0651725 0
0.0598637 0
0.0642493 0
0.0596373 0
0.0594039 0
0.0641183 0
0.0958043 0
0.0642449 0
0.061547 0
0.0604173 0
0.0680146 0
0.0590953 0
0.0614633 0
0.0643634 0
0.0648173 0
0.0599738 0
0.0594667 0
0.0601954 0
0.0641751 0
0.0645009 0
0.0676935 0
0.0602404 0
0.0653152 0
0.0592867 0
0.0593424 0
0.0643121 0
0.0595095 0
0.0645041 0
0.064336 0
0.0642992 0
0.0643361 0
0.0644111 0
0.0646773 0
0.065061 0
0.0595492 0
0.0648696 0
0.0645076 0
0.0592763 0
0.064452 0
0.0595421 0
0.0599692 0
0.0643069 0
0.0655402 0
0.0593244 0
0.059582 0
0.0600024 0
0.0600091 0
0.0601499 0
0.0648031 0
0.0596561 0
0.0820029 0
0.059549 0
0.0596796 0
0.0649648 0
0.0593791 0
0.0670062 0
0.0641957 0
0.0590415 0
0.0644034 0
0.059481 0
0.0589339 0
0.0605885 0
0.0974323 0
0.0613349 0
0.0647501 0
0.0648285 0
0.0643658 0
0.0637859 0
0.0594716 0
0.0591407 0
0.0673875 0
0.0652083 0
0.0601066 0
0.0778206 0
0.0595845 0
0.0611113 0
0.0592587 0
0.0642415 0
0.0610329 0
0.0593187 0
0.0649936 0
0.0644531 0
0.0590066 0
0.0595817 0
0.0619079 0
0.0647846 0
0.0606774 0
0.0640968 0
0.0588586 0
0.0650138 0
0.0742274 0
0.0613688 0
0.0591884 0
0.0642881 0
0.0647001 0
0.0644924 0
0.060463 0
0.0645292 0
0.0602359 0
0.0610619 0
0.0592393 0
0.0914571 0
0.0642721 0
0.0650546 0
0.0641572 0
0.0595347 0
0.0656065 0
0.0603237 0
0.0594118 0
0.0645758 0
0.0609357 0
0.0592384 8.47892e-05
0.0592905 0
0.0592113 0
0.0779865 0
0.0648082 0
0.0600376 0
0.0654656 0
0.0602458 0
0.0599065 3.13733e-07
0.0593329 0
0.0647056 0
0.0687455 0
0.0602053 0
0.0657925 0
0.0652828 0
0.0639764 0
0.0646955 0
0.0644522 0
0.0595179 0
0.0639507 0
0.0642137 0
0.0924801 0
0.0641027 0
0.0595711 0
0.0643298 0
0.0655529 0
0.0662695 0
0.0650624 0
0.0639433 0
0.0646556 0
0.0910601 0
0.10547 0
0.0596347 0
0.0639015 0
0.0593512 0
0.0600518 0
0.0652285 0
0.0602125 0
0.0644306 0
0.0654916 0.000804737
0.064086 0
0.0641673 0
0.0602371 0
0.0654134 0.00141136
0.0647508 0
0.0650187 0
0.0639978 0
0.0591954 0
0.0655783 0
0.0654103 0
0.0646183 0
0.0643188 0
0.0645319 0
0.0597379 0
0.0596804 0
0.0595473 0
0.0596759 0
0.0646582 0
0.0655388 0
0.0603184 0
0.0592724 0
0.0598885 0
0.0592037 0
0.059973 0
0.0713727 0
0.0590415 0
0.0908459 0
0.0589829 0
0.0648432 0
0.0641988 0
0.0607974 0
0.0609552 0
0.0591655 0
0.0599077 0
0.0640548 0
0.0587998 0
0.0950244 0
0.0644821 0
0.0594588 0
0.0652863 0
0.0642927 0
0.0594379 0
0.0664934 0
0.0645058 0
0.0591869 0
0.0594355 0
0.064361 0
0.0597569 0
0.0685972 0
0.0644862 0
0.0546123 0.166667
0.064818 0
0.0645871 0
0.0592588 0
0.0590432 0
0.0599524 0
0.0597038 0
0.0601061 0
0.0644229 0
0.0591368 0
0.0674891 0
0.0646846 0
0.0620462 0
0.0647293 0
0.0642988 0
0.0600259 0
0.0645029 0
0.0834406 0
0.0592394 0
0.0606669 0
0.088078 0
0.0661254 0
0.0653304 0
0.0591924 0
0.0954988 0.000935553
0.0641793 0
0.0642599 0
0.0632872 0
0.059118 0
0.0635194 0
0.0645807 0
0.100363 0
0.0591463 0
0.0647025 0
0.0602566 0
0.0596052 0
0.0598594 0
0.0600285 0
0.0599339 0
0.0649366 0
0.0593699 0
0.0640085 0
0.0595339 0
0.0591192 0
0.0925017 0
0.0644626 0
0.0660477 0
0.0594127 0
0.0598729 0
0.0597438 0
0.0591444 0
0.0614772 0
0.0654028 0
0.0591681 0
0.0647067 0
0.0647828 0
0.061281 0
0.0601621 0
0.0616043 0
0.0647669 0
0.0757306 0
0.0645562 0
0.0638796 0
0.0644274 0
0.0642838 0
0.0590953 0
0.0642009 0
0.064041 0
0.0589859 0
0.0588391 0
0.0590101 0
0.0603072 0
0.0647558 0
0.0595451 0
0.0641516 0
0.0642532 0
0.063083 0
0.0593573 0
0.0598787 0
0.0649573 0
0.0592872 0
0.0592432 0
0.0591015 0
0.0650056 0
0.0596047 0
0.0650552 0
0.0609644 9.08366e-05
0.0644724 0
0.0659537 0
0.059243 0
0.0599569 0
0.0598773 0
0.0601221 0.000229436
0.0591789 0
0.0607548 0
0.060435 0
0.0646703 0
0.0647616 0
0.0601516 0
0.0594277 0
0.0639439 0
0.0629618 0
0.0740021 0
0.059839 0
0.0601266 0
0.0599851 0
0.0647411 0
0.064405 0
0.0591334 0
0.0601636 0
0.0627622 0
0.0639377 0
0.0592563 0
0.117917 0
0.0601822 0
0.0605459 0
0.062425 0
0.0600104 0
0.0930087 0
0.0602207 0
0.0668146 0
0.0646007 0
0.0648362 0
0.0642768 0
0.0644825 0
0.0599123 0
0.0593956 0
0.0641481 0
0.0593382 0
0.0656745 0
0.0592305 0
0.0591028 0
0.0594738 0
0.0641269 0
0.0594204 0
0.0611506 0
0.0644426 0
0.0810203 0
0.0595681 0
0.0788183 0
0.0642822 0
0.0639134 0
0.0592483 0
0.0616215 0
0.0598576 0
0.0781245 0
0.0603825 0
0.0660208 0
0.0649504 0
0.0592915 0
0.0657757 0
0.0696234 0
0.0654112 0
0.0593605 0
0.0594682 0
0.0669873 0
0.0766115 0
0.0628649 0
0.0591108 0
0.0593563 0
0.0740158 0
0.0646532 0
0.0639929 0
0.0642653 0
0.0598343 0
0.0645571 0


==> anc/distrib/0.45.txt <==
0.0600398 0
0.0644831 0
0.0599445 0
0.0606467 0
0.0602386 0
0.0595827 0
0.0594802 0
0.0801616 0
0.0627598 0
0.0590445 0
0.0591399 0
0.0646331 0
0.0912369 0
0.0602376 0
0.0643324 0
0.0592658 0
0.0641057 0
0.0644519 0
0.06447 0
0.0594432 0
0.0602583 0
0.0647809 3.3537e-05
0.0641957 0
0.0809965 0
0.0643525 0
0.0593644 0
0.0671908 0
0.0596173 0
0.0593252 0
0.0641602 0
0.059102 0
0.0593484 0
0.0599341 0
0.0590248 0
0.0595845 0
0.0908388 0
0.0646738 0
0.0646792 0
0.0599246 0
0.0593166 0
0.064546 0
0.0592595 0
0.0642644 0
0.0591289 0
0.0644278 8.70556e-05
0.06004 0
0.0594404 0
0.0594095 0.000255979
0.0641859 0
0.0652451 0
0.0642171 0
0.0595928 0
0.0608079 0
0.0757458 0
0.0595579 0
0.0642313 0
0.0642263 0
0.0639989 0
0.0778826 0
0.0593885 0.000205036
0.0655232 0
0.0772372 0
0.059782 0
0.0594749 0
0.0683095 0
0.0652824 0
0.0641307 0
0.0592512 0
0.0739374 0
0.0641807 0
0.0646339 0
0.0647153 0
0.0704627 0
0.0651064 0
0.0651248 0
0.0592967 0
0.0642877 0
0.0650337 0
0.0599341 0
0.059002 0
0.0593917 0
0.0606176 0
0.0594914 0
0.0595499 0
0.0657651 0
0.0645495 0
0.0646856 0
0.0649072 0
0.0918548 0
0.0600413 0
0.0936153 0
0.064966 0
0.0595557 0
0.0641228 0
0.0644365 0
0.0677823 0
0.0603404 0
0.0639553 0
0.0647942 0
0.0600366 0
0.0651065 0
0.0595096 0
0.0649129 0
0.0651574 0
0.0609025 0
0.0603142 0
0.0653796 0
0.0642865 0
0.0618977 0
0.059319 0
0.0592897 0
0.0653412 0
0.0592182 0
0.0596157 0
0.0593663 0
0.0612285 0
0.0643394 0
0.0600598 0
0.058972 0
0.0650248 0
0.0641998 0
0.0644622 0
0.0654001 0
0.0654912 0
0.0593691 0
0.0594949 0
0.0914857 0
0.0594931 0
0.0927167 0
0.0656437 0
0.0597664 0
0.0601202 0.000788288
0.0758216 0
0.0590437 0
0.0590349 0
0.0645506 0
0.0651303 0
0.0600386 0
0.0593398 0
0.0657257 0
0.0645359 0
0.059876 0
0.0617684 0
0.0593104 0
0.0602794 0
0.0642728 0
0.0606778 0
0.094811 0
0.0658005 0
0.0593644 0
0.0590259 0
0.0650226 0
0.0599535 0
0.0595296 0
0.0643504 0
0.0592764 0
0.0594865 0
0.0645969 0
0.0662256 0
0.0645688 0
0.0595298 0
0.0647539 0
0.0655952 0
0.0644232 0
0.0655371 0
0.0640693 0
0.0638892 0
0.0597934 0
0.0646853 0
0.0656879 0
0.0640973 0
0.0603124 0
0.0594477 0
0.0643175 0
0.0642585 0
0.0767949 0
0.0677187 0
0.0672205 0
0.0660107 0
0.059304 0
0.0597162 0
0.0591403 0
0.0658417 0
0.065177 0
0.0601907 0
0.0644542 0
0.0740567 0
0.0639898 0
0.0593031 0
0.0625681 0
0.0640785 0
0.0662896 0
0.0598268 0
0.0593684 0
0.0681983 0
0.0601787 0
0.0601606 0
0.0889461 0
0.0598529 0
0.059398 0
0.0660599 0
0.0641879 0
0.0917079 0
0.0600149 0
0.0658396 0
0.085779 0
0.065945 0
0.0599581 0
0.0593145 0
0.065609 0
0.0647355 0
0.0605006 0
0.0596632 0
0.0597427 0
0.0642703 0
0.0605118 0
0.0591395 0
0.0978805 0
0.0648543 0
0.0642459 0
0.0651838 0
0.0594064 0
0.0844839 0
0.0597558 0
0.0760872 0
0.0642419 0
0.0640134 0
0.0604077 0
0.065569 0
0.0595714 0
0.0641021 0
0.0602197 0
0.06417 0
0.0639387 0
0.0641746 0
0.0595379 0
0.0592044 0
0.0674959 0
0.064456 0
0.0648241 0
0.0594945 0
0.059027 0
0.0654315 0
0.0642778 0
0.059203 0
0.0590286 0
0.0643749 0
0.0641595 0
0.0596626 0
0.0600238 0
0.0638513 0
0.0589165 0
0.061033 0
0.0643962 0
0.0640709 0
0.059348 0
0.0592068 0
0.0673237 0
0.0596195 0
0.0605374 0
0.0740823 0
0.0643139 0
0.0612764 0
0.0593332 0
0.0598272 0
0.0611474 0
0.0593907 0
0.0647327 0
0.0592068 0
0.0591762 0
0.0648006 0
0.0602479 0
0.0642952 0
0.0593576 0
0.0605288 0
0.0644452 0
0.0642694 0
0.0620084 0
0.0638113 0
0.0595424 0
0.0598941 0
0.0646538 0
0.0594125 0
0.0640327 0.000133991
0.0651447 0
0.0600584 0
0.0775951 0
0.0640111 0
0.0614199 0
0.0605803 0
0.0600388 0
0.0647485 0
0.0593131 0
0.0592245 0
0.0640507 0
0.0651019 0
0.062507 0
0.0641405 0
0.0913043 0
0.0615566 0
0.0616152 0
0.101851 0
0.0608129 0
0.0594392 0
0.0601328 0
0.0606302 0
0.0647472 0
0.0594516 0
0.064457 0
0.0646866 0
0.0591796 0
0.0609449 0
0.0644758 0
0.0599747 0
0.0594386 0
0.0649713 0
0.0591772 0
0.0643517 0
0.0596037 0
0.0593173 0
0.0591688 0
0.0612092 0
0.0591907 0
0.0596093 0
0.0602311 0
0.0641301 0
0.0589788 0
0.0641195 0
0.0617861 0.00025955
0.0682804 0
0.0590383 0
0.0591905 0
0.064809 0
0.0611593 0
0.0591087 0
0.0644253 0
0.0641034 0
0.0591379 0.00028276
0.0624668 0
0.059004 0
0.0647042 0
0.0739618 0
0.0590352 0
0.0642987 0
0.059692 0
0.0616652 0
0.0650416 0
0.0615171 0
0.0615451 0
0.0600278 0
0.0590676 0
0.0634253 0
0.0598106 0
0.0596276 0
0.0643058 0
0.0596742 0
0.0654626 0
0.0597789 0
0.0591408 0
0.0660439 0
0.0591764 0
0.0639811 0
0.0779427 0
0.0656252 0
0.0641766 0
0.102646 0
0.0597353 0
0.0823821 0
0.0644124 0
0.0595027 0
0.0594407 0
0.0600971 0
0.0593304 0
0.0996466 0
0.0914964 7.2797e-05
0.0645392 0
0.0647414 0
0.0601756 0
0.0647507 0
0.0601645 0
0.0645024 0
0.0593004 0
0.0645159 0
0.0593015 0
0.0644394 0
0.0649503 0
0.0596067 0
0.0597003 0
0.0613958 0
0.102818 0
0.0642295 0
0.0596436 0
0.0599037 5.31994e-05
0.059772 0
0.0614595 0
0.0646646 0
0.0647757 0
0.0592213 0
0.0636666 0
0.0648369 0
0.0599657 0
0.0641663 0
0.0642182 0
0.0671074 0
0.0643403 0
0.0646643 0
0.0649345 0
0.0648127 0
0.0656028 0
0.0594878 0
0.0591112 0
0.0646751 0
0.0642667 0
0.0602924 0
0.0594181 0
0.0647652 0
0.0739045 0
0.0592495 0
0.0596202 0
0.0623276 0
0.0646345 0
0.05958 0
0.0646261 0
0.0597703 0
0.0593283 0
0.0641885 0
0.0647504 0
0.0657011 0
0.0603684 0
0.0641009 0
0.0592142 0
0.0661815 0
0.0645745 0
0.0592775 0
0.0671209 0
0.0642837 0
0.0740214 0
0.0596602 0
0.05914 0
0.064241 0
0.0592187 0
0.0642138 0
0.0592762 0
0.0654189 0
0.0592091 0
0.0643837 0
0.0649622 0
0.0649747 0
0.0602066 0
0.0645153 0
0.058986 0
0.0644128 0
0.0642622 0
0.0641453 0
0.0656755 0
0.0597966 0
0.0592948 0
0.0641047 0
0.0591851 0
0.0644224 0
0.059805 0
0.064356 0
0.064452 0
0.0599396 0
0.0604859 0
0.0643783 0
0.0595489 0
0.0646438 0
0.0649344 0
0.0593445 0
0.0644587 0
0.0977847 0
0.0651948 0
0.0597573 0
0.0643589 0
0.0647824 0
0.0603407 0
0.0642486 0
0.0593515 0
0.0644563 0
0.0645172 0
0.0603721 0
0.0741889 0
0.0590073 0
0.0602383 0
0.0645608 0
0.0674879 0
0.0640013 0
0.059712 0
0.0596357 0
0.0593214 0
0.0655491 0
0.0604836 0
0.0598446 0
0.0946866 0
0.0592569 0
0.0641459 0
0.0655974 0
0.0592946 1.42586e-05
0.0619909 0
0.0645971 0
0.064164 0
0.064112 0
0.0640676 0
0.0590579 0
0.0824466 0
0.0661533 0
0.0959352 0
0.0922088 0
0.0640941 0
0.0645142 0
0.064358 0
0.0614581 0
0.0622354 0
0.0712225 0
0.0641019 0
0.0590455 0
0.0641615 0
0.0780288 0
0.0621492 0
0.0592946 0
0.0591533 0
0.0591724 0
0.0600345 0
0.0599316 0
0.0617561 0
0.0600882 0
0.0615955 0
0.0646864 0
0.0647858 0
0.0641656 0
0.0601823 0
0.0594499 0
0.0645632 0
0.0589297 0
0.0650181 0
0.0592731 0
0.0591669 0
0.0668892 0
0.0598434 0
0.0647411 0
0.0589845 0
0.0593072 0
0.0789093 0
0.0782472 0
0.0592757 0
0.0597865 0
0.0742463 0
0.0643798 0
0.0594246 0
0.0719498 0
0.0620522 0
0.0642585 0
0.0604585 0
0.0601094 0
0.0591923 0
0.059332 0
0.0645001 0
0.0641904 0
0.0647717 0
0.0599495 0
0.065297 0
0.0592754 0
0.0595032 0
0.0604653 0
0.0596401 4.32303e-05
0.0614565 0
0.0594154 0
0.0645113 0
0.0594135 0
0.0594622 0
0.0600376 0
0.0594542 0
0.0663667 0
0.0600518 0
0.0653115 0
0.0650397 0
0.0592799 0
0.0640362 0
0.0595809 0
0.0601736 0
0.0644432 0
0.0642469 0
0.0630599 0
0.0651982 0
0.059981 0
0.0643102 0
0.0657758 0
0.0601698 0.00025149
0.0594097 0
0.0603664 0
0.0593956 0
0.0646125 0
0.0660721 0
0.0600184 0
0.0592506 0
0.0809324 0
0.059599 0
0.0650562 0
0.067921 0
0.0664243 0
0.0645196 0
0.0646356 0
0.0598414 0
0.0590837 0
0.0664909 0
0.059007 0
0.0646037 0
0.0617308 0
0.0608058 0
0.064051 0
0.0598279 0
0.0593959 0
0.0641373 0
0.0593761 0
0.0603386 0
0.0644859 0
0.0597971 0
0.0651322 0.000376064
0.0641229 0
0.0753445 0
0.0593474 0
0.0605139 0
0.0625911 0
0.0657362 0
0.0603773 0
0.0597324 0
0.0592102 0
0.0610429 0
0.0596698 0
0.0666285 0
0.0658167 0
0.0647164 0
0.064049 0
0.0655855 0
0.0642478 0
0.0591662 0
0.0642463 0
0.0590306 0
0.0968283 0
0.0622855 0.000339184
0.0792374 0
0.0590925 0
0.0656519 0
0.0659306 0
0.064264 0
0.0601172 0
0.05923 0
0.0593605 0
0.0645931 0
0.0602451 0
0.0604488 0
0.0642176 0
0.0647055 0
0.065008 0
0.0603675 0
0.064769 0
0.082661 0
0.0598504 0.000322734
0.0655881 0
0.0939986 0
0.0652268 0
0.0594546 0
0.064446 0
0.0642838 0
0.0593328 0
0.0602034 0
0.0649612 0
0.0941333 0
0.0593239 0
0.0614268 0
0.0645433 0
0.0598163 0
0.0609074 0
0.0593558 0
0.0692997 0
0.0638925 0
0.0650067 0
0.0643383 0
0.0590024 0
0.0590539 0
0.0849759 0
0.059444 0
0.0976542 0
0.0640584 0
0.0644321 0
0.0643751 0
0.0596088 0
0.0593779 0
0.0667922 0
0.0643393 0
0.0591908 0
0.0599598 0
0.0645958 0
0.062333 0
0.0641348 0
0.0596595 0
0.0591287 0
0.0595621 0
0.062832 0
0.064353 0
0.0713931 0
0.0593303 0
0.0628215 0
0.0783405 0
0.0975355 0
0.0609906 0
0.0606679 0
0.0651558 0
0.0596055 0
0.0644409 0
0.0606773 0
0.059082 0
0.0640637 0
0.0652659 0
0.0592193 0
0.0644703 0
0.0644081 0
0.0590458 0
0.05903 0
0.0595716 0
0.0641181 0
0.0592352 0
0.0616762 0
0.0644441 0
0.0644742 0
0.0642863 0
0.0592518 0
0.0761335 0
0.0597976 0
0.0642688 0
0.0593268 0
0.0833442 0
0.0601695 0
0.0590664 0
0.0597631 0
0.0596022 0
0.0648066 0
0.0645466 0
0.0596756 0
0.0612908 0
0.0647105 0
0.0649731 0
0.0591451 0
0.0593155 0
0.0604766 0
0.0639887 0
0.0650366 0
0.0593343 0
0.0644063 0
0.067355 0
0.0597329 0
0.0649545 0
0.0598005 0
0.0641044 0
0.0642026 0
0.0605136 0
0.05917 0
0.0656079 0
0.062287 0
0.0591642 0
0.0995479 0
0.0657326 0
0.0641655 0
0.0648428 0
0.0603785 0
0.0640732 0
0.0642587 0
0.0596053 0
0.059522 0
0.06442 0
0.0649408 0
0.0597104 0
0.0596447 9.66353e-05
0.0604061 0
0.0596812 0
0.0597515 5.74457e-05
0.0597873 0
0.0612282 0
0.0594506 0
0.0593684 0
0.0646257 0
0.0644644 0
0.0591939 0
0.0653302 0
0.0596522 0
0.0592296 0
0.0596773 0
0.065857 0
0.0779029 0
0.076485 0
0.0655407 0
0.0591022 0
0.0612892 0
0.0645701 0
0.0591363 0
0.0646998 0
0.0647158 0
0.0643419 0
0.0591407 0
0.0590922 0
0.0651511 0
0.0674176 0
0.0646154 0
0.0744414 0
0.0646457 0
0.0591048 0
0.0596615 0
0.0640608 0
0.0597969 0
0.0652439 0
0.0643016 0
0.0594559 0
0.0594817 2.66998e-05
0.0740565 0
0.0640935 0
0.059246 0
0.0591977 0
0.0786327 0
0.0594116 0
0.0642358 0
0.0619328 0
0.0649218 0
0.0593362 0
0.0606084 0
0.0603113 0
0.0616629 0
0.064771 0
0.0592001 0
0.0594962 0
0.0655333 0
0.0642926 0
0.0646056 0
0.0596852 0
0.0645913 0
0.0620662 0
0.0654422 0
0.0647825 0
0.0751671 0
0.0596664 0
0.0593638 0
0.0666507 0
0.0643806 0
0.0641982 0
0.0658127 0
0.0643302 0
0.0594245 0
0.0916959 0
0.059459 0
0.0600451 0
0.059091 0
0.0670513 0
0.0601067 0
0.0590897 0
0.0596482 0
0.0661211 0
0.0645133 0
0.0652098 0
0.0601999 0
0.0594322 0
0.064766 0
0.0592307 0
0.0664258 0
0.0644649 0
0.0655037 0
0.064634 0
0.063971 0
0.0644023 0
0.0656132 0
0.0598099 0
0.103283 0
0.0644741 0
0.0646662 0
0.0591903 0
0.0591726 0
0.0876999 0
0.0649929 0
0.0642556 0
0.0646834 0
0.0673772 0
0.0642339 0
0.0647373 0
0.060615 0
0.0595271 0
0.0606987 0
0.0592605 0
0.0601581 0
0.0647273 0
0.0595853 0
0.0647606 0
0.0593891 0
0.0917052 0
0.0659055 0
0.0594486 0
0.0590475 0
0.059564 0
0.0592931 0
0.0650901 0
0.059249 0
0.0593541 0
0.0601784 0
0.0611869 0
0.0613006 0
0.0639741 0
0.0589381 0
0.0648609 0
0.0634231 0
0.0593784 0
0.0594566 0
0.0604936 0
0.0594558 0
0.064803 0
0.0595232 0
0.0601264 0
0.0597559 0.00011706
0.0644534 0
0.0642444 0
0.0656678 0
0.0651189 0
0.0605179 0
0.0591977 0
0.0602069 0
0.0592484 0
0.0658567 0
0.0641177 0
0.0602424 0
0.0648675 0
0.0592477 0
0.060337 0
0.0639797 0
0.0599434 0
0.0601356 0
0.064616 0
0.0657558 0
0.0633409 0
0.0640595 0
0.0600551 0
0.0593165 0
0.0593317 0
0.0645576 0
0.0601666 0
0.0670267 0
0.0592243 0
0.0593354 0
0.0669834 0
0.0641731 0
0.0648592 0
0.0594513 0
0.0645828 0
0.0648877 0
0.0645803 0
0.0819588 0
0.0655938 0
0.0805184 0
0.0628024 0
0.0605822 0
0.064515 0
0.0646777 0
0.0642112 0
0.117427 0
0.0648397 0
0.0589197 0
0.0661116 0
0.0647361 0
0.0596052 0
0.0592577 0
0.0640083 0
0.059538 0
0.0604453 0
0.0593595 0.000237539
0.064637 0
0.0649573 0
0.0599661 0
0.0594663 0
0.0617705 0
0.0594378 0
0.0612929 0
0.0649771 0
0.104893 2.16152e-05
0.0643676 0
0.0644646 0
0.0667677 0
0.0650353 0
0.0651521 0
0.0647893 0
0.0694805 0
0.0737869 0
0.0603532 0
0.0812572 0
0.0645206 0
0.0777038 0
0.0592449 0
0.0643829 0
0.0640579 0
0.0651632 0
0.0609034 0
0.0643513 0
0.0600447 0
0.0603464 0
0.058924 0


==> anc/distrib/0.46.txt <==
0.059896 0
0.0592051 0
0.0655288 0
0.0662064 0
0.0606515 0
0.0594308 0
0.091424 5.11007e-05
0.0641898 0
0.0593137 0
0.0590407 0
0.0606415 0
0.0590647 0
0.0784023 0
0.0697143 0
0.0642312 0
0.0652691 0
0.0642082 0
0.0643951 0
0.0914628 0
0.0962775 0
0.0645403 0
0.0599723 0
0.0644696 0
0.065031 0
0.0590847 0
0.0662853 0
0.0596182 0
0.0600561 0
0.0640804 0
0.0591249 0
0.0740315 0
0.0600351 0
0.0592613 0
0.0640154 0
0.060428 0
0.101116 0
0.0661518 0
0.0645431 0
0.1094 0
0.0608148 0
0.0597286 0
0.0972733 0
0.0642757 0
0.064598 0
0.0651036 0
0.0614232 0
0.06575 0
0.0596027 0
0.0635454 0
0.0643765 0
0.0644418 0
0.0592213 0
0.076921 0
0.0706746 0
0.0643066 0
0.064285 0
0.0594779 0
0.0868914 0
0.0641337 0
0.0593596 0
0.0641958 0
0.0619842 0
0.0592919 0
0.0598436 0
0.064683 0
0.0599057 0
0.0604916 0
0.0651166 0
0.0641786 0
0.0590179 0
0.0655584 0
0.0612655 0
0.0608047 0
0.0595965 0
0.0654519 0
0.0640526 0
0.0649337 0
0.0822729 0
0.0645994 0
0.0591714 0
0.0642538 0
0.0601302 0
0.0642465 0
0.0594647 0
0.0656139 0
0.0643909 0
0.0589839 0
0.0686774 0
0.0590367 0
0.0645971 0
0.0647092 0
0.0593266 8.49785e-06
0.0641719 0
0.0594996 0
0.0642025 0
0.0592968 0
0.0592622 0
0.059406 0
0.0641848 0
0.0590217 0
0.0591212 0
0.0591008 0
0.0646101 0
0.0659666 0
0.0647167 0
0.0592391 0
0.0592905 0
0.0648918 0
0.064532 0
0.0640696 0
0.0645228 0
0.0642767 0
0.0600719 0
0.0666454 0
0.0595518 0
0.0910434 0
0.0602601 0
0.0596469 0
0.0602835 0
0.0915735 0
0.059412 0
0.0642096 0
0.0592402 0
0.0657449 0
0.0599024 0
0.0606487 0
0.0592601 0
0.0594658 0
0.0593942 0
0.0644844 0
0.06081 0
0.08362 0
0.0652374 0
0.0614725 0
0.0598204 0
0.059413 0
0.0642695 0
0.0739002 0
0.06592 0
0.0592925 0
0.064648 0
0.0642936 0
0.0650334 0
0.0654179 0
0.0631016 0
0.0595529 0
0.0640312 0
0.0646841 0
0.0642237 0
0.0593396 0
0.0660667 0
0.064718 0
0.0590784 0
0.0602081 0
0.0649263 0
0.0594015 2.14529e-05
0.0592341 0
0.0647022 0
0.0600336 0
0.0641144 0
0.0641019 0
0.0596935 0
0.064374 0
0.0785755 0
0.0592905 0
0.0654492 0
0.0591551 0
0.0591453 0
0.0594187 0
0.0646901 0
0.0651682 0
0.0595661 0
0.0594289 0
0.0651027 0
0.059366 0
0.0596607 0
0.0594415 0
0.0683493 0
0.0641661 0
0.0652756 0
0.0664677 0
0.0648432 0
0.059162 0
0.0602036 0
0.0612144 0
0.0649033 0
0.0593231 0
0.0642453 0
0.0595806 0
0.066548 0
0.0661344 0
0.0591966 0
0.081702 0
0.0645024 0
0.0641541 0
0.0643021 0
0.0645799 0
0.0595028 0
0.0597871 0
0.0594709 0
0.0646781 0
0.0639783 0
0.0647471 0
0.0595346 0
0.0643685 0
0.0644222 0
0.0643431 0
0.0647375 0
0.0595861 0
0.0611292 0
0.106133 0
0.0593272 0
0.0649795 0
0.0642422 0
0.0590226 0
0.0590673 0
0.0596646 0
0.0595827 0
0.0604549 0
0.0600679 0
0.0649089 0
0.0599993 0
0.0591531 0
0.0640197 0
0.0598686 0
0.0650374 0
0.0641276 0
0.0648895 0
0.0682053 0
0.0649372 0
0.0604168 0
0.0604103 0
0.064863 0
0.0593202 0
0.0643745 0
0.0596777 0
0.060586 0
0.0644684 0
0.0644879 0
0.05985 0
0.0603805 0
0.0647383 0
0.0604765 0
0.0647734 0
0.0652377 0
0.0660628 0
0.0650782 0
0.0643111 0
0.0606878 0
0.0611402 0
0.0611239 0
0.0596573 0
0.0598379 0
0.0647603 0
0.0602331 0
0.0600738 0
0.0592923 0
0.0614516 0
0.0663576 0
0.0716715 0
0.0651667 0
0.0593321 0
0.0947573 0
0.0661744 0
0.0645447 0
0.0601902 0
0.0620082 0
0.064734 0
0.0595532 0
0.0592069 0
0.0595645 0
0.105529 0
0.0647291 0
0.059658 0
0.0641515 0
0.0594585 0
0.0643153 0
0.0593033 0
0.0593907 0.000223
0.0645994 0
0.0652163 0
0.0652027 0
0.0592693 0
0.064335 0
0.0644054 0
0.0602919 0
0.05939 0
0.0612959 0
0.0676679 0
0.06479 0
0.0590582 0
0.0605396 0
0.0654786 0
0.0602686 0
0.0648411 0
0.0649909 0
0.0593966 0
0.0644046 0
0.0594329 0
0.0616135 0
0.0590835 0
0.0650671 0
0.0695797 0
0.0652715 0
0.0590589 8.45944e-05
0.0707623 0
0.0658909 0
0.064168 0
0.0597139 0
0.0644902 0
0.0646613 0
0.0951535 0
0.0593543 0
0.108542 0
0.0609826 0
0.064834 0
0.0593921 0
0.0652146 0
0.0640547 0
0.0594584 0
0.0604362 0
0.0647574 0
0.0645117 0
0.0594468 0
0.0642598 0
0.0657857 0
0.0755272 0
0.0647847 0
0.064857 0
0.0598867 0
0.0665418 0
0.0650028 0
0.0598012 0
0.0594544 0
0.0591353 0
0.0658832 0
0.0612276 0
0.0594286 0
0.0593841 0
0.059602 0
0.0647984 0
0.0596337 0
0.0621566 0
0.0604569 0
0.0660839 0
0.0984922 0
0.0594205 0
0.0659763 0
0.0641535 0
0.0648034 0
0.0592361 0
0.0591802 0
0.0593101 0
0.064479 0
0.0648556 0
0.0593398 0
0.0649323 0
0.0647348 0
0.0766311 0
0.0591015 0
0.0594821 0
0.0655531 0
0.0590925 0
0.0598738 0
0.06467 0
0.0612724 0
0.0642409 0
0.0599959 0
0.0601974 0
0.0641111 0
0.0591202 0
0.0604884 0
0.0642055 0
0.0694513 0
0.0607825 0
0.0647922 0
0.0626084 0
0.0607639 0
0.0955737 0
0.0764347 0
0.0595866 0
0.0591793 0
0.0606991 0
0.0600006 0
0.064662 0
0.0643838 0
0.066663 0
0.0644262 0
0.0641507 0
0.065952 0
0.0600305 0
0.0747555 0
0.0642781 0
0.0606163 0
0.0594316 0
0.0640973 0
0.0788145 0
0.0607829 0
0.0592149 0
0.0600164 0
0.0651458 0
0.0596227 0
0.0593973 0
0.065293 0
0.060455 0
0.064368 0
0.0591036 0
0.0600035 0
0.0594177 0
0.0647959 0
0.063991 0
0.0596908 0
0.0642359 0
0.0606011 0
0.0622519 0
0.0597668 0
0.0920792 0
0.0601362 0
0.0640229 0
0.0643032 0
0.0645894 0
0.0621747 0
0.0641683 0
0.0648725 0
0.0649756 0
0.0624064 0
0.0649159 0
0.0654431 0
0.0600352 0
0.0678147 0
0.0597618 0
0.0601077 0
0.0593253 0
0.0595357 0
0.0644772 0
0.0593985 0
0.0613554 0
0.0649512 0
0.0592501 0
0.064564 0
0.065385 0
0.0593773 0
0.059645 0
0.0595717 0
0.0613484 0
0.0616288 0
0.0642842 0
0.0592963 0
0.0646145 0
0.0640826 0
0.0593123 0
0.0644097 0
0.0645787 0
0.0675645 0
0.0601074 0
0.0654146 0
0.0592127 0
0.0654253 0
0.0646373 0
0.0644308 0
0.0642026 0
0.0592602 0
0.0641666 0
0.0651621 0
0.0604862 0
0.078224 0
0.0593381 0
0.0653183 0
0.0662354 0
0.0595319 0
0.0599436 0
0.0590019 0
0.0669802 0
0.0647727 0
0.0602729 0
0.0788449 0
0.0596238 0.000488434
0.0594233 0
0.0598154 0
0.0650818 0
0.0600036 0
0.0651499 0
0.0597502 0
0.0597119 0
0.0735558 0
0.0643402 0
0.0595044 0
0.0644105 0
0.0643597 0
0.0655443 0
0.0596067 0
0.0641098 0
0.0649641 0
0.0644494 0
0.0619434 0
0.0646762 0
0.0655538 0
0.0641696 0
0.0591533 0
0.064483 0
0.06503 0
0.0611885 0
0.0646328 0
0.0916081 0
0.0648407 0
0.0595134 0
0.0648139 0
0.0595603 0
0.0591237 0
0.0601033 0
0.0608382 0
0.0641877 0
0.078402 0
0.0667939 0
0.059983 0
0.0649315 0
0.0600519 0
0.0596132 0
0.0640412 0
0.0650316 0
0.060586 0
0.0601224 0
0.0693533 0
0.0596527 0
0.0595234 0
0.0658427 0
0.063959 0
0.0644229 0
0.0603264 0
0.0607331 0
0.0653789 0
0.0782496 0.00029062
0.0596144 0
0.059152 0.000111895
0.061631 0
0.0606258 0
0.0658537 0
0.0591649 0
0.0646354 0
0.0648818 0
0.064421 0
0.0641326 0
0.0599671 0
0.0644469 0
0.0589504 0
0.0657298 0
0.0601689 0
0.0597715 0
0.0590388 0
0.0657099 0
0.0595104 0
0.0641041 0
0.0596378 0
0.0596473 0
0.064141 0
0.0593852 0
0.0595786 0
0.0606467 0
0.0594489 0
0.0591235 0
0.0595931 0
0.0644035 0
0.0644014 0
0.0601585 0
0.0677746 0
0.0591875 0
0.0595267 0
0.0551094 0.166667
0.0644013 0
0.0592759 0
0.0829633 0
0.0593989 0
0.065178 0
0.0702277 0
0.0642926 0
0.0645647 0
0.092081 0
0.064191 0
0.0643326 0
0.0772504 0
0.0654512 0
0.0595766 0
0.0594223 0
0.0590081 0
0.0592836 0
0.0594861 0
0.0594716 0
0.0626885 0
0.0645048 0
0.0594645 0
0.0592737 0
0.0595027 0
0.0647071 0
0.06743 0
0.0593811 0
0.0741608 0
0.0652447 0
0.0600397 0
0.0654146 0
0.0589947 0
0.0593617 0
0.0642172 0
0.0604928 0
0.0644336 0
0.0901492 0
0.0588948 0
0.0625488 0
0.0643931 0
0.0594458 0
0.0658832 0
0.0642796 0
0.0647206 0
0.0644906 0
0.0643733 0
0.0644431 0
0.0643571 0
0.0592373 0
0.0651319 0
0.0642347 0
0.064375 0
0.0641042 0
0.0600612 0
0.0649341 0
0.0593163 0
0.0659281 0
0.0663464 0
0.064243 0
0.0656085 0
0.0642964 0
0.0666077 0
0.060538 0
0.059221 0
0.0650564 0
0.0594829 0
0.062378 0
0.0592856 0
0.0648372 0
0.0594588 0
0.0642707 0
0.0643993 0
0.0811662 0
0.0601679 0
0.0592253 0
0.0658726 0
0.0593135 0
0.0629691 0.166667
0.0643043 0
0.064513 0
0.0618315 0
0.0645907 0
0.0593457 0
0.0646498 0
0.0595738 0
0.0727262 0
0.0597083 0
0.060216 0
0.0652326 0
0.0920071 0
0.0603386 0
0.0736441 0
0.0642743 0
0.0645706 0
0.0592301 0
0.0591241 0
0.0592432 0
0.0652577 0
0.0662772 0
0.0648946 0
0.0592281 0
0.0592007 0
0.0591312 0
0.064378 0
0.0597415 0
0.0593864 0
0.104352 0
0.0599768 0
0.0644158 0
0.0593162 0
0.0591366 0
0.0592137 0
0.0590929 0
0.0593101 0
0.0593554 0
0.0598832 0
0.0645239 0
0.0644925 0
0.0599842 0
0.0944268 0
0.0784829 0
0.0591056 0
0.0591593 0
0.0602164 0
0.0640186 0
0.0593144 0
0.0916727 0
0.0650181 0
0.0641473 0
0.0641195 0
0.0592708 0
0.0592566 0
0.0648327 0
0.0650253 0
0.06417 0
0.0640895 0
0.0647093 0
0.0643268 0
0.0598142 0
0.0662362 0
0.0599161 0
0.0650743 0
0.0592056 0
0.0623037 0
0.0599655 0
0.0593211 0
0.0641765 0
0.0646776 0
0.065099 0
0.0600117 0
0.064796 0
0.0645748 0
0.0593868 0
0.115551 0
0.059979 0
0.0644253 0
0.0649209 0
0.0592593 0
0.0591727 0
0.060001 0
0.0593912 0
0.0594503 0
0.0640199 0
0.0606539 0
0.0593406 0
0.0596524 0
0.0601731 0
0.059955 0
0.0640147 0
0.0669367 0
0.0648708 0
0.0672272 0
0.0643553 0
0.0610527 0
0.0644033 0
0.0590418 0
0.0591435 0
0.0599826 0
0.067305 0
0.0651813 0
0.0591232 0
0.0607969 0
0.0648018 0
0.0595307 0
0.0659937 0
0.0597345 0
0.0771806 0
0.0748021 0
0.0599234 0
0.0607175 0
0.0591728 0
0.102236 0
0.0785659 0
0.0649032 0
0.0644582 0
0.064375 0
0.059231 7.48633e-05
0.0593316 0
0.0592694 0
0.0592473 0.00025757
0.0644423 0
0.0642821 0
0.064686 0
0.0594967 0
0.0787618 0
0.0590568 0
0.0644078 0
0.0639629 0
0.06435 0
0.0595666 0
0.0645886 0
0.0650437 0
0.0642014 0
0.059201 5.26098e-05
0.0651352 0
0.0652498 0
0.0592654 0
0.0639391 0
0.06439 0
0.0593503 0
0.0643368 0
0.0598227 0
0.0593617 0
0.0695066 0
0.0676079 0
0.0592203 0
0.060532 0
0.0648643 6.22977e-05
0.064821 0
0.0590412 0
0.0593324 0
0.0598028 0
0.0603144 0
0.0654894 0
0.0591058 0
0.0677105 0
0.0594433 0
0.0592398 0
0.0650525 0
0.0591541 0
0.0641291 0
0.0593779 0
0.0598266 0
0.0596817 0
0.0652739 0
0.0641025 0
0.0656009 0
0.0603465 0
0.0593494 0
0.0595744 0
0.0670765 0
0.0672525 0
0.0598606 0
0.0592266 0
0.0595384 7.04872e-05
0.0678983 0
0.0644074 0
0.0595459 0
0.0642694 0
0.0639513 0
0.0595904 0
0.060428 0
0.0599869 0
0.0647086 0
0.0643248 0
0.0599484 0
0.0604568 0
0.0600899 0
0.06029 0
0.0589834 0
0.0644939 0
0.0592392 0
0.0906906 0
0.0643258 0
0.0629106 0
0.0641115 0
0.0594093 0
0.0643753 0
0.0595702 0
0.0642309 0
0.0912457 0
0.0597789 6.72255e-05
0.0603887 0
0.0654956 0
0.0641847 0
0.059572 0
0.0644894 0
0.0593621 0
0.0636769 0
0.0641611 0
0.0592933 0
0.0646781 0
0.0606973 0
0.0611252 0
0.0650985 0
0.0641954 0
0.0601974 0
0.0590973 0
0.0647488 0
0.0600564 0
0.0647761 0
0.0647295 0
0.0599507 0
0.0641494 0
0.0647776 0
0.0610474 0
0.0644782 0
0.0649092 0
0.0595227 0
0.0655011 0
0.0642167 0
0.0650898 0
0.0593036 0
0.0595503 0
0.0648148 0
0.0595426 0
0.0597286 0
0.0651013 0
0.0588821 0
0.0594122 0
0.0595648 0
0.0596403 0
0.0643544 0
0.075147 0
0.0595335 0
0.0647018 0
0.0596432 0
0.0648681 0
0.0609097 0
0.064166 0.000124136
0.0647805 0
0.0745351 0
0.0597857 0
0.060103 0
0.0645999 0
0.059765 0
0.0592843 0
0.064996 0
0.0671409 0
0.0589116 0
0.060204 0
0.0594712 0
0.0893962 0
0.0646233 0
0.0640741 0
0.068873 0
0.0644336 0
0.0617185 0
0.0782998 0
0.0640593 0
0.0604715 0
0.0596066 0
0.064887 0
0.0645894 0
0.0637669 0
0.0593286 0
0.0644809 0
0.064411 0
0.0781759 0
0.0592217 0
0.0661682 0
0.0762597 0
0.0589666 0
0.0593014 0
0.0601747 0
0.066611 0
0.0652908 0
0.0594695 0
0.0592111 0
0.0678682 0
0.0644439 0
0.065205 0
0.063986 0
0.0605581 0
0.0645481 0
0.0598429 0
0.0663368 0
0.0598281 0
0.0765208 0
0.0593746 0
0.0590804 0
0.0659249 0
0.0651165 0
0.0597429 0
0.0607731 0
0.0641863 0
0.0589823 0
0.0649269 0
0.0601335 0
0.0594403 0
0.0920792 0
0.0590859 0
0.064338 0
0.0594931 0
0.0709817 0
0.0652344 0
0.0598819 0
0.0608978 0
0.064215 0
0.167264 0
0.059214 0
0.0593629 0
0.05985 0
0.0614046 0
0.0599885 0
0.0598584 9.6116e-05
0.0595116 0
0.0596761 0
0.0596887 0
0.0647121 0
0.0653203 0
0.0644825 0
0.059515 0
0.0604402 0
0.0668946 0
0.0616226 0
0.0592901 0
0.0652014 0
0.0590591 0
0.0645764 0
0.0592008 0
0.0592551 0
0.0650451 0
0.0643987 0
0.0644481 0
0.0646632 0
0.0590734 0
0.0595695 0
0.0650493 0
0.0740605 0
0.0705423 0
0.0594888 0


==> anc/distrib/0.47.txt <==
0.062369 0
0.0592224 0
0.0643566 0
0.0640606 0
0.0641069 0
0.0592787 0
0.0600622 0
0.059396 0
0.0645693 0
0.0653278 0
0.0645855 0.00010132
0.0596685 0
0.0594323 0
0.0612716 0
0.064659 0
0.0662801 0
0.077879 0.0133806
0.0648317 0
0.0594051 0
0.060995 0
0.0659294 0
0.0607266 0
0.0676463 0
0.0607298 0
0.0655023 0
0.0971251 0
0.0591832 0
0.0652111 0
0.0597796 0
0.059695 0
0.0609982 0
0.062301 0
0.058915 0.000136766
0.0647676 0
0.0596847 0
0.0640909 0
0.092883 0
0.0640069 0
0.0612225 0
0.0596707 0
0.064996 0
0.0641045 0
0.0593719 0
0.0596202 0
0.0595222 0
0.0601338 0
0.0664295 0
0.0591726 0
0.065181 0
0.0600168 0
0.0604907 0
0.0593783 0
0.0648597 0
0.0591439 0
0.0597598 6.33363e-05
0.0591472 0
0.0591709 0
0.0594848 0
0.0592054 2.33569e-05
0.0645837 0
0.0767926 0
0.0927828 0
0.0641941 0
0.0609895 0
0.0615881 0
0.0596145 0
0.0648759 0
0.0914281 0
0.0665139 0
0.0646603 0
0.0596396 0
0.0593485 0
0.0600504 0
0.0613364 0
0.0781438 0
0.0649971 0
0.0592911 0
0.0595974 0
0.0647385 0
0.0589604 0
0.0591738 0
0.0598781 0
0.0641642 0
0.0606148 0
0.0658019 0
0.0603387 0
0.0597142 0
0.0646949 0
0.0603881 0
0.0641585 0
0.0655239 0
0.0649386 0
0.0646089 0
0.0645763 0
0.0592245 0
0.0916329 0
0.0592908 0
0.0643621 0
0.0600619 0
0.0593498 0
0.0886737 0
0.0591317 0
0.0592512 0
0.060715 0
0.0789289 0
0.059747 0
0.0596587 0
0.0654278 0
0.0607694 0
0.0650243 0
0.0644806 0
0.0594075 0
0.0594334 0
0.0592673 0
0.0589633 0
0.0706969 0
0.0595533 0
0.059385 0
0.0646422 0
0.0612859 0
0.0640983 0
0.0645466 0
0.0592841 0
0.0638775 0
0.0593185 0
0.0593208 0
0.0596271 0
0.0594546 0
0.0644755 0
0.065329 0
0.0645472 0
0.0649892 0
0.0656364 0
0.0596295 0
0.0645533 0
0.0597771 0
0.0649133 0
0.0599979 0
0.0595086 0
0.0650555 0
0.059352 0
0.0596507 0
0.0646205 0
0.0607282 0
0.0771079 0
0.0590718 0
0.063302 0
0.0598519 0
0.0644403 0
0.0651298 0
0.0597951 0
0.0606433 0
0.0701345 0
0.0594421 0
0.0598997 0
0.0594809 0
0.064659 0
0.0612752 0
0.0605548 0
0.0641885 0
0.0606587 0
0.0593833 0
0.065938 0
0.0644518 0
0.0592903 0
0.0647171 0
0.0693335 0
0.0658196 9.0312e-05
0.0595216 0
0.0642866 0
0.0601134 0
0.0659798 0
0.0652803 0
0.0651064 0
0.0947721 0
0.0596082 0
0.0605653 0
0.0741768 0
0.0602624 0
0.0650451 0
0.0600439 0.000346811
0.0785164 0
0.0594395 0
0.0595401 0
0.0662888 0
0.0642478 0
0.0610473 0
0.0593501 0
0.0652039 0
0.0642893 0
0.0592628 0
0.0640528 0
0.059349 0
0.0596722 0
0.065861 0
0.0603471 0
0.0594979 0
0.0657368 0
0.0597874 0
0.0591229 0
0.0594787 0
0.0593533 0
0.0644853 0
0.059384 0
0.0648602 0
0.0643175 0
0.0649267 0
0.0596104 0
0.0593354 0
0.0590805 0
0.0600023 0
0.0653046 0.000105139
0.0605257 0
0.0645966 0
0.059078 0
0.0613424 0
0.0605356 0
0.0590547 0
0.0654134 0
0.0656924 0
0.064533 0
0.0590394 0
0.0594758 0
0.0593257 0
0.0588645 0
0.0649032 0
0.0916948 0
0.073793 0
0.05939 0
0.0663062 0
0.0642179 0
0.0594262 0
0.0652029 0
0.0616047 0
0.0592824 0
0.0599713 0
0.0643807 0
0.0653291 0
0.0647096 0
0.059673 0
0.06488 0
0.0960006 0
0.0643357 0
0.0592562 0
0.0602587 0
0.0591256 0
0.0646755 0
0.0591206 0
0.0597592 0
0.0596306 0
0.0645022 0
0.0590206 0
0.0642219 0
0.0644469 0
0.0601607 0
0.0649693 0
0.0708635 0
0.0597434 0
0.0598111 0
0.0919796 0
0.0660686 0
0.0645497 0
0.0596772 0
0.0644935 0
0.0642967 0
0.0594064 0
0.0592049 0
0.0590619 0
0.0996918 0
0.0594448 0
0.0653646 0
0.0600455 0
0.0912492 0
0.0704817 0
0.060514 0
0.0655061 0
0.064347 0
0.0642173 0
0.065987 0
0.0632476 0
0.0600351 0
0.0603462 0
0.0591597 0
0.0737548 0
0.0837922 0
0.0665953 0
0.0593161 0
0.0592989 0
0.0654087 0
0.0594325 0
0.0595558 0
0.0644716 0
0.059948 0
0.0604367 0
0.0743084 0
0.0642385 0
0.0613667 0
0.0594001 0
0.0651244 0
0.0644554 0
0.0595873 0
0.0763103 0
0.0646902 0
0.0643672 0
0.059931 0
0.0645836 0
0.0640984 0
0.0963972 0
0.0648395 0
0.0590239 3.66365e-05
0.0646203 0
0.0592083 0
0.0679004 0
0.06421 0
0.0745362 0
0.0656209 0
0.0643997 0
0.0651657 0
0.0644602 0
0.0644811 0
0.0642323 0
0.0643685 0
0.0653768 0
0.0658905 0
0.06481 0
0.0648412 0
0.0591406 0
0.0594594 0
0.0592563 8.61793e-05
0.0604512 0
0.0684147 1.35879e-05
0.0663574 0
0.0633275 0
0.0746276 0
0.0836852 0
0.0594839 0
0.0591271 0
0.059111 0
0.0600954 0
0.0609944 0
0.0644996 0
0.0683503 0
0.0635191 0
0.0604384 0
0.0644877 0
0.0594303 0
0.064686 0
0.0792746 0
0.0649003 0
0.0596092 0
0.0599498 0
0.0603683 0
0.0655828 0
0.0649387 0
0.0598451 0
0.0590536 0
0.0596033 0
0.0593749 0
0.0645222 0
0.0663088 0
0.0657409 0
0.0597947 0
0.0595744 7.48633e-05
0.059426 0
0.059641 0
0.0649387 0
0.0645334 0
0.0655694 0
0.0648835 0
0.0718419 0
0.0603943 0
0.0591672 0
0.0645794 0
0.065274 0
0.0644825 0
0.0592026 0
0.0593 0
0.0913828 0
0.0657617 0
0.0644143 0
0.0654216 0
0.0655082 0
0.0591514 0
0.0593578 0
0.0644801 0
0.0640717 0
0.0596583 0
0.0604761 0
0.0646096 0
0.0687202 0
0.0651679 0
0.0603794 0
0.0600407 0
0.0593822 0
0.0592202 0
0.0810146 0
0.0643813 0
0.0648715 0
0.0650879 0
0.0656233 0
0.0596888 0
0.0605678 0
0.0596884 0
0.0592668 0
0.0648717 0
0.0654609 0
0.0645144 0
0.0955071 0
0.0601241 0
0.0592299 0
0.0604332 0
0.064368 0
0.0648954 0
0.0647577 0
0.0592005 0
0.059432 0
0.0662514 0
0.0641917 0
0.0648461 0
0.0642238 0
0.06044 0
0.0772899 0
0.0685717 0
0.0593308 0
0.0649015 0
0.0733094 0
0.0604416 0
0.0642544 0
0.0594578 0
0.0623364 0
0.0641492 0
0.0591298 0
0.0643914 0
0.0612995 0
0.0591143 0
0.0648964 0
0.06071 0
0.0594688 0
0.0610856 0
0.0646711 0
0.0593473 2.0582e-05
0.0658638 0
0.060065 0
0.0652568 0
0.0609141 0
0.0645681 0
0.0596425 0.000322778
0.0642203 0
0.0967949 0
0.0599287 0
0.0592446 0
0.0607798 0
0.0656389 0
0.059024 0
0.0596069 0
0.0624646 0
0.0659144 0
0.0647601 0
0.0651395 0
0.0608298 0
0.0603693 0
0.0594237 0
0.0650256 0
0.0647049 0
0.059765 0
0.0646982 0
0.0596503 0
0.0659845 0
0.0644927 0
0.0642356 0
0.0650295 0
0.0661101 0
0.0648467 0
0.0642318 0
0.0646054 0
0.0595078 0
0.0639397 0
0.0596415 0
0.0671118 0
0.0609178 0
0.0598959 0
0.0598492 0
0.0657147 0
0.0621653 0
0.0591374 0
0.0644799 0
0.0595062 0
0.0595747 0
0.0592579 0
0.0950846 0
0.0590208 0
0.0608073 0
0.0593336 0.000247633
0.0651975 0
0.0603689 0
0.0642256 0
0.0643457 0
0.0644147 0
0.0642823 0
0.0589898 0
0.0667139 0
0.0600128 0
0.0595828 0
0.0597236 0
0.0642833 0
0.0595496 0
0.059148 0
0.0591547 0
0.0646651 0
0.0590014 0
0.0669435 0
0.0639908 0
0.0640243 0
0.0639085 0
0.0600073 0
0.0654119 0
0.0647721 0
0.0594165 0
0.0606444 0
0.0603796 0
0.0591037 0
0.0647152 0
0.104034 0
0.0597746 0
0.0590429 0
0.0595083 0
0.0600757 1.3669e-05
0.0594168 0
0.0651637 0
0.0644026 0
0.0789587 0
0.0594658 0
0.0591849 0
0.0654169 0
0.0588453 0
0.0653494 0
0.0602176 0
0.0648219 0
0.0592016 0
0.0646181 0
0.0592475 0
0.0605522 0
0.0790379 0
0.0593167 0
0.0596958 0
0.0601528 0
0.0596532 0
0.0606762 0
0.060514 0
0.0649328 0
0.0645552 0
0.0888763 0
0.0592893 0
0.0598699 0
0.0591487 0
0.0600047 0
0.0643914 0
0.0607616 0
0.0624356 0
0.0750354 0
0.0590818 0
0.059066 0
0.0956865 0
0.0590232 0
0.106703 0
0.0592277 0
0.0599353 0
0.0641811 0
0.0592282 0
0.060784 0
0.0594635 0
0.0643584 0
0.0643286 0
0.0596671 0
0.0649743 0
0.0645169 0
0.0598006 0
0.0666456 0
0.0593873 0
0.0589804 0
0.0911272 0
0.0592362 0
0.0596292 0
0.0592071 0
0.0646499 0
0.0640929 0
0.0602684 0
0.0604331 0
0.0597637 0
0.0597002 0
0.0596154 0
0.07059 0
0.0590413 0
0.0638779 0
0.0964696 0
0.0767553 0
0.0608386 0
0.0642436 0
0.0595676 0
0.0645995 0
0.0642919 0
0.0597425 0
0.0645107 0
0.0645111 0
0.0596559 0
0.0670687 0
0.0641531 0
0.0601352 0
0.0600888 0
0.0593581 0
0.0644303 0
0.0611864 0
0.0656937 0
0.0596073 0
0.0597194 0
0.0605916 0
0.0594874 0
0.0951291 0
0.0653761 0
0.0644095 0
0.0591404 0
0.0656593 0
0.0813218 0
0.0600926 0
0.0598539 0
0.0591049 0
0.0639758 0
0.0596821 0
0.0955246 0
0.0598429 0
0.0599129 0
0.0599716 0
0.0646428 0
0.0753971 0
0.0642406 0
0.059145 0
0.0646117 0
0.0657309 0
0.0629791 0
0.0641539 0
0.0620193 0
0.0645538 0
0.0647072 0
0.064073 0
0.0675137 0
0.0654283 0
0.0640626 0
0.0641704 0
0.0592829 0
0.0594197 0
0.064606 0
0.0592591 0
0.0743567 0
0.0589155 0
0.0642572 0
0.0597432 0
0.059756 0
0.0603323 0
0.0628037 0
0.0593361 0
0.0591828 0
0.0646785 0
0.0640846 0
0.0593295 0
0.0641511 0
0.0597184 0
0.0615483 0
0.0601026 0
0.0594674 0
0.0647889 0
0.0605995 0
0.0632143 0
0.078002 0
0.0590326 0
0.0622996 0
0.0641692 0
0.0641371 0
0.0649156 0
0.0594602 0
0.0605428 0
0.0595261 0
0.0641155 0
0.064128 0
0.0641449 0
0.0644678 0
0.0591052 0
0.0787344 0
0.0646545 0
0.065048 0
0.0644651 0
0.061219 0
0.0599256 0
0.0593124 0
0.060317 0
0.0603889 0
0.0590147 0
0.0678258 0
0.0594768 0
0.0590564 0
0.0590151 0
0.0646531 0
0.0780411 0
0.0645482 0
0.0600942 0
0.0602927 0
0.0653506 0
0.0596823 0
0.0653326 0
0.0618627 0
0.0650505 0
0.0608245 0
0.0592784 0
0.0644123 0
0.059616 0
0.0599742 0
0.0631859 0
0.0594607 0
0.0592616 0
0.0591352 0
0.0613286 0
0.0596938 0
0.0970338 0.000116503
0.0740021 0
0.061678 0
0.059301 0
0.0597154 0
0.0596079 0
0.0597479 0
0.0597509 0
0.0595342 0
0.0596061 0
0.0645065 0
0.0597037 0
0.0590877 0
0.0645283 0
0.0655839 0
0.0643934 0
0.0596021 0
0.0645253 0
0.0651066 0
0.0638956 0
0.0610926 0
0.0657328 0
0.059373 0
0.0656119 0
0.0593072 0
0.0598347 0
0.0592705 0
0.059069 0
0.0592451 0
0.0745369 0
0.0669141 0
0.0601766 0
0.0593701 0
0.0652352 0
0.0599696 0
0.0631876 0
0.0785692 0
0.0603808 0
0.0639184 0
0.0645621 0
0.0665517 0
0.0591345 0
0.0647692 0
0.0651631 0
0.0590731 0
0.05938 0
0.0590993 0
0.060542 0
0.0591612 0
0.065045 0
0.0645819 0
0.0596712 0
0.059812 0
0.066968 0
0.0676427 0
0.0646305 0
0.0640254 0
0.0601744 0
0.0593491 0
0.0650669 0
0.05948 0.000111494
0.0665327 0
0.0592653 0
0.0597279 0
0.0645462 0
0.0591855 0
0.130586 0
0.0594726 0
0.0658851 0
0.0594587 0
0.059285 0
0.0589632 0
0.0640704 0
0.0644145 0
0.0590712 0
0.0608126 0
0.0655771 0
0.058913 0
0.0592605 0
0.0601246 1.93108e-05
0.0590791 0
0.0642562 0
0.0595262 0
0.0599368 0
0.0597678 0
0.0643118 0
0.0640171 0
0.064255 0
0.0593373 0
0.10823 0
0.0595363 0
0.0646034 0
0.0647206 0
0.0592572 0
0.0999623 0
0.060337 0
0.0969451 0
0.0643889 0
0.0599528 0
0.0604946 0
0.0661154 0
0.0640777 0
0.0651752 0
0.0594728 0
0.0642011 0
0.0646369 0
0.063965 0
0.0641843 0
0.0592871 0
0.0640354 0
0.0593003 0
0.0641562 0
0.0837859 0
0.0591896 0
0.0647383 0
0.0654044 0
0.0642419 0
0.0652942 0
0.0590827 0
0.0590551 0
0.064225 4.75198e-05
0.0657646 0
0.0606354 0
0.0651137 0
0.0591449 0
0.059685 0
0.0657958 0
0.0601969 0
0.0652969 0
0.0641891 0
0.0645508 0
0.0600371 0
0.064368 0
0.0645579 0
0.0655131 0
0.0643462 0
0.0589596 0
0.059321 0
0.060627 0
0.06562 0
0.0686422 0
0.0651202 0
0.059388 0
0.064699 0
0.064254 0
0.0594492 0
0.0642905 0
0.0591631 0
0.0641657 0
0.0655895 0
0.0607661 0
0.0636486 0
0.0593599 0
0.0602681 0
0.0653365 0
0.0651953 0
0.0601692 0
0.0643795 0
0.06438 0
0.0594725 0
0.0592167 0
0.0949783 0
0.0642622 0
0.0640156 0
0.0610048 0
0.0799089 0
0.0642959 0
0.0643933 0
0.0626321 0
0.0624835 0
0.0642682 0
0.0590736 0
0.064776 0
0.0642668 0
0.0592419 0
0.0597235 0
0.0592683 0
0.0591294 0
0.0602318 0
0.0590656 0
0.0591703 0
0.0992474 0
0.0645963 0
0.0675149 0
0.0606096 0
0.0650723 0
0.0647243 0
0.0605815 0
0.0640746 0
0.0594196 0
0.0593656 0
0.0595259 0
0.0661449 0
0.0649781 0
0.060232 0
0.0593935 0
0.0652382 0
0.0603091 0
0.0590594 0
0.0655817 0
0.0642458 0
0.0636701 0
0.059277 0
0.0598657 0
0.0595972 0.000264953
0.0641473 0
0.0593881 0
0.0641873 0
0.0611208 0
0.0643022 0
0.0633096 0
0.0595799 0
0.0912945 0
0.0596879 0
0.0645574 0
0.0594393 0
0.0650072 0
0.0641301 0
0.0600074 0
0.0643038 0
0.0592153 0
0.0651819 0
0.0612576 0
0.0598321 0
0.0592259 0
0.0643105 0
0.0590235 0
0.0645078 0
0.077705 0
0.0650672 0
0.0741712 0
0.0737295 0
0.0647922 0
0.0596642 0
0.0601862 0
0.0650951 0
0.0648492 0
0.0621618 0
0.0643426 0
0.0647155 0
0.0594577 0
0.0642046 0
0.0656612 0
0.05907 0
0.0918532 0
0.0781429 0
0.059251 0
0.06134 0
0.0591918 0
0.0645978 0
0.064729 0
0.0648223 0
0.0910615 0
0.091856 0
0.0660335 0
0.0647698 0
0.1012 0
0.059346 0
0.0591405 0
0.0596724 0
0.0642729 0
0.0594856 0
0.0593432 0
0.0651797 0
0.0589719 0
0.0643409 0
0.0645136 0
0.0591404 0
0.0595738 0
0.0653417 0
0.0596957 0
0.0598793 0
0.0599776 0
0.0649319 0
0.0663688 0
0.0650058 0
0.0680486 0
0.0620771 0
0.0591056 0


==> anc/distrib/0.48.txt <==
0.0603616 0
0.0643656 0
0.0772153 0
0.0653169 0
0.0716245 0
0.060152 0
0.0651368 0
0.0595926 0
0.0613093 0
0.0598451 0
0.0664461 0
0.0609242 0
0.0640889 0
0.0595187 0
0.0592009 0
0.0667402 0
0.061149 0
0.0643249 0
0.06033 0
0.0804885 0
0.0591957 0
0.0651074 0
0.0808043 0
0.0656754 0
0.064976 0
0.0591914 0
0.0647105 0
0.0674003 0
0.064585 0
0.0597316 0
0.0595515 0
0.0644906 0
0.0594099 0
0.0592546 0
0.0646867 0
0.0644603 0
0.059527 0
0.0590918 0
0.0595248 0
0.0644734 0
0.0643004 0
0.0589759 0
0.0652256 0
0.0612208 0
0.0658734 0
0.0590497 4.22783e-05
0.0640762 0
0.0652241 0
0.0962907 0
0.0598414 0
0.0600137 0
0.0643192 0
0.0595505 0
0.0844176 0
0.0647591 0
0.0593634 0
0.0651967 0
0.0931786 0
0.0646608 0
0.064057 0
0.0597807 0
0.0592633 0
0.0661152 0
0.0643659 0
0.0597283 0
0.0643911 0
0.067443 0
0.0644366 0
0.0591924 0
0.0595904 0
0.0660397 0
0.0646328 0
0.0592432 0
0.0642542 0
0.0603872 0
0.0654384 0
0.0641722 0
0.0660899 0
0.0591946 0
0.0645178 0
0.0593735 0
0.0644291 0.000415756
0.064982 0
0.0652522 0
0.059672 0
0.0594105 0
0.0666076 0
0.0593575 0
0.0610914 0
0.097019 0
0.0593894 0
0.0647008 0
0.0644904 0
0.0597628 0
0.0644928 0
0.0593958 0
0.0593279 0
0.064947 0
0.059667 0
0.0635174 0
0.0610533 0
0.0595373 0
0.0603451 0
0.0646414 0
0.064877 0
0.0649407 0
0.0646125 0
0.0646632 0
0.0642626 0
0.0646007 0
0.0600528 0
0.0612497 0
0.0623213 0
0.05897 0
0.0822703 0
0.0643759 0
0.0784729 0
0.065089 0
0.0593569 0
0.059937 0
0.0592744 0
0.0591683 0
0.0645872 0
0.065438 0
0.091173 0
0.0602886 0
0.0683713 0
0.0744525 0
0.0589351 0
0.0601688 0
0.0600574 0
0.0738105 0
0.0590779 0
0.06409 0
0.0650275 0
0.0603134 0
0.0788657 0
0.0945276 0
0.0667737 0
0.059496 0
0.0604446 0
0.0592575 0
0.0591109 0
0.0646889 0
0.0667092 0
0.0646957 0
0.0642669 0
0.0596062 0
0.0605828 0
0.113715 0
0.0607255 0
0.077736 0
0.0646699 0
0.0645759 0
0.0782283 0
0.0602173 0
0.0610327 0
0.0652218 0
0.0610702 0
0.0647761 0
0.0666269 0
0.0593064 0
0.0646328 0
0.0647141 0
0.0642664 0
0.064769 0
0.0595711 0
0.0601778 0
0.0620655 0
0.0612008 0
0.0649499 0
0.0677381 0
0.0936826 0
0.0644041 0
0.064792 0
0.0655358 0
0.0648026 0
0.0594795 0
0.0591646 0
0.0614007 0
0.0631107 0
0.0644041 0
0.0597337 0
0.065067 0
0.0643219 0
0.0593128 0
0.0599348 0
0.0727556 0
0.0593 0
0.0911495 0
0.0590359 0
0.0603224 0
0.0595832 0.000553042
0.0657469 0
0.0611075 0
0.0640701 0
0.0653925 0
0.0596979 0
0.0649785 0
0.0598314 0
0.0641199 0
0.0684555 0
0.0596012 0
0.0663479 0
0.0638297 0
0.0641763 0
0.059264 0
0.0641707 0
0.0655843 0
0.0594199 0
0.0645697 0
0.0592456 0
0.0597876 0
0.0721576 0
0.0593695 0
0.0594772 0
0.0592665 0
0.0592234 0
0.0603728 0
0.0643077 0
0.0593777 0
0.0647243 0
0.0645053 0
0.0650945 0
0.0592912 8.06187e-05
0.0595494 0.000210039
0.0591486 0
0.0644619 0
0.0615823 0
0.0646389 0
0.0778669 0
0.0596696 3.48893e-06
0.078005 0
0.0644593 0
0.064449 0
0.073979 0
0.0650986 0
0.0596372 0
0.0645925 0
0.0644699 0
0.0595797 0
0.0641839 0
0.0641564 0
0.0675012 0
0.0641826 0
0.0647374 0
0.0648938 0
0.0608378 0
0.0903238 0
0.0605195 0
0.0660321 0
0.0623664 0
0.0669535 0
0.0649821 0
0.059204 0
0.0660261 0
0.0646266 0
0.0589845 0
0.0648809 0
0.0646901 0
0.0639728 0
0.0628641 0
0.0643313 0
0.0602709 0
0.064961 0
0.0644044 0
0.0615776 0
0.0601874 0
0.0616122 0
0.0657091 0
0.0636718 0
0.0598781 0
0.0593612 0
0.0647401 0
0.064552 2.082e-05
0.059184 0
0.0645145 0
0.0651695 0
0.0668741 0
0.0617113 0
0.0653173 0
0.0644541 0
0.0590979 0
0.0639848 0
0.0647001 0
0.0640821 0
0.064104 0
0.0724417 0
0.0649033 0
0.0642866 0
0.0779412 0
0.0591465 0
0.0638552 0
0.0645133 0
0.0658811 0
0.0632519 0
0.0594928 0
0.0645903 0
0.0597686 0
0.0599887 0
0.0597605 0
0.0648978 0
0.059229 0
0.0649305 0
0.0610638 0
0.0605909 0
0.0651325 0
0.0592965 0
0.0622239 0
0.0642053 0
0.0594136 0
0.0688469 0
0.0922832 0
0.0598941 0
0.0590883 0
0.0925218 0
0.0646893 0
0.0647453 0
0.0642069 0
0.0591337 0
0.0651467 0
0.060007 0
0.0601993 0
0.0598889 0
0.0619689 0
0.0598566 0
0.0591722 0
0.0602862 0
0.0647284 0
0.0746485 0
0.0594829 0
0.064862 0
0.0786743 0
0.0590409 0
0.0632667 0
0.0986786 0
0.0590845 0
0.0592392 0
0.0592666 0
0.059513 0
0.0616317 0
0.0596498 0
0.065547 0
0.0600525 0
0.0592963 0
0.0593385 0
0.0593959 0
0.0597694 0
0.0915154 0
0.0661169 0
0.06462 0
0.0643918 0
0.0612033 0
0.0644306 0
0.0640969 0
0.0608357 0
0.0681124 0
0.0590087 0
0.0658136 0
0.0642359 0
0.0597184 0
0.0644623 0
0.0648501 0
0.0593832 0
0.0965507 4.2354e-05
0.0600751 0
0.0661324 0
0.0826864 0
0.0593532 0
0.0594638 0
0.0910918 0
0.0598045 0
0.0649174 0
0.100082 0
0.0595784 0
0.0602613 0
0.0600661 0
0.0594411 0
0.0595972 0
0.0656853 0
0.0650925 0
0.0652952 0
0.0598132 0
0.0800435 0
0.0645596 0
0.060341 0
0.0646715 0
0.0641208 0
0.0601237 0
0.0592765 0
0.0607947 0
0.0603226 0
0.0611257 0
0.0651351 0
0.0646985 0
0.0796441 0
0.0592352 0
0.0590391 0
0.059969 0
0.0658108 0
0.0606281 0
0.0626685 0
0.0591457 0
0.0744342 0
0.0604214 0
0.0777575 0
0.0646956 0
0.0594803 0
0.0602084 9.37414e-06
0.064016 0
0.0675386 0
0.0639895 0
0.0595074 0
0.0915331 0
0.0600586 0
0.0595246 0
0.060331 0
0.0598395 0
0.0643389 0
0.0611469 0
0.0591822 0
0.062175 0
0.0641283 0
0.0787179 0
0.0593463 0
0.064339 0
0.0639489 0
0.0619286 0
0.0601353 0
0.0642456 2.44766e-05
0.0596017 0
0.0602088 0
0.0595153 0
0.0596283 0
0.0644553 0
0.0644956 0
0.0642743 0
0.0653432 0
0.0594067 0
0.0642401 0
0.0644849 0
0.05986 0
0.060571 0
0.0648021 0
0.0591945 0
0.0916863 0
0.0648353 0
0.0644463 0
0.0644875 0
0.0914798 6.18217e-05
0.0602257 0
0.0649982 0
0.119844 0
0.0589945 0
0.092654 0
0.0591603 0
0.0643773 0
0.0591131 0
0.0646346 0
0.0594516 0
0.0612053 0
0.0595131 0
0.0597672 0
0.0642874 0
0.0621347 0
0.0649979 0
0.0643852 0
0.0595192 0
0.0598344 0
0.0647225 0
0.05971 0
0.0701991 0
0.0652436 0
0.0608045 0
0.0605255 0
0.065044 0
0.0662861 0
0.0662029 0
0.0603929 0
0.0595774 0
0.0591416 0
0.0652574 0
0.108299 3.04321e-05
0.0590867 0
0.0650947 0.000137404
0.0593083 0
0.064194 0
0.0592458 0
0.0597368 0
0.0590418 0
0.0599304 0
0.0598557 0
0.0594776 0
0.0594676 0
0.0592356 0
0.0598351 0
0.0594498 0
0.0597467 0
0.0600031 0
0.0648188 0
0.0767855 0
0.0810771 0
0.0641847 0
0.0590919 0
0.0590709 0
0.0591807 0
0.064413 0
0.0652464 0
0.0596811 0
0.0671928 0
0.0641005 0
0.065394 0
0.0644178 0
0.0591108 0
0.0591589 0
0.0593394 0
0.0599792 0
0.0746851 0
0.0600793 0
0.0604166 0
0.0644157 0
0.0598547 0
0.0595213 0
0.0645207 0
0.0596737 0
0.0591431 0
0.0689159 0
0.0590896 0
0.059398 0
0.0598521 0
0.0595046 6.66954e-06
0.0944106 0
0.0647006 0
0.0666504 0
0.0645332 0
0.0656411 0
0.091706 0
0.0599989 0
0.0619733 0
0.0594178 0
0.059239 0
0.0655028 0.000448417
0.0592861 0
0.0606229 0
0.064169 0
0.0592212 0
0.064454 0
0.0596226 0
0.0594884 0
0.0590201 0
0.0643838 0
0.0646619 0
0.0955169 0
0.0955836 0
0.0652813 0
0.0647408 0
0.0591877 0
0.0646969 0
0.0599156 0
0.0641991 0
0.0606921 0
0.0642423 0
0.0597566 0
0.0601363 0
0.0598734 0
0.0596206 0
0.0675751 0
0.0640029 0
0.0642362 0
0.0663323 0
0.0645386 0
0.0780277 0
0.059376 0
0.0671967 0
0.0598329 0
0.0667018 0
0.0639174 0
0.0591882 0
0.0646646 0
0.0596163 0
0.0598613 0
0.0593083 0
0.0649582 0
0.0948739 0
0.0973568 8.41617e-05
0.0597507 0
0.0647898 0
0.0643508 0
0.0599056 0
0.0593448 0
0.0644251 0
0.0603128 0
0.0642774 0
0.0665623 0
0.059292 0
0.059655 0
0.0681778 0
0.0653016 0
0.0653127 0
0.0600373 0
0.0592308 0
0.0644524 0
0.0653037 0
0.0644395 0
0.0646684 0
0.0593053 0
0.0989192 0
0.060232 0
0.059708 0
0.0597636 0
0.0601932 0
0.0651367 0
0.0605952 0
0.0613479 0
0.0644844 0
0.0614954 0
0.0606631 0
0.0614481 0
0.0591851 0
0.0618297 0
0.064778 0
0.0599355 0
0.0591396 0
0.0738959 0
0.0652826 0
0.0597827 0
0.0599427 0
0.0589963 0
0.0645852 0
0.0809129 0
0.06453 0
0.0598994 0
0.0591365 0
0.0648796 0
0.0609899 0
0.0601647 0
0.0650139 0
0.0596627 0
0.0593343 0
0.0590377 0
0.0600429 0
0.0786619 0
0.0914112 0
0.0593188 0
0.0655712 0
0.0593336 0
0.0643872 0
0.0595745 0
0.0602262 0
0.0594349 0
0.0641902 0
0.0603873 0
0.05958 8.1614e-05
0.064896 0
0.0643772 0
0.0604495 0
0.0607348 0
0.05994 0
0.0647644 0
0.0645887 0
0.0589891 0
0.0641124 0
0.0591999 0
0.0642388 0
0.0648284 0
0.0597259 0
0.0771372 0
0.064476 0
0.0642028 0
0.0640484 0
0.0601027 0
0.0645101 0
0.0641538 0
0.0643778 0
0.0628676 0
0.0642546 0
0.0597769 0
0.0592509 0
0.0618198 0
0.0651476 0
0.0597428 0
0.0804369 0
0.059472 0
0.0595165 0
0.0615574 0
0.0650481 0
0.0624323 0
0.0592968 0
0.0605746 0
0.0619258 0
0.0642239 0
0.060065 0
0.0649763 0
0.0648289 0
0.0601257 0
0.0591775 0
0.0646205 0
0.0595245 0
0.0608883 0
0.0594793 0
0.0657919 0
0.0642807 0
0.0606014 0
0.0655165 0
0.0596902 0
0.0594923 0
0.0592343 0.000111099
0.0595683 0
0.0648891 0
0.0589868 0
0.0598336 0
0.0608199 0
0.0641127 0
0.0759102 0
0.0643379 0
0.0672483 0
0.064353 0
0.0590292 0
0.0593517 0
0.0640391 0
0.0595447 0
0.0646197 0
0.0642849 0
0.0599216 0
0.0592671 0
0.0594553 0
0.0617002 0
0.0603538 0
0.0968408 0
0.0653659 0
0.0648843 0
0.0606967 0
0.0609176 0
0.0598973 0
0.0592875 0
0.0679368 0
0.0647369 0
0.0645323 0
0.0597735 0
0.065177 0
0.0595789 0
0.0599654 0
0.0603951 0
0.0603561 0
0.0602744 0
0.0642385 0
0.0643439 0
0.0940219 0
0.0925308 0
0.0595853 8.06619e-05
0.0607525 0
0.0660337 0
0.0647035 0
0.0593776 0
0.0646531 0
0.0592332 0
0.0591704 0
0.0930657 0
0.0653079 0
0.0645966 0
0.0641694 0
0.0644013 0
0.0614882 0
0.0597091 0
0.0653565 0
0.0594418 0
0.0665129 0
0.0593109 0
0.0661305 0
0.0639351 0
0.0590135 0
0.0642764 0
0.0646781 0
0.0594307 0
0.0593664 0
0.0623753 0
0.064389 0
0.0642652 0
0.0644902 0
0.0599573 0
0.0596246 0.000135771
0.0596486 0
0.0640188 0
0.0606319 0
0.0592495 0
0.0590801 0
0.0652691 0
0.060626 0
0.0591265 0
0.0916295 0
0.0643622 0
0.0641357 0
0.0646606 0
0.0613953 0
0.0629743 0
0.0592896 0
0.0601115 0
0.0595625 0
0.0640136 0
0.0597038 0
0.0607794 0
0.0595239 0
0.0595395 0
0.0650814 0
0.0592771 0
0.0592062 0
0.0593012 0
0.0601289 0
0.0593263 0
0.0740408 0
0.0639075 0
0.0594469 0
0.0647002 0
0.0595302 0
0.059419 0
0.0626699 0
0.0945717 0
0.0641282 0
0.0608715 0
0.0593833 0
0.0596541 0
0.0920847 0
0.0683021 0
0.0597709 0
0.0647698 0
0.0596711 0
0.0598521 0
0.059367 0
0.0594549 0
0.0595369 0
0.0928743 0
0.0600152 0
0.064478 0
0.0593799 0
0.0649061 0
0.0646975 0
0.0919903 0
0.0641005 0
0.0605128 0
0.0641054 0
0.0596934 0
0.059364 0
0.0651247 0
0.0665962 0
0.0953449 0
0.0590507 0
0.0646154 0
0.0597101 0
0.0589695 0
0.0599774 0
0.05911 0
0.0944848 0
0.0620503 0.000279937
0.064189 0
0.0657277 0
0.0645036 0
0.0813681 0
0.0616834 0
0.0599149 0
0.0592238 0
0.0608242 0
0.0645272 0
0.0599137 0
0.0590547 0
0.0594691 0
0.0604232 0
0.0591638 0
0.0593166 0
0.060686 0
0.0593417 0
0.0594364 0
0.0736916 0
0.0594558 0
0.0646074 0
0.0594037 0
0.0616784 0
0.0594312 0
0.0659028 0
0.0596749 0
0.060995 0
0.0641646 0
0.0602516 0
0.0594891 0
0.0596781 0
0.0604384 0
0.0890865 0
0.0645232 0
0.0591541 0
0.0598314 0
0.0641922 0
0.0642309 0
0.0595609 0
0.0643366 0
0.0596578 0
0.0646624 0
0.0642496 0
0.0592898 0
0.0590946 0
0.0646457 0
0.0597131 0
0.0598942 0
0.0591464 0
0.0644986 0
0.0685657 0
0.0685011 0
0.0649256 0
0.0784419 0
0.059316 0
0.0647735 0
0.0643421 0
0.065284 0
0.0648206 0
0.0643124 0
0.0593791 0
0.0599431 0
0.0680838 0
0.0591296 0
0.0594268 0.000124769
0.0603749 0
0.0602164 0
0.0592582 0
0.0591373 0
0.0599056 0
0.0914335 0
0.0648574 0
0.0591745 0
0.0604951 0
0.0639781 0
0.0644246 0
0.0589327 0
0.0603925 0
0.0610607 0
0.0641848 0
0.0661348 0
0.0649784 0
0.0784306 0
0.0597543 0
0.0591498 0
0.0656451 0
0.0659639 0
0.0595255 0
0.0592224 0
0.0940196 0
0.0604163 0
0.0597954 0
0.0644977 0
0.0739667 0
0.0606381 0
0.05901 0
0.0592196 0
0.0650426 0
0.0601329 0.000203846
0.0649495 0
0.064766 0
0.0600208 0
0.0648838 0
0.0594753 0
0.0649775 0
0.0597173 0
0.0591451 0
0.0645837 0
0.0599131 0
0.0694825 0
0.0595286 0
0.0642045 0
0.0604589 0
0.0662855 0
0.0593143 0
0.0930575 0
0.0613692 0
0.0612499 0
0.0640293 0
0.0643362 0
0.0645951 0
0.0649625 0
0.0640869 0
0.0641716 0
0.0794141 0
0.0596312 0
0.0603536 0
0.0597517 0
0.064584 0
0.0606064 0
0.0592304 0
0.0643647 0
0.0647162 0
0.064366 0
0.0609703 0
0.0600166 0
0.0641448 0
0.0645299 0
0.0642336 0
0.0593114 0
0.0608863 0
0.0674995 0
0.0697929 0
0.0648322 0
0.0597987 0
0.0591806 0
0.0593813 0


==> anc/distrib/0.49.txt <==
0.0667409 0
0.0915558 2.61426e-05
0.0644301 0
0.0601388 0
0.0590736 0
0.0660811 0
0.0647434 0
0.0645433 0
0.0645545 0
0.0641045 0
0.0651963 0
0.0645687 0
0.0594687 0
0.0596181 0
0.0602432 0
0.0659972 0
0.0591621 0
0.0596559 0
0.064364 0
0.0695081 0
0.0651908 0
0.0599377 0
0.0654727 0
0.0594357 0
0.100933 0
0.0776005 0
0.0595308 0.000408567
0.0590193 0
0.0642594 0
0.0608475 0
0.0594791 0
0.0645794 0
0.0643758 0
0.0670446 0
0.0647251 0
0.059661 0
0.065716 0
0.0647235 0
0.0666787 0
0.059209 0
0.0591061 0
0.0648826 0
0.0643068 0
0.0647076 0
0.0589102 0
0.0595757 0
0.0663365 0
0.064814 0
0.0599223 0
0.0647449 0
0.0613785 0
0.0603024 0
0.0593582 0
0.0645954 0
0.0591116 0
0.060381 0
0.0594836 0
0.0607202 6.54405e-05
0.0819678 0
0.0594585 0
0.0641573 0
0.0593207 0
0.059305 0
0.0594079 0
0.0648436 0
0.0594694 0
0.0612611 0
0.0928141 0
0.0590486 0
0.0639608 0
0.0788038 0
0.0592712 0
0.0593915 0
0.0643847 0
0.10026 0
0.0592727 0
0.0609158 0
0.0645247 0
0.0595266 0
0.0647774 0
0.0601925 0
0.0645667 0
0.0612885 0
0.0948505 0
0.0605955 0
0.0639224 0
0.0594758 0
0.0640665 0
0.0595634 0
0.0595617 0
0.0605612 0
0.0601865 0
0.0743824 0
0.058993 0
0.0603627 0
0.0594593 0
0.064346 0
0.065222 0
0.0595961 0
0.0600532 0
0.0591253 0
0.0664155 0
0.0645511 0
0.0644237 0
0.0646901 0
0.060503 0
0.0641309 0
0.0594183 0
0.0648305 0
0.05916 0
0.0644766 0
0.0651859 0
0.0657036 0
0.0654382 0
0.0953873 0
0.0639017 0
0.0593398 0
0.0603578 0
0.0597069 0
0.064484 0
0.0594254 0
0.0640299 0
0.0612266 0
0.0897513 0
0.0962462 0
0.0595162 0
0.0602308 0
0.0598431 0
0.0647723 0
0.0611324 0
0.0955172 0
0.0593709 0
0.0741822 0
0.0669364 0
0.0649401 0
0.059148 0
0.065112 0
0.0589788 0
0.0599514 0
0.0859711 0
0.0590756 0
0.0641579 0
0.0591975 0
0.0595691 0
0.064714 0
0.0595924 0
0.0600423 0
0.0598242 0
0.0640758 0
0.0640826 0
0.0656756 0
0.064732 0
0.0652314 0
0.0598104 0
0.0591391 0
0.064586 0
0.101827 0
0.0654142 0
0.0641252 0
0.0642406 0
0.0662644 0
0.0600166 0
0.0744789 0
0.0649964 0
0.059781 0
0.0648158 0
0.0592863 0
0.0749891 0
0.0597872 3.36127e-05
0.0648576 0
0.0595448 0
0.0602833 0
0.0597555 0
0.0589403 0
0.0647108 0
0.0605146 0
0.0601289 0
0.0590472 0
0.0645758 0
0.0675887 0
0.0648444 0
0.0637989 0
0.0591537 0
0.0760201 0
0.0765212 0
0.0590786 0
0.0601491 0
0.06872 0
0.0646443 0
0.0593572 0
0.0590966 0
0.0696178 0
0.0596314 0
0.0626416 0
0.0644745 0
0.0624209 0
0.0593212 0
0.0648365 0
0.0590239 0
0.0592508 0
0.0596074 0
0.0652533 0
0.059574 0
0.0653878 0
0.0599473 0
0.0644197 0
0.0597819 0
0.0686411 0
0.0738288 0
0.122119 6.07886e-05
0.0656977 0
0.0968169 0
0.0593096 0
0.0596673 0
0.0598715 0
0.064522 0
0.0597764 0
0.0592727 0
0.0589405 7.62156e-06
0.0643881 0
0.064744 0
0.0642306 0
0.0644687 0
0.0597395 0
0.0624612 0
0.0591623 3.32179e-05
0.0646435 0
0.0646672 0
0.0641597 0
0.0617141 0
0.0593643 0
0.0641983 0
0.0593635 0
0.0594088 0
0.0747279 0
0.060205 0
0.059034 0
0.0925772 0
0.0644671 0
0.0594446 0
0.101153 0
0.0595142 0
0.0661609 0
0.0630789 0
0.0607884 0
0.0642579 0
0.0594161 0
0.059209 0
0.0649676 0
0.0590794 0
0.063145 0
0.060413 0
0.0793842 0
0.0602557 0
0.0590996 0
0.064451 0
0.0651239 0
0.0638799 0
0.0748272 0
0.0657837 0
0.0654368 0
0.0595409 0
0.0595247 0
0.0659533 0
0.0592287 0
0.061752 0
0.0627946 0
0.0594097 0
0.0600803 0
0.069719 0
0.0651785 0
0.0644133 0
0.0592592 0
0.0594632 0
0.0645553 0
0.0603778 0
0.0666024 0
0.064306 0
0.0640223 0
0.0604533 0
0.0644316 0
0.0603531 0
0.0599137 0
0.067463 0
0.0655233 0
0.0638988 0
0.0802426 0
0.0596416 0
0.0638126 0
0.0647505 0
0.0604191 0
0.064372 0
0.0617935 0
0.0643864 0
0.0644199 0
0.0605191 0
0.059615 0
0.0596468 0
0.0914136 0
0.0642975 0
0.0759938 0
0.0593756 0
0.0592961 0
0.0648896 0
0.0669588 0
0.0593958 0
0.0599747 0
0.0834809 0
0.0605151 0
0.0599989 0
0.0601314 0
0.0596665 0
0.059419 0
0.0644673 0
0.0645487 0
0.0590781 0
0.0645765 0
0.0656593 0
0.0600626 0
0.0659106 0
0.060304 0
0.0592448 0
0.0593116 0
0.0660982 0
0.0591344 0
0.0655602 0
0.0647554 0
0.0644759 0
0.0595725 0
0.0596938 0
0.0593613 0.000188738
0.0737745 0
0.0600422 0
0.0641888 0
0.0642318 0
0.0711756 0
0.0922159 0
0.0593828 0
0.0592527 0
0.0593872 0
0.0608908 0
0.0654081 0
0.0605 0
0.0595184 0
0.0658736 0
0.0596826 0
0.0592964 0
0.0642372 0
0.0597816 0
0.059203 0
0.060521 0
0.0603508 0
0.0680575 0
0.0592939 0
0.0648614 0
0.0597107 0
0.0651003 0
0.0593595 0
0.0739929 0
0.0595925 0
0.0596277 0
0.0593392 0
0.0911713 0
0.0647332 0
0.0656051 0
0.0620887 0
0.0596673 0
0.0600203 0
0.0645181 0
0.0598441 0
0.0648133 0
0.0644194 0
0.0599952 0
0.0644468 0
0.0647852 0
0.0642988 0
0.059971 0
0.0642809 0
0.0651269 0
0.0593527 0
0.0597607 0
0.0658435 0
0.079369 0
0.060899 0
0.0602123 0
0.0599721 0
0.0599341 0
0.0591881 0
0.0597853 0
0.0921737 0
0.0643387 0
0.0649514 0
0.0591829 0
0.0648464 0
0.0640514 0
0.0598629 0
0.0654132 0
0.0643714 0
0.0594654 0
0.0599074 0
0.0595677 0
0.065866 0
0.0630738 0
0.0597677 0
0.0795202 0
0.0643024 0
0.0593667 0
0.0654388 0
0.0645416 0
0.0600991 0
0.0646942 0
0.0603889 0
0.0627281 0
0.059402 0
0.059693 0
0.0594859 0
0.0596436 0.000125169
0.0642147 0
0.060123 0
0.0614787 0
0.0642489 0
0.0592388 0
0.059867 0
0.0597024 0
0.0651303 0
0.0606682 0.000104425
0.0644704 0
0.0649418 0
0.0752678 0
0.0624054 0
0.0644564 0
0.058865 5.66559e-05
0.0603445 0
0.0594218 0
0.0646621 0
0.0969325 0
0.0595023 0
0.0598282 0
0.0643863 0
0.0785852 0
0.0601633 0
0.0649865 0
0.0592191 0
0.0591171 0
0.0642303 0
0.0795633 0
0.0640778 0
0.0652311 0
0.0601008 0
0.0592244 0
0.0596863 0
0.0647965 0
0.0667612 0
0.0595902 0
0.0621012 0
0.0645458 0
0.0590086 0
0.0969382 0
0.0661652 0
0.0622534 0
0.0621638 0
0.0653384 0
0.0642996 0
0.0603762 0
0.0595152 0
0.0594948 0
0.0643423 0
0.060603 0
0.0595331 0
0.0641332 4.84664e-06
0.0592494 0
0.0905519 0
0.059019 0
0.0644439 0
0.0644607 0
0.0591637 0
0.0646342 0
0.0646328 0
0.0733545 0
0.0597454 0
0.0648275 0
0.0592285 0
0.0639278 0
0.0657559 0
0.0615693 0
0.0639296 0
0.0645834 0
0.0618204 0
0.0644752 0
0.0648452 0
0.0648697 0
0.0603793 0
0.0594162 0
0.0656071 0
0.0613638 0
0.0598817 0
0.0616873 0
0.0643543 0
0.0589243 0
0.0643501 0
0.0591518 0
0.0913161 0
0.0595311 0
0.0644885 0
0.0641333 0
0.063704 0
0.0646627 0
0.0594352 0
0.0649623 0
0.0610699 0
0.094688 0
0.0602354 0
0.0642634 0
0.0593821 0
0.0597458 0
0.0639911 0
0.0594481 0
0.0647736 0
0.0643916 0
0.0602109 0
0.0601952 0
0.0668393 0
0.0644456 0
0.102586 0
0.0599532 0
0.0667463 0
0.059346 0
0.0652903 0
0.0683098 0
0.0597742 0
0.0610835 0
0.0596096 0
0.059423 0
0.0777748 0
0.0598996 0
0.0641161 0
0.0599397 0
0.0647974 0
0.0640541 0
0.0644429 0.000601286
0.0643614 0
0.0653222 0
0.0643879 0
0.0645298 0
0.0594533 0
0.0666763 0
0.0648872 0
0.0643332 0
0.0635751 0
0.0644873 0
0.0597725 0
0.0659002 0
0.0607627 0
0.0639445 0
0.0788072 0
0.0601007 0.000502742
0.063976 0
0.064289 0
0.059873 0
0.0646115 0
0.0643125 0
0.0602419 0
0.0604736 0
0.059812 0
0.0619945 0
0.0653759 0
0.0650932 0
0.0595837 3.86217e-05
0.0645534 0
0.0607414 0
0.0620626 0
0.0699484 0
0.0646462 0
0.0612034 0
0.0649507 0
0.0641382 0
0.064994 0
0.0653037 0
0.0639968 0
0.066973 0
0.0589428 0
0.0907311 0
0.06507 0
0.0651013 0
0.0604393 0
0.0592853 0
0.0644112 0
0.0594523 0
0.0599894 0
0.0665115 0
0.081942 0.000205117
0.0625613 0
0.0649405 0
0.0741355 0
0.0654177 0
0.0625254 0
0.059398 0
0.059578 0
0.0619042 0
0.0919051 0
0.0642835 0
0.0610986 0
0.0647314 0
0.0596125 0.000213063
0.0599781 0
0.0594616 0
0.0594426 0
0.0660418 0
0.0595243 0
0.0684728 0
0.0606501 0
0.0604724 0
0.0600178 0
0.0594654 0
0.0592168 0
0.061407 0
0.0766109 0
0.0597805 0
0.059499 0
0.0644902 0
0.0646359 0
0.0653966 0
0.0594268 0
0.0593591 0
0.061726 0
0.0655199 0
0.060492 0
0.0645061 0
0.0645354 0
0.0605741 0
0.0608264 0
0.0661473 0
0.0607771 0
0.0608522 0
0.091378 0
0.065007 0
0.0591968 0
0.0591683 7.87471e-05
0.0614419 0
0.0605716 0
0.0595226 0
0.0970109 0.000145908
0.0642827 0
0.0591597 0
0.0645159 0
0.0601797 0
0.0601923 0
0.0641832 0
0.0593908 0
0.0672187 0
0.0612105 0
0.0647067 0
0.0594725 0
0.060687 0
0.0597247 0
0.06506 0
0.0592273 0
0.0641463 0
0.0647533 0
0.0658063 0
0.0646634 0
0.0601716 0
0.0649869 0
0.0602047 0
0.0652901 0
0.0591239 0
0.0649065 0
0.0639836 0
0.0647456 0
0.0657229 0
0.0646228 0
0.0686568 0
0.064145 0
0.0592755 0
0.0646334 0
0.0591488 0
0.0644854 0
0.0592228 0
0.0603626 0
0.0655704 0
0.0596091 0
0.0596041 0
0.0599527 0
0.0668521 0
0.0597263 0
0.0611184 0
0.0595248 0
0.0646168 0
0.0646945 0
0.0641545 0
0.0653374 0
0.0599831 0
0.0646911 0
0.0653443 0
0.0641669 0
0.07157 0
0.0648104 0
0.0598671 0
0.0615914 0
0.0597116 0
0.077969 0
0.0640564 0
0.0602704 0
0.0595424 0
0.064126 0
0.059479 0
0.0671624 0
0.0599191 0
0.0807999 0
0.0595714 0
0.0950686 0
0.064007 0
0.101455 0
0.0912111 0
0.0603927 0
0.0603515 0
0.0635513 0
0.0598482 0
0.0610055 0
0.048371 0.166667
0.059263 0
0.0642657 0
0.0641203 0
0.06508 0
0.0798041 0
0.0645049 0
0.0645155 0
0.0602087 0
0.0639259 0
0.0629746 0
0.0653468 0
0.0609923 0
0.0619385 0
0.0647843 0
0.0589677 0
0.060653 0
0.0644828 0
0.0643341 0
0.0596585 0
0.0659708 0
0.0747259 0
0.0645276 0
0.0643953 0
0.0595256 0
0.0644338 0
0.059535 0
0.0608677 0
0.0650009 0
0.0643897 0
0.0608212 0
0.0594001 0
0.0599213 0
0.0660069 0
0.059401 0
0.0712184 0
0.0611009 0
0.0674776 0
0.0596309 0
0.0595138 0
0.0782247 0
0.0773328 0
0.0596698 0
0.0595654 0
0.0606216 0
0.0648503 0
0.0666357 0
0.067592 0
0.0642473 0
0.0920545 0
0.060646 0
0.058956 0
0.0603581 0
0.065397 0
0.0597219 0
0.0592383 0
0.0738839 0
0.0593818 0
0.0643972 0
0.0645161 0
0.0601208 0
0.0646903 0
0.0596572 0
0.0642392 0
0.0591055 0
0.0628105 0
0.0767138 0
0.0598342 0
0.0653406 0
0.0651393 0
0.0645136 0
0.059347 0
0.0784029 0
0.0599586 0
0.0907206 1.95002e-05
0.0595633 0
0.0606723 0
0.0673374 0
0.0591857 0
0.0740135 0
0.0645681 0
0.0645311 0
0.059878 0
0.0643176 0
0.0640282 0
0.0594703 0
0.0594929 0
0.0594462 0
0.0650993 0
0.0594979 0
0.0642205 0
0.0591138 0
0.0658979 0
0.059807 0
0.0640946 0
0.0597034 0
0.0614086 0
0.0593611 0
0.0653936 0
0.0648615 0
0.0594723 0
0.064042 0
0.0591591 0
0.0612138 0
0.059702 0
0.0596198 0
0.0642978 0
0.0647418 0
0.0596339 0
0.0650377 0
0.060161 0
0.059955 0
0.0588209 0
0.0652662 0
0.0657192 0
0.0590334 0
0.0643961 0
0.0601943 0
0.0603003 0
0.0599783 0
0.0618758 0
0.0602533 0
0.0913932 0
0.0643829 0
0.0646339 0
0.0656378 0
0.0596433 0
0.0590961 0
0.0646895 0
0.0597739 0
0.0647042 0
0.0601337 0
0.0591767 0
0.0641323 0
0.0606042 0
0.0599178 0
0.064334 0
0.0711651 0
0.064344 0
0.0599907 0
0.0600652 0
0.062594 0
0.059306 0
0.0592489 0
0.0591158 0
0.0597328 0
0.0641345 0
0.0592092 0
0.0639762 0
0.0646833 0
0.0595601 0
0.0642722 0
0.107543 0
0.0646888 0
0.0647791 0
0.0651908 0
0.0913482 0
0.0907603 0
0.0770762 0
0.064659 0
0.0648114 0
0.0653737 0
0.064684 0
0.0651369 0
0.0594116 0
0.0654872 0
0.0643926 0
0.0593923 0
0.0598609 0
0.0646851 0
0.0611451 0
0.0593367 0
0.0603609 0
0.108387 0
0.059377 0
0.066377 0
0.0596418 0
0.0593872 0
0.0603637 0
0.060143 0
0.0647869 0
0.0654054 0
0.0649916 0
0.0597973 0
0.0640538 0
0.0609403 0
0.0599182 0
0.0594546 0
0.0590989 0
0.0601328 0
0.0592125 0
0.0658559 0
0.0601878 0
0.0656813 0
0.0593182 0
0.0599372 0
0.064641 0
0.0644204 0
0.0599694 0
0.0670998 0
0.0590891 0
0.0649047 0
0.060774 0
0.0592875 0
0.0594986 0
0.0592578 0
0.064853 0
0.0709564 0
0.0646548 0
0.0600958 0
0.0649477 0
0.0593763 0
0.0645547 0
0.065129 0
0.0641244 0
0.0597459 0
0.0594479 0
0.0608596 0
0.0591676 0
0.066804 0
0.0596939 0
0.0744903 0
0.0674102 0
0.0782281 0
0.060329 0
0.0595462 0
0.0783533 0
0.0591013 0
0.0598741 0
0.0794594 0
0.0601435 0
0.0654782 0
0.064923 0
0.0656265 0
0.0654588 0
0.0612292 0
0.0596339 0
0.0660608 0
0.0593468 0
0.0616798 0
0.0643961 0
0.065404 0
0.0644127 0
0.0643392 0
0.0593847 0
0.0641528 0
0.0593347 0
0.0598999 0
0.0660037 0
0.0650531 0
0.104834 0.166667
0.0593269 0
0.0598572 0
0.0644361 0
0.0595796 0
0.0668987 0
0.0599129 0
0.0646986 0
0.0593946 0
0.0693237 0
0.0668656 0
0.0645336 0
0.0600174 0
0.065803 0
0.0592313 0
0.0590749 0
0.0645997 0
0.0613088 0
0.0598924 0
0.0594143 0
0.0593574 0
0.0594884 0
0.0743703 0
0.060143 0
0.0624382 0
0.0594094 0
0.0591059 0
0.059085 0
0.0649535 0
0.0595336 0
0.0543571 0.166667


==> anc/distrib/0.50.txt <==
0.0598523 0
0.0594271 0
0.0657167 0
0.0593475 0
0.10025 0
0.0593971 0
0.0650051 0
0.0594906 0
0.0593401 0
0.0652476 0
0.0590107 0
0.0719115 0
0.0605069 0
0.0642683 0
0.0653865 0
0.059274 0
0.0651886 0
0.061689 0
0.0656343 0
0.0605748 0
0.0598209 0
0.064261 0
0.0594692 0
0.0655754 0
0.0650176 0
0.0590436 0
0.0645744 0
0.0613031 0
0.0784721 0
0.0643743 0
0.0643849 0
0.0648766 0
0.0643095 0
0.0600639 0
0.0594824 0
0.0768552 0
0.0640961 0
0.0857413 0
0.0645683 0
0.064308 0
0.0596786 0
0.0594597 0
0.0650004 0
0.0653943 0
0.0658388 0
0.0595201 0
0.0677437 0
0.0608136 0
0.0598085 0
0.0644007 0
0.0649316 0
0.0609352 0
0.0603104 0
0.0590778 0
0.0647287 0
0.0597171 0
0.0597165 0
0.0600491 0
0.0593099 0
0.0592658 0
0.0641849 0
0.0600088 0
0.0594043 0
0.0605091 0
0.0597831 0
0.0602112 0
0.0655785 0
0.0591151 0
0.0642102 0
0.0604473 0
0.0654125 0
0.0654761 0
0.0644483 0
0.0604264 0
0.0646078 0
0.073918 0
0.0602417 0
0.0594765 0
0.0619065 0
0.0591497 0
0.0644365 0
0.0650462 0
0.066713 0
0.060553 0.00086538
0.0594027 0
0.0646297 0
0.0645196 0
0.0621393 0
0.0649287 0
0.0596471 0
0.0690889 0
0.0666795 0
0.0594744 0
0.0595523 0
0.0649786 0
0.059102 0
0.0911063 4.55671e-05
0.0647799 0
0.0592251 0
0.0655725 0
0.0605558 0
0.0589299 4.00497e-05
0.0609226 0
0.0647695 0
0.0601585 0
0.0602431 0
0.0649428 0
0.0594949 0
0.060637 0
0.0593557 0.00024687
0.0612294 0
0.0596824 0
0.0607626 0
0.0649154 0
0.0608003 0
0.0595599 0
0.0642313 0
0.0630024 0
0.0659283 0
0.0606602 0
0.0644552 0
0.0592372 0
0.0608377 0
0.0669709 0
0.0649078 0
0.0590851 0
0.0652122 0
0.0768499 0
0.0591535 0
0.0640684 0
0.0647468 0
0.0591622 0
0.0595524 0
0.0601579 0
0.0654327 0
0.0743884 0
0.0647318 0
0.0593307 0
0.0646373 0
0.0645708 0
0.0591432 0
0.0681552 0
0.0640508 0
0.0648193 0
0.059638 0
0.0596172 0
0.0593104 0
0.0602438 0
0.059437 0
0.0605396 0
0.0649351 0
0.0610533 0
0.0655764 0
0.0590379 0
0.059937 0
0.0606508 0
0.0675932 0
0.0594906 0
0.0646976 7.67619e-05
0.0603304 0
0.0593351 0.000324325
0.0599817 0
0.0660168 0
0.0605182 0
0.0611724 0
0.0641361 0
0.0644242 0
0.0643817 0
0.0597784 0
0.0656777 4.42635e-05
0.0593882 0
0.0591433 0
0.0648298 0
0.0663358 0
0.0599128 0
0.0603395 0
0.0592221 0
0.0640641 0
0.0589849 0
0.0836433 0
0.0596336 0
0.0643941 0
0.0613707 0
0.0628591 0
0.0926118 0
0.0750605 0
0.0645855 0
0.0918777 0
0.0645412 0
0.0963462 0
0.065523 0
0.0657556 0
0.0646263 0
0.0642743 0
0.0968065 0
0.0652083 0
0.0641065 0
0.0605745 0
0.0590849 0
0.0654942 0
0.0589323 0
0.0643216 0
0.0625834 0
0.0641222 0
0.0640746 0
0.061217 0
0.0594829 0
0.0607678 0
0.0611076 0
0.092202 0
0.0738964 0
0.0644554 0
0.0646551 0
0.0592754 0
0.0648483 0
0.0598095 0
0.0597556 0
0.0592375 0
0.064228 0
0.0597206 0
0.0642742 0
0.059768 0
0.0591745 0
0.0614797 0
0.0589976 0
0.0644684 0
0.0643774 0
0.0642303 0
0.0595751 0
0.0600591 0
0.0654245 0
0.0650865 0
0.0596973 0
0.0596984 0
0.0594862 0
0.059957 0
0.0645635 0
0.0648701 0
0.0591965 0
0.059938 0
0.0670698 0
0.059243 0
0.065395 0
0.0642367 0
0.0645607 0
0.0596148 0
0.0641904 0
0.0647937 0
0.0647403 0
0.059571 0
0.0640024 0
0.0644125 0
0.0594356 0
0.0597006 0
0.0657204 0
0.0590509 0
0.0595583 0
0.0590048 0
0.0592038 0
0.0789013 0
0.0593931 0
0.0594616 0
0.0591284 0
0.0595771 0
0.0661963 0
0.0595099 0
0.0691104 0
0.0642503 0
0.0642186 0
0.0976107 6.40503e-05
0.0594768 0
0.0640658 0
0.0645654 0
0.0601442 0
0.0782474 0
0.0645204 0
0.0593586 0
0.0658552 0
0.0597196 0
0.0596529 0
0.0677485 0
0.0602359 0
0.0594672 0
0.0590659 0
0.0646545 0
0.0650655 0
0.075144 0
0.064939 0
0.0590568 0
0.0642958 0
0.0596396 0
0.0611014 0
0.0592436 0
0.0608825 0
0.0603752 0
0.0604673 0
0.0649 0
0.059189 0
0.064224 0
0.0643966 0
0.0648079 0
0.0600249 0
0.0596796 0
0.0626142 0
0.0681534 0
0.0646997 0
0.0590433 0
0.0642064 0
0.0591716 0
0.0656717 0
0.0590719 0
0.0643689 0
0.0607328 0
0.0590718 0
0.0652846 0
0.0644681 0
0.0592591 0
0.065902 0
0.0644053 0
0.0597739 0
0.0811056 0
0.0610445 0
0.0591034 0
0.0648053 0
0.0665936 0
0.0598584 0
0.0647919 0
0.064202 0
0.0641546 0
0.0642562 0
0.059563 0
0.0610782 0
0.0741195 0
0.0651708 0
0.064748 0
0.064276 0
0.0632476 0
0.0594446 0
0.0643146 0
0.0633164 0
0.0594883 0
0.0595483 0
0.0649709 0
0.0597111 0
0.0644176 0
0.0644927 0
0.0601212 0
0.0595318 0
0.0599872 0
0.0733093 0
0.0625495 0
0.0653614 0
0.0664643 0
0.0649018 0
0.0645815 0
0.0596211 0
0.0640906 0
0.0593358 0
0.0645298 0
0.0645148 0
0.0603094 0
0.064456 0
0.0597239 0
0.0740576 0
0.0648468 0
0.0644702 0
0.0642973 0
0.0642311 0
0.0674179 0
0.0602535 0
0.0646469 0
0.0599602 0
0.0595483 0
0.0809836 0
0.0598824 0
0.0592327 0
0.065837 0
0.0647394 0
0.0623798 0
0.0640891 0
0.102804 0
0.0602438 0
0.0592035 0
0.0588632 0
0.0647701 0
0.0646823 0
0.0600547 0
0.0640123 0
0.0645275 0
0.059816 0
0.0651295 0
0.0657447 0
0.0647074 0
0.0595289 0
0.0598353 0
0.0644801 0
0.0591813 0
0.0642076 0
0.0643124 0
0.0601562 0
0.0592954 0
0.0610159 0
0.0598258 0
0.064302 0
0.0656395 0
0.0642748 0
0.0641809 0
0.0595947 0
0.0597605 0
0.0595166 0
0.0590914 0
0.0645631 0
0.0643728 0
0.0608672 0
0.0740693 0
0.0652835 0
0.0659202 0
0.0602222 0
0.060078 0
0.10179 0
0.059209 0
0.094114 0
0.0643918 0
0.0673388 0
0.0644724 0
0.0641918 0
0.0607501 0
0.0616101 0
0.0648758 0
0.0645191 0
0.0594533 0
0.0600713 0
0.0595094 0
0.0593633 0
0.060536 0
0.0593892 0
0.0650562 0
0.0593725 0
0.0646892 0
0.0593778 0
0.0654599 0
0.0612652 0
0.0592073 0
0.0593738 0
0.0604854 0
0.0644652 0
0.0597274 0
0.0649753 0
0.0597016 0
0.0605191 0
0.0643304 0
0.065005 0
0.0927082 0
0.0593271 0
0.0644227 0
0.0648956 0
0.0604215 0
0.0649338 0
0.060699 0
0.0602068 0
0.0610764 0
0.0642979 0
0.0596302 0
0.0649401 0
0.0641332 0
0.0651579 0
0.101696 0
0.0644089 0
0.060862 0
0.0765224 0
0.059842 1.66008e-05
0.0597827 0
0.064478 0
0.0592748 0
0.0613353 0
0.0656742 0
0.0635351 0
0.0647189 0
0.0948717 0
0.0639509 0
0.0640499 0
0.0598766 0
0.0642083 0
0.0592992 0
0.0646228 0
0.0659788 0
0.0645581 0
0.0594562 0
0.0644338 0
0.0645512 0
0.0606117 0
0.0596936 0
0.0650304 0
0.0647075 0
0.0637783 0
0.0649104 0
0.0606412 0
0.0647813 3.77075e-05
0.0817287 0
0.0655582 0
0.0655242 0
0.0598329 0
0.065517 0
0.0692111 0
0.0598579 0
0.0644827 0
0.0647943 0
0.0598255 0
0.0922111 0
0.0591268 0
0.0610593 0
0.0647959 0
0.0602962 0
0.0649052 0
0.0694226 0
0.0649359 0
0.059524 0
0.0648123 1.10456e-05
0.059264 0
0.0946925 0
0.059275 0
0.064559 0
0.0645881 0
0.0651651 0
0.0806748 0.000112771
0.0590276 0
0.065122 0
0.0611661 0
0.0648596 0
0.0669171 0
0.0650606 0
0.0626626 0
0.0650925 0
0.0642666 0
0.0647711 0
0.0592348 4.16021e-05
0.0649477 0
0.0642777 0
0.064508 0
0.060244 0
0.0657041 0
0.0642989 0
0.0664106 0
0.0646196 0
0.0590794 6.21787e-05
0.0649195 0
0.061274 0
0.0604057 0
0.0647148 0
0.0654344 0
0.0596488 0
0.0605144 0
0.0647869 0
0.0597276 0
0.0786447 0
0.059041 0
0.0676098 0
0.0652926 0
0.069041 0
0.0598855 0.00011428
0.0643456 0
0.0595131 0
0.0600247 0
0.0640965 0
0.0645191 0
0.0681318 0
0.0592275 0
0.0597859 0
0.067595 0
0.0642339 0
0.0593669 0
0.0616121 0
0.0599216 0
0.066778 0
0.0596948 0
0.0645372 0
0.0646212 0
0.0590683 0
0.065231 0
0.064134 0
0.0642842 0
0.0643365 0
0.0665099 0
0.0659848 0
0.0649072 0
0.059876 0
0.0644355 0
0.0646698 0.000116141
0.0640762 0
0.0620591 0
0.0642111 0
0.0596434 0
0.0612944 0
0.103693 0
0.0593802 0
0.0591864 0
0.0628722 0
0.0594072 0
0.075579 0.000180559
0.0595278 0
0.0602692 0
0.0641844 0
0.0642179 0
0.0599631 0.000229117
0.0642384 0
0.0668347 0
0.0594081 0
0.059537 0
0.0642241 0
0.0596914 0
0.0592628 0
0.0592775 0
0.0644581 0
0.0593746 0
0.0645221 0
0.064341 0
0.059328 0
0.058944 0
0.0616581 0
0.0643134 0
0.0649859 0
0.0644842 0
0.0599837 0
0.06395 0
0.0599064 0
0.0643196 0
0.0911892 0
0.0604164 0
0.0649703 0
0.0593689 0
0.0596104 0
0.0925799 0
0.0641492 0
0.0640531 0
0.0593587 0
0.0591125 0
0.0915165 0
0.0596422 0
0.0661745 0
0.0674253 0
0.0593077 0
0.0611138 0
0.0645891 0
0.0595076 0
0.0598251 0
0.0986687 0
0.059349 0
0.0731801 0
0.0595986 0
0.0621843 0
0.0593012 0
0.0609728 0
0.0644819 0
0.0643724 0
0.0641141 0
0.0598959 0
0.0915156 0
0.0603071 0
0.0609813 0
0.0604897 0
0.064448 0
0.064007 0
0.0597796 0
0.0611279 0
0.0647515 0
0.061186 0
0.0597941 0
0.059317 0
0.0650392 0
0.0623712 0
0.0611444 0
0.0596299 0
0.0594156 0
0.0604998 0
0.0667199 0
0.0670325 0
0.0643505 0
0.0595297 0
0.0647385 0
0.060002 0
0.059622 0
0.0652456 0
0.076608 0
0.064998 0
0.0646836 0
0.0659465 0
0.0593217 0
0.0617555 0
0.064566 0
0.064791 0
0.0685724 0
0.0642174 0
0.059182 0
0.0649362 0
0.0604688 0
0.0641202 0
0.0598433 0
0.0619814 0
0.0657289 0
0.0645587 0
0.0598859 0
0.0647416 0
0.0648309 0
0.0666374 0
0.059952 0
0.0647674 0
0.0641147 0
0.0613731 0
0.061854 0
0.0649512 0
0.0653712 0
0.0591006 0
0.0644879 0
0.10045 0.000337193
0.0598341 0
0.060418 0
0.064916 0
0.0599645 0
0.0644107 0
0.0643153 0
0.0642913 0
0.0592057 0
0.0593043 0
0.0598053 0
0.09794 0
0.0647619 0
0.0663619 0
0.0649675 0
0.0650065 0
0.0591698 0
0.0654244 0
0.0636632 0
0.0593799 0
0.100621 0
0.0746744 0
0.0599706 0
0.0591924 0
0.0595608 0
0.064494 0
0.0652383 0
0.0595112 0
0.0610106 0
0.0679705 0
0.060493 0
0.0601358 0
0.0653785 0
0.0648773 0
0.0640327 0
0.0592515 0
0.0613532 0
0.0644277 0
0.0601228 0
0.0647014 0
0.0606159 0
0.0642446 0
0.0747274 0
0.0599777 0
0.0614469 0
0.0641885 0
0.0597835 0
0.0643705 0
0.060294 0
0.0643936 0
0.0593219 0
0.0642771 0
0.059402 0
0.0646772 0
0.060203 0
0.0591501 0
0.0640641 0
0.0612928 0
0.0598984 0
0.0643123 0
0.0640136 0
0.0598556 0
0.0597438 0
0.064407 0
0.0744556 0
0.0786845 0
0.05983 0.000240563
0.0591091 0
0.0621384 0
0.0595389 0
0.0621023 0
0.0603146 0
0.0596323 0
0.0603046 0
0.0649057 0
0.0596295 0
0.0597955 0
0.0590019 0
0.0592201 0
0.0590792 0
0.0589669 0
0.0605801 0
0.0601829 2.97993e-05
0.0654072 0
0.0590818 0
0.0911831 0
0.0738764 0
0.0593079 0
0.0641222 0
0.0937851 0
0.0643826 0
0.0595578 0
0.0649794 0
0.0652927 0
0.0652475 0
0.0647485 0
0.0605473 0
0.0643621 0
0.0786956 0
0.0655588 0
0.0644526 0
0.0596921 0
0.0600398 0
0.0644943 0
0.0643959 0
0.0596533 0
0.0638426 0
0.0677694 0
0.0595155 0
0.0590848 0
0.0971578 0
0.0648966 0
0.0657954 0
0.0649442 0
0.0607653 0
0.0643734 0
0.0601003 0
0.0602144 0
0.0631403 0
0.0644055 0
0.0642012 0
0.065047 0
0.0600998 0
0.059205 0
0.0654364 0
0.0602021 0
0.0759329 0
0.0642007 0
0.0598149 0
0.0596309 0
0.0964833 0
0.0607767 0
0.0604774 0
0.0604335 0
0.0659904 0
0.0925842 0
0.0641387 0
0.0592997 0
0.0590646 0
0.0645443 0
0.064548 0
0.0592408 0
0.0647708 0
0.0647735 0
0.0593725 0
0.0602696 0
0.092425 0
0.0589838 0
0.0595674 0
0.0673681 0
0.0655859 0
0.0646527 0
0.0609303 0
0.0596619 0
0.0957788 0
0.0646365 0
0.0595251 0
0.0665346 0
0.0597265 0
0.0961199 0
0.0643627 0
0.0643269 0
0.0678212 0
0.0597886 0
0.0609728 0
0.0600463 0
0.0591192 0
0.0595605 0
0.0647141 0
0.0598785 0
0.0650663 0
0.065292 0
0.0664832 0
0.075467 0
0.059186 0
0.0601413 0
0.073879 0
0.095954 0
0.0603006 0
0.0650442 0
0.0593763 0
0.0645228 0
0.0640546 0
0.0641223 0
0.0610037 0
0.0651382 0
0.0592392 0
0.0652118 0
0.0740642 0
0.0589267 0
0.059243 0
0.0592103 0
0.0649469 0
0.0608394 0
0.0652296 0
0.0608813 0
0.0914593 0
0.0653696 0
0.0598368 0
0.0593751 0
0.0642291 0
0.0596209 0
0.0646978 0
0.0603414 0
0.0597097 0
0.0649936 0
0.0648731 0
0.0649985 0
0.0645776 0
0.0595409 0
0.0605586 0
0.0595308 0
0.0638553 0
0.0602238 0
0.0625487 0
0.0592495 0
0.0593219 0
0.0597128 0
0.076003 0
0.0739838 0
0.0593696 0
0.064012 0
0.0600178 0
0.0663314 0
0.0592844 0
0.0919153 7.18395e-05
0.0647293 0
0.0635354 0
0.0589713 0
0.0596945 0
0.0648221 0
0.0655513 0
0.0640362 0
0.0643641 0
0.0639168 0
0.0604058 0
0.0605794 0
0.0594736 0
0.0611701 0
0.0813553 0
0.060069 0
0.0596082 7.58532e-05
0.0644465 0
0.0706523 0
0.0597113 0
0.0593484 0
0.0595762 0
0.0600505 0
0.0641195 0
0.0593836 0
0.0590363 0
0.0779777 0
0.0596231 0
0.0671006 0
0.0615758 0
0.0596885 0
0.0594035 0
0.064547 0
0.0594241 0
0.0936111 0
0.0593859 0
0.0599604 0
0.0592154 0
0.0597435 0
0.059194 7.30242e-06
0.0597816 0
0.0612423 0
0.0592248 0
0.0783657 0
0.0649356 0
0.0647655 0
0.0782934 0
0.065826 0
0.0591262 0
0.0591994 0
0.065177 0
0.0753193 0
0.0598394 0
0.0590693 0
0.0807706 0
0.0593053 0
0.0603855 0
0.064059 0
0.0645077 0
0.0592832 0
0.0595306 0
0.0648097 0


==> anc/example/0-0.0642415,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.18798	0.25	0.16716
	S6+1	0.06420	0.25	0.68490
	O2-2	0.19280	0.25	0.54240
	O2-3	0.40850	0.25	0.90540
	O2-4	0.08110	0.02740	0.80900


==> anc/example/1-0.0485575,0.523667.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.184432	0.25	0.168177
	S6+1	0.0454821	0.25	0.704263
	O2-2	0.22349	0.25	0.50512
	O2-3	0.232686	0.25	0.1219
	O2-4	0.0720136	0.0597284	0.779033


==> anc/example/2-0.0570061,1.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.315946	0.25	0.170524
	S6+1	0.28128	0.25	0.158238
	O2-2	0.400931	0.25	0.591652
	O2-3	0.468135	0.25	0.668365
	O2-4	0.423375	0.0835836	0.785551


==> anc/figsrc/aabb-frac.asy <==
import utils;
picture p[] = unit_pics (2, 3cm);
pen c[] = {red, bleach (blue, 0.66), grey};
pair xy[] = {(0.4, 0.4), (0.7, 0.7)};
real abt[] = {1.3, 1, 3 / 8 * pi}, r[] = {0.3, 0.2};

transform t[] = {(0, 0, abt[0], abt[1] * cos(abt[2]), 0, abt[1] * sin(abt[2]))};
t.push (inverse (t[0]));
t.push (scale (1 / (abt[0] * sin(abt[2])), 1 / (abt[1] * sin(abt[2]))));

draw (p[0], t[0] * unitsquare, c[2]);
draw (p[1], unitsquare, c[2]);
for (int i = 0; i < 2; ++i) {
	path atom = circle (t[0] * xy[i], r[i]);
	filldraw (p[0], atom, bleach(c[1], 0.66), c[1]);
	filldraw (p[1], t[1] * atom, bleach(c[1], 0.66), c[1]);
}
for (int i = 0; i < 2; ++i) {
	path bb = shift (xy[i]) * scale (r[i]) * t[2] * usq;
	draw (p[0], t[0] * bb, c[0]);
	draw (p[1], bb, c[0]);
}

attach (p[0].fit (), (0, 0), W);
attach (p[1].fit (), (0.6, 0), E);
draw ((0.1, 0) -- (0.4, 0), EndArrow (6));



==> anc/figsrc/aabb-width-1.asy <==
size (6cm);
real t = 0.3 pi, r[][] = {{-1.5, 2}, {-1.5, 1.75}};

draw (unitcircle);
draw ((r[0][0], 0) -- (r[0][1], 0));
draw ((r[0][0], r[1][1]) -- (r[0][1], r[1][1]));
draw ((r[0][0], -1) -- (r[0][1], -1), dashed);
draw ((r[0][0], 1) -- (r[0][1], 1), dashed);
draw ((0, r[1][0]) -- (0, r[1][1]), EndArrow);
draw (
	(r[1][0] / tan (t), r[1][0]) --
	(r[1][1] / tan (t), r[1][1]), EndArrow
);

label ("$O$", (0, 0), NW);
label ("$bOc$", (r[0][1], 0), NW);
label ("$r$", (0, 1), NW);
label ("$R$", (1 / tan(t), 1), NW);
label ("$a^*$", (0, r[1][1]), N);
label ("$a$", (r[1][1] / tan(t), r[1][1]), N);



==> anc/figsrc/aabb-width-2.asy <==
import utils;
size (8cm);
transform t = (0, 0, 1, 0.5, 0, sqrt (3) / 2);

for (int i = 0; i < 2; ++i) for (int j = 0; j < 2; ++j) {
	draw (circle (t * (i, j), 0.5), grey);
}
draw (t * unitsquare);
draw (t * shift (1, 0) * scale (1 / sqrt (3)) * usq, red);



==> anc/figsrc/bad-cell.asy <==
import utils;
size (0, 4cm);
pen c[] = {red, bleach (blue, 0.5), grey};
real h = 1.9, r = 0.025, g = 1 / (8 * h);

fill ((1, 2 * h / 3) -- (1, h / 2 + g) -- (0.75, h / 2) -- cycle, c[1]);
fill ((1.5, h / 3) -- (1.5, h / 2 - g) -- (1.75, h / 2) -- cycle, c[1]);
for (int i = 0; i < 3; ++i) {
	draw (
		(i - 0.25, h / 2) -- (i, h / 2 + g) --
		(i + 0.5, h / 2 - g) -- (i + 0.75, h / 2), c[2]
	);
	draw ((i, h / 2 + g) -- (i, h + 2 * g), c[2]);
	draw ((i + 0.5, h / 2 - g) -- (i + 0.5, - 2 * g), c[2]);
}
draw ((0, 0) -- (1, 0) -- (2.5, h) -- (1.5, h) -- cycle);
for (int i = 0; i < 3; ++i) {
	fill (circle ((i, 0), r), c[0]);
	fill (circle ((i + 0.5, h), r), c[0]);
}



==> anc/figsrc/cryst-cvp.asy <==
import utils;
picture p[] = unit_pics (2, 2cm);
arrowbar a = EndArrow (5);
pen c[] = {red, bleach (blue, 0.66), grey};
real d[] = {0.8, 0.2}, r[] = {0.1, 0.15}, e[] = {0.05, 0.2};
d.push (d[0] - d[1]);

void atom (picture pic, pair move, int i) {
	filldraw (pic, circle (move, r[i]), bleach (c[i], 0.66), c[i]);
}

for (int i = 0; i <= 2; ++i) {
	draw (p[0], (-e[0], i) -- (2 + e[0], i), c[2]);
	draw (p[0], (i, -e[0]) -- (i, 2 + e[0]), c[2]);
}
for (int i = 0; i < 2; ++i) for (int j = 0; j < 2; ++j) {
	for (int k = 0; k < 2; ++k) atom (p[0], (i + d[k], j + d[k]), k);
	draw (p[0], (d[0], d[0]) -- (i + d[1], j + d[1]), a);
}

atom (p[1], (d[2], d[2]), 0);
for (int i = 0; i < 2; ++i) {
	draw (p[1], (-e[1], i) -- (1 + e[1], i), c[2]);
	draw (p[1], (i, -e[1]) -- (i, 1 + e[1]), c[2]);
}
for (int i = 0; i < 2; ++i) for (int j = 0; j < 2; ++j) {
	atom (p[1], (i, j), 1);
	draw (p[1], (d[2], d[2]) -- (i, j), a);
}

attach (p[0].fit (), (0, 0), W);
attach (p[1].fit (), (0.8, 0), E);
draw ((0.3, 0) -- (0.7, 0), a);



==> anc/figsrc/eq-eval-1.asy <==
import utils;
size (8cm);

pen c[] = {red, bleach (blue, 0.66), grey};
pair s = (2.5, 2), a = (0, 0.75), b = (1.5, 1.1);
real r[] = {0.5, 0.6};

void atom (pair pos, real rad, string lab, int i) {
	filldraw (circle (pos, rad), bleach (c[i], 0.66), c[i]);
	label ("\large" + lab, pos);
}

draw (s -- (s.x, -s.y) -- -s -- (-s.x, s.y) -- cycle, c[2]);
draw ((-s.x, 0) -- (s.x, 0), dashed + c[2]);
draw ((0, -s.y) -- (0, s.y), dashed + c[2]);

atom (a, r[0], "00", 0);
atom (-a, r[0], "01", 1);

atom (b, r[1], "10", 0);
atom ((-b.x, b.y), r[1], "11", 1);
atom (-b, r[1], "12", 1);
atom ((b.x, -b.y), r[1], "13", 1);



==> anc/figsrc/eq-eval-2.asy <==
import graph;
size (9cm, 6cm, keepAspect = false);

draw ((0, 0) -- (2, 0), grey, EndArrow (size = 6));
draw ((0, -1.25) -- (0, 1.25), grey, EndArrow (size = 6));
draw ((1, 0) -- (1, -1), dashed + grey);
draw (graph (new real (real x) {
	return 1 / x ^ 12 - 2 / x ^ 6;
}, 0.855, 1.8));
draw ((0, 1) -- (0.75, 1) -- (0.875, 0) -- (1.8, 0), red);

label ("0", (0, 0), W);
label ("$d / d_0$", (2, 0), E);
label ("$f (d / d_0)$", (0, 1.25), N);
label ("1", (1, 0), N);



==> anc/figsrc/mult-axes-1.asy <==
size (8cm);
draw (scale (3) * unitsquare, grey);

for (int i = 0; i < 2; ++i) {
	for (int j = 0; j < 2; ++j) draw (circle ((i + 1, j + 1), 0.4));
	for (int j = 0; j < 3; ++j) {
		draw (circle ((i + 1, j + 0.5), 0.2));
		draw (circle ((j + 0.5, i + 1), 0.2));
	}
}

draw ((0.15, 0.15) -- (0.15, 0.4), EndArrow (5));
draw ((0.15, 0.15) -- (0.4, 0.15), EndArrow (5));
label ("$x$", (0.4, 0.15), E);
label ("$y$", (0.15, 0.4), N);



==> anc/figsrc/mult-axes-2.asy <==
size (8cm);
draw (scale (3, 5) * unitsquare, grey);

for (int i = 0; i < 3; ++i) draw (circle ((0.9, i + 1.5), 0.6));
for (int i = 0; i < 4; ++i) draw (circle ((2.1, i + 1), 0.6));

draw ((0.25, 0.15) -- (0.25, 0.5), EndArrow (5));
draw ((0.25, 0.15) -- (0.6, 0.15), EndArrow (5));
label ("$x$", (0.6, 0.15), E);
label ("$y$", (0.25, 0.5), N);



==> anc/figsrc/sap-sweep-1.asy <==
import utils;
texpreamble ("\usepackage{amssymb}");
unitsize (2cm, 0.66cm);

pen c[] = {red, bleach (blue, 0.66), 0.25 * white};
real x[][] = {
	{1, 3, 1, 4, 1.5, 2.5, 0}, {2, 5, 3, 6, 3.5, 5.5, 1},
	{4, 6, 2, 5, 5.5, 3.5, 2}
}, r[][] = abr (x), b[] = {};
string t[] = {
	"$\varnothing\leftarrow0$", "$\{0\}\leftarrow1$", "$\{1\}\rightarrow0$",
	"$\{1\}\leftarrow2$", "$\{2\}\rightarrow1$", "$\varnothing\rightarrow2$"
};

for (int i = 0; i < 3; ++i) fill
	(ellipse ((r[i][0], r[i][1]), r[i][2], r[i][3]), bleach (c[1], 0.66));
for (int i = 0; i < 3; ++i) draw
	(ellipse ((r[i][0], r[i][1]), r[i][2], r[i][3]), c[1]);
ticks (b, x);
aabbs (c[0], b, x);

draw ((0.5, 0) -- (6.5, 0), EndArrow);
for (int i = 0; i < 6; ++i) label ("\small" + t[i], (i + 1, -0.75));
label (
	"\footnotesize($S$ [$\leftarrow$/$\rightarrow$] $i$:" +
	" $i$ [added to$\,/\,$deleted from] $S$)",
	(6.33, -1.7), W
);



==> anc/figsrc/sap-sweep-2.asy <==
import utils;
texpreamble ("\usepackage{amssymb}");
unitsize (2cm, 0.66cm);

pen c[] = {red, bleach (blue, 0.66), 0.5 * white};
real x[][] = {
	{0.5, 2, 3, 4, 1.25, 3.5, 0}, {3, 6.5, 3, 4, 4.75, 3.5, 0},
	{1, 4, 1, 2, 2.5, 1.5, 1}, {5, 6, 1, 2, 5.5, 1.5, 2}
}, r[][] = abr (x), b[] = {0.5, 6.5};
string t[] = {
	"$\varnothing\leftarrow1$", "$\{1\}\not\rightarrow0$",
	"$\{1\}\leftarrow0$", "$\{0\}\rightarrow1$",
	"$\{0\}\leftarrow2$", "$\{0\}\rightarrow2$",
	"$\{0\}\not\leftarrow1$", "$\varnothing\rightarrow0$"
};

ticks (b, x);
for (int i = 0; i < 4; ++i) fill (
	shift (r[i][0], r[i][1]) * scale(r[i][2], r[i][3]) * usq,
	bleach (c[1], 0.66)
);
aabbs (c[0], b, x);

draw ((0.5, 0) -- (6.5, 0));
draw ((0.5, 0) -- (0.5, 5), c[2]);
draw ((6.5, 0) -- (6.5, 5), c[2]);
for (int i = 0; i < 6; ++i) label ("\small" + t[i], (i + 1, -0.75));
for (int i = 0; i < 2; ++i) label ("\small" + t[i + 6], (i + 1, -1.7));
label (
	"\footnotesize($S$ [$\not\leftarrow$/$\not\rightarrow$] $i$:" +
	" $i$ not [added to$\,/\,$deleted from] $S$)",
	(6.4, -1.7), W
);



==> anc/figsrc/utils.asy <==
path usq = scale(2) * shift (-0.5, -0.5) * unitsquare;
pen bleach (pen p, real x) { return x * p + (1 - x) * white; }

picture[] unit_pics (int n, real s) {
	picture p[];
	for (int i = 0; i < n; ++i) {
		p.push (new picture);
		unitsize (p[i], s);
	}
	unitsize (s);
	return p;
}

real[][] abr (real x[][]) {
	real r[][];
	for (int i = 0; i < x.length; ++i) r.push (new real[] {
		(x[i][1] + x[i][0]) / 2, (x[i][3] + x[i][2]) / 2,
		(x[i][1] - x[i][0]) / 2, (x[i][3] - x[i][2]) / 2
	});
	return r;
}

bool edge (real b[], real x) {
	for (int i = 0; i < b.length; ++i) {
		if (abs (x - b[i]) < 0.01) return true;
	}
	return false;
}

void ticks (real b[], real x[][]) {
	for (int i = 0; i < x.length; ++i) {
		for (int j = 0; j < 2; ++j) if (!edge (b, x[i][j])) {
			draw ((x[i][j], 0) -- (x[i][j], x[i][2]), dashed);
		}
	}
}

void aabbs (pen c, real b[], real x[][]) {
	for (int i = 0; i < x.length; ++i) {
		for (int j = 0; j < 2; ++j) {
			draw ((x[i][0], x[i][2 + j]) -- (x[i][1], x[i][2 + j]), c);
			if (!edge (b, x[i][j])) draw
				((x[i][j], x[i][2]) -- (x[i][j], x[i][3]), c);
		}
	}
	for (int i = 0; i < x.length; ++i) label
		("\large" + string (x[i][6]), (x[i][4], x[i][5]));
}



==> anc/verify/0-0.119491545426-0.0596173,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187122	0.25	0.166628
	S6+1	0.0638337	0.25	0.69228
	O2-2	0.423333	0.25	0.900912
	O2-3	0.182558	0.25	0.545698
	O2-4	0.0815264	0.0416562	0.793161


==> anc/verify/1-0.18982174084-0.0591637,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187387	0.25	0.832927
	S6+1	0.0589283	0.25	0.309353
	O2-2	0.419012	0.25	0.0990222
	O2-3	0.181788	0.25	0.446523
	O2-4	0.0779933	0.0443417	0.203353


==> anc/verify/10-0.297591021594-0.0651581,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187654	0.25	0.33536
	S6+1	0.0738665	0.25	0.798213
	O2-2	0.185784	0.25	0.944905
	O2-3	0.423743	0.25	0.605619
	O2-4	0.414981	0.000343895	0.204735


==> anc/verify/11-0.369314511707-0.0639349,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312155	0.25	0.334472
	S6+1	0.422103	0.25	0.802424
	O2-2	0.313356	0.25	0.943257
	O2-3	0.0755267	0.25	0.599589
	O2-4	0.0950765	7.92739e-05	0.205401


==> anc/verify/12-0.298864103763-0.0596781,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312076	0.25	0.666898
	S6+1	0.431831	0.25	0.191281
	O2-2	0.322282	0.25	0.0528881
	O2-3	0.0799239	0.25	0.396895
	O2-4	0.420082	0.0418738	0.300966


==> anc/verify/13-0.141811899008-0.0594254,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312944	0.25	0.333325
	S6+1	0.438227	0.25	0.811482
	O2-2	0.321796	0.25	0.952267
	O2-3	0.0805049	0.25	0.601104
	O2-4	0.420383	0.0435565	0.703981


==> anc/verify/14-0.0760052145361-0.0593193,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312703	0.25	0.332763
	S6+1	0.438851	0.25	0.810642
	O2-2	0.321288	0.25	0.951347
	O2-3	0.0813787	0.25	0.601222
	O2-4	0.422489	0.0453883	0.69892


==> anc/verify/15-0.0450061353464-0.0652653,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.311561	0.25	0.166899
	S6+1	0.423397	0.25	0.695531
	O2-2	0.0748284	0.25	0.898858
	O2-3	0.316464	0.25	0.546837
	O2-4	0.0860544	0.000220275	0.298903


==> anc/verify/16-0.369979608791-0.0595256,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187274	0.25	0.333834
	S6+1	0.0673521	0.25	0.812983
	O2-2	0.178599	0.25	0.954396
	O2-3	0.420542	0.25	0.600189
	O2-4	0.0844185	0.044187	0.705654


==> anc/verify/17-0.0941184150624-0.0589564,0.000133115.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312602	0.25	0.332974
	S6+1	0.433113	0.25	0.810596
	O2-2	0.322844	0.25	0.95258
	O2-3	0.0792513	0.25	0.602933
	O2-4	0.417246	0.0457545	0.702918


==> anc/verify/18-0.419937199734-0.0642252,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312171	0.25	0.834286
	S6+1	0.420453	0.25	0.303596
	O2-2	0.0748199	0.25	0.0989892
	O2-3	0.311464	0.25	0.444445
	O2-4	0.0922578	0.000326557	0.701227


==> anc/verify/19-0.0939138021475-0.0638485,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312256	0.25	0.334047
	S6+1	0.423229	0.25	0.800841
	O2-2	0.0740175	0.25	0.600918
	O2-3	0.315938	0.25	0.943286
	O2-4	0.0926983	1.48002e-05	0.200344


==> anc/verify/2-0.386934085848-0.0646937,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.311924	0.25	0.834587
	S6+1	0.424218	0.25	0.296044
	O2-2	0.0779171	0.25	0.0954917
	O2-3	0.317151	0.25	0.443928
	O2-4	0.0966418	0.000804459	0.707533


==> anc/verify/20-0.458885581782-0.0642175,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312247	0.25	0.334628
	S6+1	0.42296	0.25	0.800485
	O2-2	0.0753481	0.25	0.597295
	O2-3	0.313767	0.25	0.938343
	O2-4	0.0946824	0.000910874	0.203866


==> anc/verify/21-0.225461749062-0.0640296,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312007	0.25	0.834692
	S6+1	0.421724	0.25	0.303696
	O2-2	0.311828	0.25	0.443565
	O2-3	0.0768309	0.25	0.101051
	O2-4	0.0953624	0.000174352	0.708744


==> anc/verify/22-0.430945490207-0.0650162,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187254	0.25	0.167566
	S6+1	0.0800293	0.25	0.697495
	O2-2	0.429678	0.25	0.900612
	O2-3	0.187959	0.25	0.557711
	O2-4	0.408906	0.000498498	0.308364


==> anc/verify/23-0.461447642782-0.0600827,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187104	0.25	0.167134
	S6+1	0.0517574	0.25	0.691357
	O2-2	0.173905	0.25	0.551745
	O2-3	0.413349	0.25	0.906631
	O2-4	0.0743371	0.0426369	0.797876


==> anc/verify/24-0.483153289585-0.0651406,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.311982	0.25	0.835221
	S6+1	0.428427	0.25	0.296439
	O2-2	0.32084	0.25	0.44179
	O2-3	0.081042	0.25	0.0960208
	O2-4	0.0964803	0.000470971	0.704156


==> anc/verify/25-0.129940478622-0.0607687,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.313151	0.25	0.834096
	S6+1	0.450546	0.25	0.311124
	O2-2	0.0903631	0.25	0.0962759
	O2-3	0.323403	0.25	0.444232
	O2-4	0.429662	0.0415731	0.200218


==> anc/verify/26-0.464627248659-0.0645233,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187529	0.25	0.333747
	S6+1	0.0793352	0.25	0.804137
	O2-2	0.192581	0.25	0.944399
	O2-3	0.429974	0.25	0.595184
	O2-4	0.411476	0.000435389	0.205702


==> anc/verify/27-0.247491027377-0.0639996,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.311772	0.25	0.665522
	S6+1	0.421328	0.25	0.195268
	O2-2	0.0788933	0.25	0.404383
	O2-3	0.309539	0.25	0.0607629
	O2-4	0.097247	0.000270568	0.790012


==> anc/verify/28-0.313100344233-0.0656499,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.188421	0.25	0.165983
	S6+1	0.0861128	0.25	0.692167
	O2-2	0.195464	0.25	0.552062
	O2-3	0.417869	0.25	0.905515
	O2-4	0.398185	0.00124059	0.294303


==> anc/verify/29-0.133765815225-0.0589618,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312793	0.25	0.667171
	S6+1	0.437613	0.25	0.190651
	O2-2	0.0792405	0.25	0.399602
	O2-3	0.320607	0.25	0.051736
	O2-4	0.419527	0.0455001	0.29888


==> anc/verify/3-0.197035981537-0.0646961,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.311601	0.25	0.334687
	S6+1	0.424298	0.25	0.799909
	O2-2	0.315341	0.25	0.937871
	O2-3	0.0798504	0.25	0.601937
	O2-4	0.0965187	0.00143749	0.203126


==> anc/verify/30-0.35798221914-0.0657549,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.1883	0.25	0.335774
	S6+1	0.0684329	0.25	0.823126
	O2-2	0.204466	0.25	0.918918
	O2-3	0.387617	0.25	0.557033
	O2-4	0.389311	0.00182936	0.192403


==> anc/verify/31-0.093166827218-0.0643065,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312113	0.25	0.165635
	S6+1	0.419932	0.25	0.69819
	O2-2	0.075669	0.25	0.905379
	O2-3	0.311218	0.25	0.556378
	O2-4	0.096453	0.000900148	0.290433


==> anc/verify/32-0.206391825473-0.0648174,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187807	0.25	0.834417
	S6+1	0.0815645	0.25	0.306533
	O2-2	0.195729	0.25	0.440181
	O2-3	0.420758	0.25	0.102228
	O2-4	0.402804	6.36121e-05	0.701487


==> anc/verify/33-0.482981510143-0.0601389,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312912	0.25	0.167171
	S6+1	0.435847	0.25	0.692218
	O2-2	0.0783037	0.25	0.904116
	O2-3	0.319301	0.25	0.550182
	O2-4	0.422857	0.0391128	0.793969


==> anc/verify/34-0.354086330451-0.0592086,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312688	0.25	0.666875
	S6+1	0.437106	0.25	0.188813
	O2-2	0.0810275	0.25	0.398742
	O2-3	0.321956	0.25	0.0473061
	O2-4	0.419367	0.0448947	0.295515


==> anc/verify/35-0.0460079442137-0.0590104,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312448	0.25	0.666983
	S6+1	0.446407	0.25	0.19256
	O2-2	0.32618	0.25	0.0533131
	O2-3	0.0842164	0.25	0.401193
	O2-4	0.427144	0.0446028	0.298612


==> anc/verify/36-0.259199600598-0.0650147,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187551	0.25	0.666517
	S6+1	0.0775923	0.25	0.198976
	O2-2	0.187577	0.25	0.0551116
	O2-3	0.426198	0.25	0.402761
	O2-4	0.41138	0.000805034	0.795597


==> anc/verify/37-0.197476322079-0.0589741,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312735	0.25	0.333111
	S6+1	0.436725	0.25	0.807526
	O2-2	0.0769304	0.25	0.601951
	O2-3	0.317701	0.25	0.947763
	O2-4	0.41958	0.0446071	0.701386


==> anc/verify/38-0.0482415526344-0.0653749,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.311769	0.25	0.165825
	S6+1	0.419798	0.25	0.691065
	O2-2	0.31369	0.25	0.547524
	O2-3	0.0727303	0.25	0.90961
	O2-4	0.0904554	0.000624372	0.282518


==> anc/verify/39-0.41422921246-0.0592216,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.313063	0.25	0.667347
	S6+1	0.434136	0.25	0.185754
	O2-2	0.0773517	0.25	0.398956
	O2-3	0.319361	0.25	0.0524011
	O2-4	0.420856	0.04558	0.298799


==> anc/verify/4-0.134195857083-0.0590977,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312843	0.25	0.333251
	S6+1	0.435132	0.25	0.810975
	O2-2	0.0803418	0.25	0.603087
	O2-3	0.320237	0.25	0.952208
	O2-4	0.417398	0.0442159	0.704908


==> anc/verify/40-0.447002337626-0.0659537,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187844	0.25	0.668039
	S6+1	0.0810915	0.25	0.188083
	O2-2	0.426059	0.25	0.403511
	O2-3	0.203567	0.25	0.0564497
	O2-4	0.406944	0.001033	0.806838


==> anc/verify/41-0.312765808911-0.0640663,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187905	0.25	0.334427
	S6+1	0.0773903	0.25	0.802132
	O2-2	0.186995	0.25	0.945233
	O2-3	0.423819	0.25	0.60144
	O2-4	0.406506	0.0004299	0.204921


==> anc/verify/42-0.133883709385-0.0598099,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312528	0.25	0.333166
	S6+1	0.445532	0.25	0.806363
	O2-2	0.32779	0.25	0.953929
	O2-3	0.0877895	0.25	0.600922
	O2-4	0.421009	0.0439303	0.7017


==> anc/verify/43-0.271191162701-0.0814034,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.186605	0.25	0.666348
	S6+1	0.0735364	0.25	0.197555
	O2-2	0.393202	0.25	0.915101
	O2-3	0.150206	0.25	0.0304953
	O2-4	0.499786	0.0363606	0.269787


==> anc/verify/44-0.121472210213-0.0589835,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187491	0.25	0.666456
	S6+1	0.0575188	0.25	0.193005
	O2-2	0.419931	0.25	0.399672
	O2-3	0.177036	0.25	0.050233
	O2-4	0.0780346	0.0453989	0.297756


==> anc/verify/45-0.493465341358-0.0612807,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187937	0.25	0.167345
	S6+1	0.0688658	0.25	0.670536
	O2-2	0.417886	0.25	0.913181
	O2-3	0.186835	0.25	0.53924
	O2-4	0.0782869	0.0433109	0.790742


==> anc/verify/46-0.132097033469-0.0591783,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312785	0.25	0.333039
	S6+1	0.438461	0.25	0.81179
	O2-2	0.31607	0.25	0.94714
	O2-3	0.080174	0.25	0.599628
	O2-4	0.420534	0.0454349	0.703885


==> anc/verify/47-0.0479847736294-0.0641668,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.311883	0.25	0.665505
	S6+1	0.42265	0.25	0.196808
	O2-2	0.0765446	0.25	0.401231
	O2-3	0.310647	0.25	0.0562441
	O2-4	0.0942904	0.000579182	0.793478


==> anc/verify/48-0.0609420704402-0.0610565,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.313221	0.25	0.83456
	S6+1	0.425212	0.25	0.312738
	O2-2	0.296926	0.25	0.440976
	O2-3	0.0850722	0.25	0.106289
	O2-4	0.416782	0.0390002	0.211891


==> anc/verify/49-0.336945752721-0.0641217,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.188074	0.25	0.334593
	S6+1	0.0765691	0.25	0.803449
	O2-2	0.422053	0.25	0.598204
	O2-3	0.189859	0.25	0.936434
	O2-4	0.404272	0.000105743	0.206949


==> anc/verify/5-0.189441882937-0.0642055,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.311999	0.25	0.165691
	S6+1	0.424712	0.25	0.699382
	O2-2	0.074348	0.25	0.907374
	O2-3	0.315521	0.25	0.558028
	O2-4	0.0934274	0.000349764	0.29253


==> anc/verify/50-0.378570388293-0.0590728,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187444	0.25	0.666578
	S6+1	0.0593081	0.25	0.192395
	O2-2	0.418945	0.25	0.398308
	O2-3	0.181541	0.25	0.0513092
	O2-4	0.0794317	0.0456145	0.297706


==> anc/verify/51-0.48409422439-0.0592448,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187192	0.25	0.167088
	S6+1	0.065914	0.25	0.686885
	O2-2	0.186202	0.25	0.554795
	O2-3	0.419424	0.25	0.896694
	O2-4	0.0820725	0.0453701	0.799043


==> anc/verify/52-0.204902571056-0.0640464,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187704	0.25	0.16592
	S6+1	0.0774952	0.25	0.696897
	O2-2	0.42541	0.25	0.903037
	O2-3	0.184425	0.25	0.554075
	O2-4	0.407133	4.60034e-05	0.298137


==> anc/verify/53-0.162119011795-0.0596815,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.188015	0.25	0.833789
	S6+1	0.0558178	0.25	0.306042
	O2-2	0.417413	0.25	0.0981824
	O2-3	0.177194	0.25	0.451374
	O2-4	0.0769484	0.0411234	0.205365


==> anc/verify/54-0.0727071418834-0.0595293,0.0037291.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.186959	0.25	0.332769
	S6+1	0.0640941	0.25	0.816444
	O2-2	0.421747	0.25	0.595472
	O2-3	0.183363	0.25	0.947643
	O2-4	0.0792413	0.0463841	0.702333


==> anc/verify/55-0.240509492106-0.0642887,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.188411	0.25	0.834637
	S6+1	0.0756705	0.25	0.300618
	O2-2	0.185336	0.25	0.442846
	O2-3	0.421877	0.25	0.100748
	O2-4	0.405401	0.000204794	0.705002


==> anc/verify/56-0.185321880714-0.0650235,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187595	0.25	0.333569
	S6+1	0.073694	0.25	0.80485
	O2-2	0.428229	0.25	0.606658
	O2-3	0.197704	0.25	0.95134
	O2-4	0.421453	0.000109507	0.202237


==> anc/verify/57-0.336421094415-0.0597995,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312534	0.25	0.666625
	S6+1	0.433092	0.25	0.18979
	O2-2	0.323051	0.25	0.0473244
	O2-3	0.084483	0.25	0.400242
	O2-4	0.411956	0.0421224	0.297915


==> anc/verify/58-0.0875509666992-0.0640845,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.311964	0.25	0.665262
	S6+1	0.420469	0.25	0.197273
	O2-2	0.0742254	0.25	0.396988
	O2-3	0.314632	0.25	0.0539584
	O2-4	0.0928074	1.16071e-05	0.792905


==> anc/verify/59-0.101425347318-0.0660845,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.314133	0.25	0.833171
	S6+1	0.436923	0.25	0.297698
	O2-2	0.308688	0.25	0.447372
	O2-3	0.0728594	0.25	0.0949467
	O2-4	0.0669709	0.000820633	0.69376


==> anc/verify/6-0.119949322731-0.0590259,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312504	0.25	0.166136
	S6+1	0.446464	0.25	0.693204
	O2-2	0.325354	0.25	0.549562
	O2-3	0.0832429	0.25	0.900984
	O2-4	0.424453	0.0457103	0.797985


==> anc/verify/60-0.49661406737-0.0609724,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312146	0.25	0.666547
	S6+1	0.449345	0.25	0.193355
	O2-2	0.310151	0.25	0.061711
	O2-3	0.0873371	0.25	0.406372
	O2-4	0.424997	0.0414105	0.302626


==> anc/verify/61-0.336371646423-0.0648381,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187941	0.25	0.333761
	S6+1	0.0795017	0.25	0.805991
	O2-2	0.422313	0.25	0.591435
	O2-3	0.197036	0.25	0.935628
	O2-4	0.402731	0.00140415	0.203104


==> anc/verify/62-0.33645712163-0.0590874,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187391	0.25	0.832844
	S6+1	0.0565355	0.25	0.306979
	O2-2	0.418141	0.25	0.0982687
	O2-3	0.178842	0.25	0.448276
	O2-4	0.0764009	0.0451544	0.201475


==> anc/verify/63-0.485920696672-0.0658946,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187304	0.25	0.665245
	S6+1	0.0564464	0.25	0.172175
	O2-2	0.398251	0.25	0.406377
	O2-3	0.208077	0.25	0.0452369
	O2-4	0.0682651	0.0455053	0.310126


==> anc/verify/64-0.109069036637-0.0589591,0.000318353.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312492	0.25	0.666687
	S6+1	0.438099	0.25	0.19066
	O2-2	0.0777945	0.25	0.397639
	O2-3	0.32044	0.25	0.0550939
	O2-4	0.421457	0.043877	0.299556


==> anc/verify/65-0.162495731735-0.0642366,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312357	0.25	0.166109
	S6+1	0.421466	0.25	0.696917
	O2-2	0.073924	0.25	0.906325
	O2-3	0.311499	0.25	0.55875
	O2-4	0.0922538	9.22575e-05	0.296466


==> anc/verify/66-0.486838370643-0.0704508,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.31393	0.25	0.666522
	S6+1	0.446335	0.25	0.196633
	O2-2	0.0794046	0.25	0.451724
	O2-3	0.315229	0.25	0.0661034
	O2-4	0.0956266	5.53676e-05	0.801057


==> anc/verify/67-0.303380756655-0.0601028,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.313113	0.25	0.166781
	S6+1	0.440442	0.25	0.690148
	O2-2	0.0835695	0.25	0.900557
	O2-3	0.316528	0.25	0.553011
	O2-4	0.423862	0.0416736	0.794959


==> anc/verify/68-0.136838879486-0.0649654,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312114	0.25	0.16758
	S6+1	0.423132	0.25	0.692676
	O2-2	0.0740282	0.25	0.895752
	O2-3	0.313327	0.25	0.551157
	O2-4	0.084726	0.000741775	0.305556


==> anc/verify/69-0.184272600397-0.0645425,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312357	0.25	0.166294
	S6+1	0.424419	0.25	0.695041
	O2-2	0.0715554	0.25	0.899115
	O2-3	0.306671	0.25	0.547845
	O2-4	0.0824697	0.000556032	0.296349


==> anc/verify/7-0.424898011634-0.0589751,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312834	0.25	0.167047
	S6+1	0.431035	0.25	0.688537
	O2-2	0.318333	0.25	0.547555
	O2-3	0.0787733	0.25	0.894466
	O2-4	0.416013	0.0451752	0.79578


==> anc/verify/70-0.300458040003-0.0590374,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.31297	0.25	0.166853
	S6+1	0.432895	0.25	0.687613
	O2-2	0.318924	0.25	0.547406
	O2-3	0.079999	0.25	0.897294
	O2-4	0.415921	0.045562	0.795777


==> anc/verify/71-0.0858899368172-0.0641434,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.31207	0.25	0.165693
	S6+1	0.427458	0.25	0.698756
	O2-2	0.0773347	0.25	0.9035
	O2-3	0.317648	0.25	0.560126
	O2-4	0.0935829	0.0001943	0.294545


==> anc/verify/72-0.375694003002-0.0640664,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.31224	0.25	0.334515
	S6+1	0.423983	0.25	0.801841
	O2-2	0.0765873	0.25	0.59553
	O2-3	0.314852	0.25	0.939676
	O2-4	0.0971927	0.000222735	0.202621


==> anc/verify/73-0.454960237148-0.06166,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.311288	0.25	0.165639
	S6+1	0.444641	0.25	0.691553
	O2-2	0.323314	0.25	0.542298
	O2-3	0.0929321	0.25	0.906732
	O2-4	0.424692	0.0365657	0.792492


==> anc/verify/74-0.139125360574-0.0589983,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187592	0.25	0.333877
	S6+1	0.0532747	0.25	0.80762
	O2-2	0.172414	0.25	0.95035
	O2-3	0.415088	0.25	0.600661
	O2-4	0.0748025	0.0453473	0.702242


==> anc/verify/75-0.425340125345-0.0599307,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312455	0.25	0.333551
	S6+1	0.444515	0.25	0.81816
	O2-2	0.0883705	0.25	0.599263
	O2-3	0.326788	0.25	0.946933
	O2-4	0.426299	0.0443778	0.700725


==> anc/verify/76-0.481241575806-0.0656851,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.313683	0.25	0.666506
	S6+1	0.42461	0.25	0.200875
	O2-2	0.302178	0.25	0.0590285
	O2-3	0.0621232	0.25	0.401169
	O2-4	0.0794316	0.000322531	0.803664


==> anc/verify/77-0.323548615172-0.0594937,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187447	0.25	0.33314
	S6+1	0.0610944	0.25	0.807928
	O2-2	0.174929	0.25	0.955355
	O2-3	0.417181	0.25	0.60201
	O2-4	0.0788654	0.0435224	0.704131


==> anc/verify/78-0.173297645817-0.0655535,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.18784	0.25	0.334504
	S6+1	0.0645516	0.25	0.800196
	O2-2	0.183399	0.25	0.95128
	O2-3	0.421582	0.25	0.601787
	O2-4	0.415798	0.00108618	0.205483


==> anc/verify/79-0.470547555973-0.065364,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312123	0.25	0.833457
	S6+1	0.420021	0.25	0.306465
	O2-2	0.298696	0.25	0.437864
	O2-3	0.083482	0.25	0.0979555
	O2-4	0.0984288	0.00189925	0.694984


==> anc/verify/8-0.478321341542-0.0590773,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312821	0.25	0.666743
	S6+1	0.433555	0.25	0.189627
	O2-2	0.0803649	0.25	0.394845
	O2-3	0.322824	0.25	0.0430097
	O2-4	0.416651	0.0455082	0.294928


==> anc/verify/80-0.252582177998-0.0641835,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.311659	0.25	0.834619
	S6+1	0.425823	0.25	0.302034
	O2-2	0.0744402	0.25	0.101855
	O2-3	0.314141	0.25	0.439582
	O2-4	0.0893549	2.42114e-05	0.702741


==> anc/verify/81-0.380889579763-0.0595446,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187195	0.25	0.167607
	S6+1	0.0689889	0.25	0.682934
	O2-2	0.187921	0.25	0.550636
	O2-3	0.417543	0.25	0.89143
	O2-4	0.0827282	0.045457	0.799555


==> anc/verify/82-0.115032626076-0.0590785,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.313046	0.25	0.333256
	S6+1	0.433382	0.25	0.809638
	O2-2	0.07541	0.25	0.600861
	O2-3	0.317978	0.25	0.949458
	O2-4	0.417578	0.0446383	0.702642


==> anc/verify/83-0.423477690291-0.0646951,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.311948	0.25	0.666125
	S6+1	0.421934	0.25	0.192733
	O2-2	0.0813987	0.25	0.402094
	O2-3	0.305928	0.25	0.0575569
	O2-4	0.0965616	0.000887153	0.794495


==> anc/verify/84-0.374854528206-0.0596896,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187059	0.25	0.667033
	S6+1	0.0595774	0.25	0.188916
	O2-2	0.419457	0.25	0.403607
	O2-3	0.186725	0.25	0.0545613
	O2-4	0.0769462	0.0443012	0.302315


==> anc/verify/85-0.342388786012-0.0589577,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312499	0.25	0.666873
	S6+1	0.442488	0.25	0.194327
	O2-2	0.323099	0.25	0.0519073
	O2-3	0.0804614	0.25	0.398972
	O2-4	0.422346	0.0444362	0.298771


==> anc/verify/86-0.0812272669433-0.0644382,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.311864	0.25	0.334241
	S6+1	0.42214	0.25	0.801642
	O2-2	0.0788811	0.25	0.598433
	O2-3	0.306302	0.25	0.940007
	O2-4	0.0959547	1.99489e-05	0.202582


==> anc/verify/87-0.279403535354-0.0599063,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312756	0.25	0.166666
	S6+1	0.451123	0.25	0.691853
	O2-2	0.315303	0.25	0.563586
	O2-3	0.0878424	0.25	0.905065
	O2-4	0.434443	0.0436694	0.799623


==> anc/verify/88-0.258835269969-0.0644913,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.188171	0.25	0.834245
	S6+1	0.0764687	0.25	0.303174
	O2-2	0.42224	0.25	0.0927444
	O2-3	0.18363	0.25	0.444336
	O2-4	0.402788	0.000532511	0.706224


==> anc/verify/89-0.178012299783-0.059547,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187655	0.25	0.167499
	S6+1	0.0605424	0.25	0.688846
	O2-2	0.179992	0.25	0.556514
	O2-3	0.420369	0.25	0.900817
	O2-4	0.0754072	0.0424535	0.798447


==> anc/verify/9-0.321883407715-0.0645245,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312399	0.25	0.166537
	S6+1	0.422129	0.25	0.696804
	O2-2	0.310488	0.25	0.554851
	O2-3	0.0741072	0.25	0.901365
	O2-4	0.0907352	0.00069855	0.297602


==> anc/verify/90-0.300560255474-0.059334,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312351	0.25	0.167021
	S6+1	0.441438	0.25	0.685692
	O2-2	0.0861222	0.25	0.896234
	O2-3	0.327403	0.25	0.549333
	O2-4	0.421444	0.0453446	0.798759


==> anc/verify/91-0.314414803261-0.0597166,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187697	0.25	0.832718
	S6+1	0.0528681	0.25	0.312068
	O2-2	0.41226	0.25	0.0997083
	O2-3	0.169548	0.25	0.452855
	O2-4	0.0720971	0.0436109	0.205292


==> anc/verify/92-0.256993635514-0.0601444,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312531	0.25	0.834144
	S6+1	0.429106	0.25	0.313766
	O2-2	0.0759787	0.25	0.109144
	O2-3	0.311284	0.25	0.444201
	O2-4	0.414671	0.0371983	0.204326


==> anc/verify/93-0.26777995374-0.0596297,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312683	0.25	0.333747
	S6+1	0.435322	0.25	0.815537
	O2-2	0.0790945	0.25	0.599915
	O2-3	0.313842	0.25	0.943253
	O2-4	0.418678	0.0441425	0.700696


==> anc/verify/94-0.421700580138-0.0608117,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187581	0.25	0.832143
	S6+1	0.05477	0.25	0.312718
	O2-2	0.406641	0.25	0.105158
	O2-3	0.171056	0.25	0.457984
	O2-4	0.0650821	0.0439908	0.198014


==> anc/verify/95-0.162609965582-0.0641399,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.311796	0.25	0.165177
	S6+1	0.424555	0.25	0.69699
	O2-2	0.0785691	0.25	0.906051
	O2-3	0.314097	0.25	0.559872
	O2-4	0.0960258	0.000407536	0.293166


==> anc/verify/96-0.473274062638-0.0640672,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.188099	0.25	0.665264
	S6+1	0.0766271	0.25	0.198856
	O2-2	0.421975	0.25	0.399842
	O2-3	0.186348	0.25	0.0575789
	O2-4	0.405583	0.000145992	0.793479


==> anc/verify/97-0.306441824212-0.0592077,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.187084	0.25	0.833528
	S6+1	0.056548	0.25	0.305296
	O2-2	0.421311	0.25	0.0964534
	O2-3	0.186617	0.25	0.443409
	O2-4	0.077788	0.0440417	0.203126


==> anc/verify/98-0.224826939203-0.059379,0.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312271	0.25	0.66694
	S6+1	0.4351	0.25	0.190597
	O2-2	0.0805616	0.25	0.398316
	O2-3	0.323481	0.25	0.0511576
	O2-4	0.416382	0.0440957	0.300656


==> anc/verify/99-0.149493459606-0.0593882,0.00030358.cif <==
data_global
_space_group_name_H-M_alt 'P n m a'
_cell_length_a 8.472
_cell_length_b 5.3973
_cell_length_c 6.9549
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 90
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'1/2-x,-y,1/2+z'	'-x,1/2+y,-z'
	'1/2+x,1/2-y,1/2-z'	'-x,-y,-z'	'1/2+x,y,1/2-z'
	'x,1/2-y,z'	'1/2-x,1/2+y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Pb2+0	0.312289	0.25	0.832951
	S6+1	0.428808	0.25	0.309004
	O2-2	0.0756041	0.25	0.101855
	O2-3	0.31888	0.25	0.44979
	O2-4	0.417484	0.0413397	0.203613

